Commutator width in the first Grigorchuk group

Let $G$ be the first Grigorchuk group. We show that the commutator width of $G$ is $2$: every element $g\in [G,G]$ is a product of two commutators, and also of six conjugates of $a$. Furthermore, we show that every finitely generated subgroup $H\leq G$ has finite commutator width, which however can be arbitrarily large, and that $G$ contains a subgroup of infinite commutator width. The proofs were assisted by the computer algebra system GAP.

==> anc/gap/GrigorchukCommwidth.g <==
#
# Directory for Saved results. Needs a trailing /
#
#Change dirRep acordingly
dirRep := "~/Repositories/GrigorchukCommutatorWidth/";
#
dir := Concatenation(dirRep,"gap/90orbs/");

Read(Concatenation(dirRep,"gap/grpwords/grpwords.gd"));
Read(Concatenation(dirRep,"gap/grpwords/grpwords.gi"));



###########################################################################################
# Setup all the involved groups in L-Presented form and fix the generators
###########################################################################################
G := GrigorchukGroup;
a := G.1; b := G.2; c := G.3; d:=G.4;
isoGtoGLP := IsomorphismLpGroup(G);
isoGPLtoG := InverseGeneralMapping(isoGtoGLP);
GLP := Image(isoGtoGLP);
# G'
aL := GLP.1; bL := GLP.2; cL := GLP.3; dL:=GLP.4;
k1 := (aL*bL)^2; k2 := (aL*bL*aL*dL)^2; k3 := (bL*aL*dL*aL)^2;
GPGen := [k1,k3,k2,(aL*dL)^2];
GpLP := Subgroup(GLP,GPGen); 
Gp := Group((a*b)^2,(a*b*a*d)^2,(b*a*d*a)^2,(a*d)^2);
LGen := [k2,k3,bL,aL*bL*aL];
LLP := Subgroup(GLP,LGen);
# K
KGen := [k1,k3,k2];
KLP := Subgroup(GLP,KGen);
# K×K
KxKGen := [k2,k3,Comm(k2^-1,k1),Comm(k2,k1^-1),Comm(k2^-1,k1)^aL,Comm(k2,k1^-1)^aL];
KxKLP := Subgroup(GLP,KxKGen);
# K'
GenKPLP := [(dL*aL*cL*aL*bL*aL*cL*aL)^2*(bL*aL*cL*aL)^4,((cL*aL)^2*bL*aL*cL*aL)^2,(dL*aL*cL*aL*bL*aL*cL*aL)^2*cL*(aL*cL*aL*bL)^3*aL*cL*aL*dL,((aL*cL)^3*aL*bL)^2, (bL*aL*cL*aL)*dL*aL*cL*aL*bL*(aL*cL)^2*(aL*cL*aL*bL)^3, (aL*cL*aL*dL*aL*cL*aL*bL)^2*(aL*cL*aL*bL)^4];
AllGenKPLP := [];
for h in GenKPLP do
	Add(AllGenKPLP,h);
	Add(AllGenKPLP,h^aL);
od;
KPLP := Subgroup(GLP,AllGenKPLP);
# G/K
piLP := NaturalHomomorphismByNormalSubgroup(GLP,KLP);
GmodK := Image(piLP);;
# G/K'
tauLP := NaturalHomomorphismByNormalSubgroup(GLP,KPLP);
homGtoGmodKxK := NaturalHomomorphismByNormalSubgroup(GLP,KxKLP);;
GmodKP := Image(tauLP);;
# G'/K'
GPmodKP := Group(List(GPGen,g->g^tauLP));;
# K/K'
KmodKP := Group(List(KGen,g->g^tauLP));;
# (K×K)/K'
KxKmodKP := Group(List(KxKGen,g->g^tauLP));;
# G/(K×K)
GmodKxK := Image(homGtoGmodKxK);
# G'/(K×K)
varpiLP := NaturalHomomorphismByNormalSubgroup(GmodKP,KmodKP);;
varpiLP := varpiLP*IsomorphismGroups(Image(varpiLP),GmodK) ;; 
varpiPrimeLP := NaturalHomomorphismByNormalSubgroup(GmodKP,KxKmodKP);;
varpiPrimeLP := varpiPrimeLP*IsomorphismGroups(Image(varpiPrimeLP),GmodKxK);; 
# The non L-Presented pendant to the groups before
BS := BranchStructure(G);
Q := BS.group; #G/K
w := BS.epi;
pi := BS.quo;
F := BS.wreath;

f4:= Q.1; # = ā 
f2 := Q.2; # = b
f1 := Q.3; # = c̄
f3 := f1*f2*f4*f1*f2; # = dād
A := Filtered(List(Q),x->Activity(PreImagesRepresentative(pi,x))=(1,2));
AC := Filtered(List(Q),x->Activity(PreImagesRepresentative(pi,x))=());

C1 := Group(a^pi,d^pi);
C2 := Group((a*d)^pi);
#This leads to problem, becaus it's the wrong isomorphism
#isoQtoGmodK := IsomorphismGroups(Q,GmodK);
#isoGmodKtoQ := IsomorphismGroups(GmodK,Q);
isoQtoGmodK :=GroupHomomorphismByImages(Q,GmodK,[f1,f2,f4],List([c,b,a],x->(x^isoGtoGLP)^piLP));
isoGmodKtoQ :=GroupHomomorphismByImages(GmodK,Q,List([c,b,a],x->(x^isoGtoGLP)^piLP),[f1,f2,f4]);

###########################################################################################
# Load the precomputed data
###########################################################################################
##Load the orbits of Q⁶/Stab(R₃) and a representative system for these orbits
orbitReps := ReadAsFunction(Concatenation(dir,"orbitReps.go"))();;
orbitTable := ReadAsFunction(Concatenation(dir,"orbitTable.go"))();;

#Load the table of good pairs.
# AGP[i] is the list of all q∈G'/K' s.t. (q,orbitReps[i]) is a good pair.
AllGoodPairsFile := Concatenation(dir,"AllGoodPairs.go");
AGP := List(ReadAsFunction(AllGoodPairsFile)(),L->List(L,i->List(GPmodKP)[i]));;

# Load the table of real good pairs (q,γ) with the property that they fullfill the
# features of Prop. 2.16 that is
# 
# L∈ RGP is L=[q,γ,[γ',x]] where 
# ̇ γ' has nontrivial activity
# ̇ forall g with g^τ=q 
# 	the sattisfiabillity of (R₂ₙ-₁ (g@2)^x ⋅ g@1 ,γ') implies the 
# 	sattisfiabillity of Rₙg,γ
# ̇ (γ',(g@2)^x ⋅ g@1) is a good pair 
RealGoodPairsFile := Concatenation(dir,"RealGoodPairs.go");
RGP := List(ReadAsFunction(RealGoodPairsFile)(),L->[List(GPmodKP)[L[1]],L[2],L[3]]);;

###########################################################################################
# Get the constraints with nontrivial activity 
###########################################################################################
ActivityGamma := function(gamma)
	return List(gamma,x->Activity(PreImagesRepresentative(pi,x)));
end;
HasNontrivialActivity := function(gamma)
	return not ForAll(ActivityGamma(gamma),IsOne);
end;
# Rₐₜ active representatives
nontrivialGammas := Filtered(orbitReps,HasNontrivialActivity);;
AGPnontrivial := AGP{Filtered([1..Size(AGP)],i->HasNontrivialActivity(orbitReps[i]))};;

###########################################################################################
# Read some functions:
###########################################################################################
#
# GammaSimplify(γ,F)
# Function to compute an element φ in the mcg wich transorm a given γ:F₂ₙ → Q to γ': F₅→Q
# and reduces this further to an element in orbitReps
# Input:
# 	γ as List or homorphism F₂ₙ → Q 
# 	F a free group on n generators where n is the length of the list
# Output:
#   γ' ∈ orbitReps such that γ and γ' are equivalent modulo Stab(F)
#-------------------------------------------------------------------------------------------
# IsGoodPair(g,γ)
# Test whether a given pair is a good pair.
# Input:
#    g ∈ G, GLP, or G/K'
#    γ ∈ Q^n for some n≥5
# Output:
#    true or false depending if (g,γ) is a good pair or not.
#-------------------------------------------------------------------------------------------
# GetAllGoodGammas(q)
# Returns list of all γ ∈ orbitReps such that (q,γ) are good pairs
# Input: 
#    q ∈ G/K'
# Output: 
# 	 L ⊂ orbitReps 
#-------------------------------------------------------------------------------------------
# FindGoodGamma(g)
# Return some active γ ∈ orbitReps such that (g,γ) is a good pair
# fails if g is not in G'
# Input: 
#    g ∈ G,GLP 
# Output:
# 	 γ ∈ orbitReps sucht that (g,γ) is a good pair
# 	   or
# 	 fail if g∉G'
#-------------------------------------------------------------------------------------------
# GetNext(g,γ)
# Returns the next good pair (g',γ') such that (Rₙg,γ) is solvable if 
# (R₂ₙ-₁ h ,γ') is solvable.
# Input: 
#    g ∈ G,GLP 
#    γ ∈ Q^n for some n≥5 with activity in some component
# Output:
# 	 [g',γ'] ∈ G,GLP × orbitReps  accordingly to the input
#------------------------------------------------------------------------------------------- 	  
# findCycle(g)
# Returns a finite list [p₁,p₂,…,pₘ] such that GetNext(pₘ[1],pₘ[2])=[p₁[1],p₁[2]] and
# GetNext(pₖ[1],pₖ[2])=[pₖ₊₁[1],p₁₊₁[2]] ∀k<m 
# This proves that g is a product of three commutators. It may be that this method does not
# terminate but I had not found any example.
# Input:
#    g ∈ G'P',GpLP 
# Output:
#    [p₁,p₂,…,pₘ] with pᵢ ∈ G' × orbitReps
Read(Concatenation(dirRep,"gap/functions.g"));
###########################################################################################
# Some tests
###########################################################################################

#Show that for all q there is a active good pair:
Assert(0,ForAll(GPmodKP,q->ForAny(GetAllGoodGammas(q),gam->HasNontrivialActivity(gam))));
#Show that for each good active pair (q,γ) there is a succecor
Assert(0,ForAll(GPmodKP,
			q->ForAll(Filtered(GetAllGoodGammas(q),HasNontrivialActivity),
				gamma->ForAny(RGP,
					P->P[1]=q and P[2]=gamma)
				)
			)
		);
#Find some random cycles
AnGpLPElement := function()
	local n,g;
	g := One(GpLP);
	for n in [1..Random([1..100])] do
		g := g*Random(GPGen);
	od;
	return g;
end;
for n in [1..200] do
	testg:= AnGpLPElement()^isoGPLtoG;
	Cy := findCycle(testg);
	Print(Size(Cy),"\n");
od;

#Find problematic elements for the R₂ case
nontrivialGammasInQ4 := Filtered(nontrivialGammas,gamma->IsOne(gamma[5]));;
ProblematicCases := Filtered(GPmodKP,q->not ForAny(nontrivialGammasInQ4,gamma->IsGoodPair(q,gamma)));;
Print("There are ",Size(ProblematicCases)," problematic cases.\n");
List(ProblematicCases,q->PreImagesRepresentative(tauLP,q));

==> anc/gap/PCD/AllGoodPairs.go <==
return [ [ 1 ], [ 1, 37, 54, 21 ], [ 1, 9, 15, 86, 93, 80, 21, 28 ], [ 1, 88, 86, 93, 22, 26, 80, 90 ], [ 1, 9, 88, 15, 25, 23, 80, 90 ], \
[ 1, 6, 7, 28 ], [ 1, 6, 5, 4, 7, 25, 22, 26, 23, 80, 68, 74, 21, 28, 69, 71 ], [ 1, 25, 23, 80 ], [ 1, 22, 26, 80 ], [ 1, 25, 22, 26, 23,\
 80, 21, 28 ], [ 1, 37, 34, 53, 54, 25, 22, 26, 23, 80, 36, 35, 21, 28, 55, 52 ], [ 1, 34, 53, 28 ], [ 1, 88 ], [ 1, 5, 4, 21 ], [ 1, 9, 3\
7, 6, 15, 54, 7, 86, 93, 80, 68, 36, 21, 28, 69, 55 ], [ 42, 65, 20, 31, 14, 32, 63, 48, 60, 99, 73, 114, 47, 117, 78, 101, 120, 126, 109,\
 112, 79, 66, 106, 116, 85, 96, 76, 45, 113, 104, 128, 121 ], [ 42, 65, 20, 31, 14, 32, 63, 48, 60, 99, 73, 114, 47, 117, 78, 101, 120, 12\
6, 109, 112, 79, 66, 106, 116, 85, 96, 76, 45, 113, 104, 128, 121 ], [ 65, 31, 14, 63, 60, 99, 78, 101, 120, 109, 66, 106, 96, 76, 104, 12\
1 ], [ 42, 20, 32, 48, 73, 114, 47, 117, 126, 112, 79, 116, 85, 45, 113, 128 ], [ 9, 6, 88, 5, 15, 4, 7, 86, 93, 68, 74, 87, 91, 69, 71, 9\
0 ], [ 1, 37, 88, 5, 4, 54, 21, 91 ], [ 18, 13, 10, 17, 84, 12, 81, 11, 100, 16, 98, 19, 97, 83, 82, 103 ], [ 2, 3, 61, 41, 33, 57, 64, 40\
, 44, 51, 46, 39, 58, 62, 43, 59 ], [ 2, 3, 18, 13, 10, 17, 61, 41, 33, 84, 12, 81, 11, 57, 64, 40, 44, 51, 100, 16, 98, 19, 46, 39, 58, 6\
2, 97, 83, 82, 103, 43, 59 ], [ 37, 6, 34, 5, 53, 4, 54, 7, 68, 36, 74, 35, 69, 55, 71, 52 ], [ 1, 9, 34, 5, 15, 53, 4, 86, 93, 80, 74, 35\
, 21, 28, 71, 52 ], [ 1, 9, 88, 15, 86, 93, 25, 22, 26, 23, 80, 21, 28, 87, 91, 90 ], [ 8, 24, 29, 89, 49, 123, 102, 56, 67, 108, 72, 30, \
38, 50, 95, 27, 127, 110, 70, 115, 125, 92, 105, 75, 94, 77, 107, 124, 111, 118, 119, 122 ], [ 18, 13, 10, 17, 97, 83, 82, 103 ], [ 8, 24,\
 29, 89, 49, 123, 102, 56, 67, 108, 72, 30, 38, 50, 95, 27, 127, 110, 70, 115, 125, 92, 105, 75, 94, 77, 107, 124, 111, 118, 119, 122 ], [\
 2, 3, 61, 41, 33, 51, 43, 59 ], [ 8, 24, 29, 67, 72, 30, 50, 27, 70, 115, 105, 75, 77, 107, 118, 119 ], [ 8, 24, 29, 67, 72, 30, 50, 27, \
70, 115, 105, 75, 77, 107, 118, 119 ], [ 1, 6, 5, 4, 7, 25, 22, 26, 23, 80, 68, 74, 21, 28, 69, 71 ], [ 1, 6, 34, 88, 53, 7, 28, 87 ], [ 6\
, 5, 4, 7, 68, 74, 69, 71 ], [ 1, 9, 37, 6, 15, 54, 7, 86, 93, 80, 68, 36, 21, 28, 69, 55 ], [ 1, 9, 37, 6, 34, 88, 5, 15, 53, 4, 54, 7, 8\
6, 93, 25, 22, 26, 23, 80, 68, 36, 74, 35, 21, 28, 87, 91, 69, 55, 71, 52, 90 ], [ 1, 37, 34, 53, 54, 25, 22, 26, 23, 80, 36, 35, 21, 28, \
55, 52 ], [ 1, 37, 34, 53, 54, 25, 22, 26, 23, 80, 36, 35, 21, 28, 55, 52 ], [ 1, 37, 88, 5, 4, 54, 21, 91 ], [ 2, 3, 18, 13, 10, 17, 61, \
41, 33, 84, 12, 81, 11, 57, 64, 40, 44, 51, 100, 16, 98, 19, 46, 39, 58, 62, 97, 83, 82, 103, 43, 59 ], [ 2, 3, 18, 13, 10, 17, 61, 41, 33\
, 84, 12, 81, 11, 57, 64, 40, 44, 51, 100, 16, 98, 19, 46, 39, 58, 62, 97, 83, 82, 103, 43, 59 ], [ 1, 9, 37, 6, 34, 88, 5, 15, 53, 4, 54,\
 7, 86, 93, 25, 22, 26, 23, 80, 68, 36, 74, 35, 21, 28, 87, 91, 69, 55, 71, 52, 90 ], [ 1, 9, 37, 6, 34, 88, 5, 15, 53, 4, 54, 7, 86, 93, \
25, 22, 26, 23, 80, 68, 36, 74, 35, 21, 28, 87, 91, 69, 55, 71, 52, 90 ], [ 1, 9, 37, 6, 34, 88, 5, 15, 53, 4, 54, 7, 86, 93, 25, 22, 26, \
23, 80, 68, 36, 74, 35, 21, 28, 87, 91, 69, 55, 71, 52, 90 ], [ 8, 24, 29, 89, 49, 123, 102, 56, 67, 108, 72, 30, 38, 50, 95, 27, 127, 110\
, 70, 115, 125, 92, 105, 75, 94, 77, 107, 124, 111, 118, 119, 122 ], [ 2, 3, 18, 13, 10, 17, 61, 41, 33, 84, 12, 81, 11, 57, 64, 40, 44, 5\
1, 100, 16, 98, 19, 46, 39, 58, 62, 97, 83, 82, 103, 43, 59 ], [ 8, 24, 29, 89, 49, 123, 102, 56, 67, 108, 72, 30, 38, 50, 95, 27, 127, 11\
0, 70, 115, 125, 92, 105, 75, 94, 77, 107, 124, 111, 118, 119, 122 ], [ 8, 24, 29, 89, 49, 123, 102, 56, 67, 108, 72, 30, 38, 50, 95, 27, \
127, 110, 70, 115, 125, 92, 105, 75, 94, 77, 107, 124, 111, 118, 119, 122 ], [ 8, 24, 29, 89, 49, 123, 102, 56, 67, 108, 72, 30, 38, 50, 9\
5, 27, 127, 110, 70, 115, 125, 92, 105, 75, 94, 77, 107, 124, 111, 118, 119, 122 ], [ 1, 9, 37, 6, 34, 88, 5, 15, 53, 4, 54, 7, 86, 93, 25\
, 22, 26, 23, 80, 68, 36, 74, 35, 21, 28, 87, 91, 69, 55, 71, 52, 90 ], [ 1, 9, 37, 6, 34, 88, 5, 15, 53, 4, 54, 7, 86, 93, 25, 22, 26, 23\
, 80, 68, 36, 74, 35, 21, 28, 87, 91, 69, 55, 71, 52, 90 ], [ 9, 6, 88, 5, 15, 4, 7, 86, 93, 68, 74, 87, 91, 69, 71, 90 ], [ 1, 9, 88, 15,\
 86, 93, 25, 22, 26, 23, 80, 21, 28, 87, 91, 90 ], [ 1, 9, 88, 15, 86, 93, 25, 22, 26, 23, 80, 21, 28, 87, 91, 90 ], [ 1, 9, 37, 6, 34, 88\
, 5, 15, 53, 4, 54, 7, 86, 93, 25, 22, 26, 23, 80, 68, 36, 74, 35, 21, 28, 87, 91, 69, 55, 71, 52, 90 ], [ 1, 9, 88, 15, 86, 93, 25, 22, 2\
6, 23, 80, 21, 28, 87, 91, 90 ], [ 1, 9, 34, 5, 15, 53, 4, 86, 93, 80, 74, 35, 21, 28, 71, 52 ], [ 42, 65, 20, 31, 14, 32, 63, 48, 60, 99,\
 73, 114, 47, 117, 78, 101, 120, 126, 109, 112, 79, 66, 106, 116, 85, 96, 76, 45, 113, 104, 128, 121 ], [ 42, 65, 20, 31, 14, 32, 63, 48, \
60, 99, 73, 114, 47, 117, 78, 101, 120, 126, 109, 112, 79, 66, 106, 116, 85, 96, 76, 45, 113, 104, 128, 121 ], [ 42, 65, 20, 31, 14, 32, 6\
3, 48, 60, 99, 73, 114, 47, 117, 78, 101, 120, 126, 109, 112, 79, 66, 106, 116, 85, 96, 76, 45, 113, 104, 128, 121 ], [ 42, 65, 20, 31, 14\
, 32, 63, 48, 60, 99, 73, 114, 47, 117, 78, 101, 120, 126, 109, 112, 79, 66, 106, 116, 85, 96, 76, 45, 113, 104, 128, 121 ], [ 1, 9, 37, 6\
, 34, 88, 5, 15, 53, 4, 54, 7, 86, 93, 25, 22, 26, 23, 80, 68, 36, 74, 35, 21, 28, 87, 91, 69, 55, 71, 52, 90 ], [ 1, 9, 37, 6, 34, 88, 5,\
 15, 53, 4, 54, 7, 86, 93, 25, 22, 26, 23, 80, 68, 36, 74, 35, 21, 28, 87, 91, 69, 55, 71, 52, 90 ], [ 1, 9, 88, 15, 86, 93, 25, 22, 26, 2\
3, 80, 21, 28, 87, 91, 90 ], [ 18, 13, 10, 17, 84, 12, 81, 11, 100, 16, 98, 19, 97, 83, 82, 103 ], [ 2, 3, 61, 41, 33, 57, 64, 40, 44, 51,\
 46, 39, 58, 62, 43, 59 ], [ 37, 6, 34, 5, 53, 4, 54, 7, 68, 36, 74, 35, 69, 55, 71, 52 ], [ 1, 9, 88, 15, 86, 93, 25, 22, 26, 23, 80, 21,\
 28, 87, 91, 90 ], [ 1, 9, 37, 6, 34, 88, 5, 15, 53, 4, 54, 7, 86, 93, 25, 22, 26, 23, 80, 68, 36, 74, 35, 21, 28, 87, 91, 69, 55, 71, 52,\
 90 ], [ 1, 88, 86, 93, 22, 26, 80, 90 ], [ 1, 9, 37, 6, 34, 88, 5, 15, 53, 4, 54, 7, 86, 93, 25, 22, 26, 23, 80, 68, 36, 74, 35, 21, 28, \
87, 91, 69, 55, 71, 52, 90 ], [ 1, 9, 37, 6, 34, 88, 5, 15, 53, 4, 54, 7, 86, 93, 25, 22, 26, 23, 80, 68, 36, 74, 35, 21, 28, 87, 91, 69, \
55, 71, 52, 90 ], [ 2, 3, 61, 41, 33, 57, 64, 40, 44, 51, 46, 39, 58, 62, 43, 59 ], [ 37, 6, 34, 5, 53, 4, 54, 7, 68, 36, 74, 35, 69, 55, \
71, 52 ], [ 1, 9, 37, 6, 34, 88, 5, 15, 53, 4, 54, 7, 86, 93, 25, 22, 26, 23, 80, 68, 36, 74, 35, 21, 28, 87, 91, 69, 55, 71, 52, 90 ], [ \
1, 9, 88, 15, 25, 23, 80, 90 ], [ 18, 13, 10, 17, 84, 12, 81, 11, 100, 16, 98, 19, 97, 83, 82, 103 ], [ 1, 6, 5, 4, 7, 25, 22, 26, 23, 80,\
 68, 74, 21, 28, 69, 71 ], [ 1, 6, 5, 4, 7, 25, 22, 26, 23, 80, 68, 74, 21, 28, 69, 71 ], [ 1, 6, 34, 88, 53, 7, 28, 87 ], [ 1, 6, 5, 4, 7\
, 25, 22, 26, 23, 80, 68, 74, 21, 28, 69, 71 ], [ 1, 25, 22, 26, 23, 80, 21, 28 ], [ 1, 9, 37, 6, 34, 88, 5, 15, 53, 4, 54, 7, 86, 93, 25,\
 22, 26, 23, 80, 68, 36, 74, 35, 21, 28, 87, 91, 69, 55, 71, 52, 90 ], [ 2, 3, 18, 13, 10, 17, 61, 41, 33, 84, 12, 81, 11, 57, 64, 40, 44,\
 51, 100, 16, 98, 19, 46, 39, 58, 62, 97, 83, 82, 103, 43, 59 ], [ 1, 9, 37, 6, 34, 88, 5, 15, 53, 4, 54, 7, 86, 93, 25, 22, 26, 23, 80, 6\
8, 36, 74, 35, 21, 28, 87, 91, 69, 55, 71, 52, 90 ], [ 1, 9, 37, 6, 34, 88, 5, 15, 53, 4, 54, 7, 86, 93, 25, 22, 26, 23, 80, 68, 36, 74, 3\
5, 21, 28, 87, 91, 69, 55, 71, 52, 90 ], [ 1, 9, 37, 6, 34, 88, 5, 15, 53, 4, 54, 7, 86, 93, 25, 22, 26, 23, 80, 68, 36, 74, 35, 21, 28, 8\
7, 91, 69, 55, 71, 52, 90 ], [ 1, 9, 88, 15, 86, 93, 25, 22, 26, 23, 80, 21, 28, 87, 91, 90 ], [ 1 ], [ 1, 37, 54, 21 ], [ 1, 9, 15, 86, 9\
3, 80, 21, 28 ], [ 1, 88, 86, 93, 22, 26, 80, 90 ], [ 1, 9, 88, 15, 25, 23, 80, 90 ], [ 1, 6, 7, 28 ], [ 1, 6, 5, 4, 7, 25, 22, 26, 23, 80\
, 68, 74, 21, 28, 69, 71 ], [ 1, 25, 23, 80 ], [ 1, 22, 26, 80 ], [ 1, 25, 22, 26, 23, 80, 21, 28 ], [ 1, 37, 34, 53, 54, 25, 22, 26, 23, \
80, 36, 35, 21, 28, 55, 52 ], [ 1, 34, 53, 28 ], [ 1, 88 ], [ 1, 5, 4, 21 ], [ 1, 9, 37, 6, 15, 54, 7, 86, 93, 80, 68, 36, 21, 28, 69, 55 \
], [ 42, 65, 20, 31, 14, 32, 63, 48, 60, 99, 73, 114, 47, 117, 78, 101, 120, 126, 109, 112, 79, 66, 106, 116, 85, 96, 76, 45, 113, 104, 12\
8, 121 ], [ 42, 65, 20, 31, 14, 32, 63, 48, 60, 99, 73, 114, 47, 117, 78, 101, 120, 126, 109, 112, 79, 66, 106, 116, 85, 96, 76, 45, 113, \
104, 128, 121 ], [ 65, 31, 14, 63, 60, 99, 78, 101, 120, 109, 66, 106, 96, 76, 104, 121 ], [ 42, 20, 32, 48, 73, 114, 47, 117, 126, 112, 7\
9, 116, 85, 45, 113, 128 ], [ 9, 6, 88, 5, 15, 4, 7, 86, 93, 68, 74, 87, 91, 69, 71, 90 ], [ 1, 37, 88, 5, 4, 54, 21, 91 ], [ 18, 13, 10, \
17, 84, 12, 81, 11, 100, 16, 98, 19, 97, 83, 82, 103 ], [ 2, 3, 61, 41, 33, 57, 64, 40, 44, 51, 46, 39, 58, 62, 43, 59 ], [ 2, 3, 18, 13, \
10, 17, 61, 41, 33, 84, 12, 81, 11, 57, 64, 40, 44, 51, 100, 16, 98, 19, 46, 39, 58, 62, 97, 83, 82, 103, 43, 59 ], [ 37, 6, 34, 5, 53, 4,\
 54, 7, 68, 36, 74, 35, 69, 55, 71, 52 ], [ 1, 9, 34, 5, 15, 53, 4, 86, 93, 80, 74, 35, 21, 28, 71, 52 ], [ 1, 9, 88, 15, 86, 93, 25, 22, \
26, 23, 80, 21, 28, 87, 91, 90 ], [ 8, 24, 29, 89, 49, 123, 102, 56, 67, 108, 72, 30, 38, 50, 95, 27, 127, 110, 70, 115, 125, 92, 105, 75,\
 94, 77, 107, 124, 111, 118, 119, 122 ], [ 18, 13, 10, 17, 97, 83, 82, 103 ], [ 8, 24, 29, 89, 49, 123, 102, 56, 67, 108, 72, 30, 38, 50, \
95, 27, 127, 110, 70, 115, 125, 92, 105, 75, 94, 77, 107, 124, 111, 118, 119, 122 ], [ 2, 3, 61, 41, 33, 51, 43, 59 ], [ 8, 24, 29, 67, 72\
, 30, 50, 27, 70, 115, 105, 75, 77, 107, 118, 119 ], [ 8, 24, 29, 67, 72, 30, 50, 27, 70, 115, 105, 75, 77, 107, 118, 119 ], [ 1, 6, 5, 4,\
 7, 25, 22, 26, 23, 80, 68, 74, 21, 28, 69, 71 ], [ 1, 6, 34, 88, 53, 7, 28, 87 ], [ 6, 5, 4, 7, 68, 74, 69, 71 ], [ 1, 9, 37, 6, 15, 54, \
7, 86, 93, 80, 68, 36, 21, 28, 69, 55 ], [ 1, 9, 37, 6, 34, 88, 5, 15, 53, 4, 54, 7, 86, 93, 25, 22, 26, 23, 80, 68, 36, 74, 35, 21, 28, 8\
7, 91, 69, 55, 71, 52, 90 ], [ 1, 37, 34, 53, 54, 25, 22, 26, 23, 80, 36, 35, 21, 28, 55, 52 ], [ 1, 37, 34, 53, 54, 25, 22, 26, 23, 80, 3\
6, 35, 21, 28, 55, 52 ], [ 1, 37, 88, 5, 4, 54, 21, 91 ], [ 2, 3, 18, 13, 10, 17, 61, 41, 33, 84, 12, 81, 11, 57, 64, 40, 44, 51, 100, 16,\
 98, 19, 46, 39, 58, 62, 97, 83, 82, 103, 43, 59 ], [ 2, 3, 18, 13, 10, 17, 61, 41, 33, 84, 12, 81, 11, 57, 64, 40, 44, 51, 100, 16, 98, 1\
9, 46, 39, 58, 62, 97, 83, 82, 103, 43, 59 ], [ 1, 9, 37, 6, 34, 88, 5, 15, 53, 4, 54, 7, 86, 93, 25, 22, 26, 23, 80, 68, 36, 74, 35, 21, \
28, 87, 91, 69, 55, 71, 52, 90 ], [ 1, 9, 37, 6, 34, 88, 5, 15, 53, 4, 54, 7, 86, 93, 25, 22, 26, 23, 80, 68, 36, 74, 35, 21, 28, 87, 91, \
69, 55, 71, 52, 90 ], [ 1, 9, 37, 6, 34, 88, 5, 15, 53, 4, 54, 7, 86, 93, 25, 22, 26, 23, 80, 68, 36, 74, 35, 21, 28, 87, 91, 69, 55, 71, \
52, 90 ], [ 8, 24, 29, 89, 49, 123, 102, 56, 67, 108, 72, 30, 38, 50, 95, 27, 127, 110, 70, 115, 125, 92, 105, 75, 94, 77, 107, 124, 111, \
118, 119, 122 ], [ 2, 3, 18, 13, 10, 17, 61, 41, 33, 84, 12, 81, 11, 57, 64, 40, 44, 51, 100, 16, 98, 19, 46, 39, 58, 62, 97, 83, 82, 103,\
 43, 59 ], [ 8, 24, 29, 89, 49, 123, 102, 56, 67, 108, 72, 30, 38, 50, 95, 27, 127, 110, 70, 115, 125, 92, 105, 75, 94, 77, 107, 124, 111,\
 118, 119, 122 ], [ 8, 24, 29, 89, 49, 123, 102, 56, 67, 108, 72, 30, 38, 50, 95, 27, 127, 110, 70, 115, 125, 92, 105, 75, 94, 77, 107, 12\
4, 111, 118, 119, 122 ], [ 8, 24, 29, 89, 49, 123, 102, 56, 67, 108, 72, 30, 38, 50, 95, 27, 127, 110, 70, 115, 125, 92, 105, 75, 94, 77, \
107, 124, 111, 118, 119, 122 ], [ 1, 9, 37, 6, 34, 88, 5, 15, 53, 4, 54, 7, 86, 93, 25, 22, 26, 23, 80, 68, 36, 74, 35, 21, 28, 87, 91, 69\
, 55, 71, 52, 90 ], [ 1, 9, 37, 6, 34, 88, 5, 15, 53, 4, 54, 7, 86, 93, 25, 22, 26, 23, 80, 68, 36, 74, 35, 21, 28, 87, 91, 69, 55, 71, 52\
, 90 ], [ 9, 6, 88, 5, 15, 4, 7, 86, 93, 68, 74, 87, 91, 69, 71, 90 ], [ 1, 9, 88, 15, 86, 93, 25, 22, 26, 23, 80, 21, 28, 87, 91, 90 ], [\
 1, 9, 88, 15, 86, 93, 25, 22, 26, 23, 80, 21, 28, 87, 91, 90 ], [ 1, 9, 37, 6, 34, 88, 5, 15, 53, 4, 54, 7, 86, 93, 25, 22, 26, 23, 80, 6\
8, 36, 74, 35, 21, 28, 87, 91, 69, 55, 71, 52, 90 ], [ 1, 9, 88, 15, 86, 93, 25, 22, 26, 23, 80, 21, 28, 87, 91, 90 ], [ 1, 9, 34, 5, 15, \
53, 4, 86, 93, 80, 74, 35, 21, 28, 71, 52 ], [ 42, 65, 20, 31, 14, 32, 63, 48, 60, 99, 73, 114, 47, 117, 78, 101, 120, 126, 109, 112, 79, \
66, 106, 116, 85, 96, 76, 45, 113, 104, 128, 121 ], [ 42, 65, 20, 31, 14, 32, 63, 48, 60, 99, 73, 114, 47, 117, 78, 101, 120, 126, 109, 11\
2, 79, 66, 106, 116, 85, 96, 76, 45, 113, 104, 128, 121 ], [ 42, 65, 20, 31, 14, 32, 63, 48, 60, 99, 73, 114, 47, 117, 78, 101, 120, 126, \
109, 112, 79, 66, 106, 116, 85, 96, 76, 45, 113, 104, 128, 121 ], [ 42, 65, 20, 31, 14, 32, 63, 48, 60, 99, 73, 114, 47, 117, 78, 101, 120\
, 126, 109, 112, 79, 66, 106, 116, 85, 96, 76, 45, 113, 104, 128, 121 ], [ 1, 9, 37, 6, 34, 88, 5, 15, 53, 4, 54, 7, 86, 93, 25, 22, 26, 2\
3, 80, 68, 36, 74, 35, 21, 28, 87, 91, 69, 55, 71, 52, 90 ], [ 1, 9, 37, 6, 34, 88, 5, 15, 53, 4, 54, 7, 86, 93, 25, 22, 26, 23, 80, 68, 3\
6, 74, 35, 21, 28, 87, 91, 69, 55, 71, 52, 90 ], [ 1, 9, 88, 15, 86, 93, 25, 22, 26, 23, 80, 21, 28, 87, 91, 90 ], [ 18, 13, 10, 17, 84, 1\
2, 81, 11, 100, 16, 98, 19, 97, 83, 82, 103 ], [ 2, 3, 61, 41, 33, 57, 64, 40, 44, 51, 46, 39, 58, 62, 43, 59 ], [ 37, 6, 34, 5, 53, 4, 54\
, 7, 68, 36, 74, 35, 69, 55, 71, 52 ], [ 1, 9, 88, 15, 86, 93, 25, 22, 26, 23, 80, 21, 28, 87, 91, 90 ], [ 1, 9, 37, 6, 34, 88, 5, 15, 53,\
 4, 54, 7, 86, 93, 25, 22, 26, 23, 80, 68, 36, 74, 35, 21, 28, 87, 91, 69, 55, 71, 52, 90 ], [ 1, 88, 86, 93, 22, 26, 80, 90 ], [ 1, 9, 37\
, 6, 34, 88, 5, 15, 53, 4, 54, 7, 86, 93, 25, 22, 26, 23, 80, 68, 36, 74, 35, 21, 28, 87, 91, 69, 55, 71, 52, 90 ], [ 1, 9, 37, 6, 34, 88,\
 5, 15, 53, 4, 54, 7, 86, 93, 25, 22, 26, 23, 80, 68, 36, 74, 35, 21, 28, 87, 91, 69, 55, 71, 52, 90 ], [ 2, 3, 61, 41, 33, 57, 64, 40, 44\
, 51, 46, 39, 58, 62, 43, 59 ], [ 37, 6, 34, 5, 53, 4, 54, 7, 68, 36, 74, 35, 69, 55, 71, 52 ], [ 1, 9, 37, 6, 34, 88, 5, 15, 53, 4, 54, 7\
, 86, 93, 25, 22, 26, 23, 80, 68, 36, 74, 35, 21, 28, 87, 91, 69, 55, 71, 52, 90 ], [ 1, 9, 88, 15, 25, 23, 80, 90 ], [ 18, 13, 10, 17, 84\
, 12, 81, 11, 100, 16, 98, 19, 97, 83, 82, 103 ], [ 1, 6, 5, 4, 7, 25, 22, 26, 23, 80, 68, 74, 21, 28, 69, 71 ], [ 1, 6, 5, 4, 7, 25, 22, \
26, 23, 80, 68, 74, 21, 28, 69, 71 ], [ 1, 6, 34, 88, 53, 7, 28, 87 ], [ 1, 6, 5, 4, 7, 25, 22, 26, 23, 80, 68, 74, 21, 28, 69, 71 ], [ 1,\
 25, 22, 26, 23, 80, 21, 28 ], [ 1, 9, 37, 6, 34, 88, 5, 15, 53, 4, 54, 7, 86, 93, 25, 22, 26, 23, 80, 68, 36, 74, 35, 21, 28, 87, 91, 69,\
 55, 71, 52, 90 ], [ 2, 3, 18, 13, 10, 17, 61, 41, 33, 84, 12, 81, 11, 57, 64, 40, 44, 51, 100, 16, 98, 19, 46, 39, 58, 62, 97, 83, 82, 10\
3, 43, 59 ] ];

==> anc/gap/PCD/RealGoodPairs.go <==
return [ [ 1, 4, [ 7, f2 ] ], [ 88, 4, [ 7, f2 ] ], [ 86, 4, [ 7, f2 ] ], [ 93, 4, [ 7, f2 ] ], [ 22, 4, [ 7, f2 ] ], [ 26, 4, [ 7, f2 ] ]\
, [ 80, 4, [ 7, f2 ] ], [ 90, 4, [ 7, f2 ] ], [ 1, 5, [ 7, One(Q) ] ], [ 9, 5, [ 7, One(Q) ] ], [ 88, 5, [ 7, One(Q) ] ], [ 15, 5, [ 7, On\
e(Q) ] ], [ 25, 5, [ 7, One(Q) ] ], [ 23, 5, [ 7, One(Q) ] ], [ 80, 5, [ 7, One(Q) ] ], [ 90, 5, [ 7, One(Q) ] ], [ 1, 7, [ 57, f2*f4 ] ],\
 [ 6, 7, [ 24, f2*f4 ] ], [ 5, 7, [ 24, f2*f4 ] ], [ 4, 7, [ 24, f2*f4 ] ], [ 7, 7, [ 24, f2*f4 ] ], [ 25, 7, [ 57, f2*f4 ] ], [ 22, 7, [ \
57, f2*f4 ] ], [ 26, 7, [ 57, f2*f4 ] ], [ 23, 7, [ 57, f2*f4 ] ], [ 80, 7, [ 57, f2*f4 ] ], [ 68, 7, [ 24, f2*f4 ] ], [ 74, 7, [ 24, f2*f\
4 ] ], [ 21, 7, [ 57, f2*f4 ] ], [ 28, 7, [ 57, f2*f4 ] ], [ 69, 7, [ 24, f2*f4 ] ], [ 71, 7, [ 24, f2*f4 ] ], [ 1, 8, [ 7, f2*f4 ] ], [ 2\
5, 8, [ 7, f2*f4 ] ], [ 23, 8, [ 7, f2*f4 ] ], [ 80, 8, [ 7, f2*f4 ] ], [ 1, 9, [ 7, f4 ] ], [ 22, 9, [ 7, f4 ] ], [ 26, 9, [ 7, f4 ] ], [\
 80, 9, [ 7, f4 ] ], [ 1, 11, [ 57, f2 ] ], [ 37, 11, [ 24, f2 ] ], [ 34, 11, [ 24, f2 ] ], [ 53, 11, [ 24, f2 ] ], [ 54, 11, [ 24, f2 ] ]\
, [ 25, 11, [ 57, f2 ] ], [ 22, 11, [ 57, f2 ] ], [ 26, 11, [ 57, f2 ] ], [ 23, 11, [ 57, f2 ] ], [ 80, 11, [ 57, f2 ] ], [ 36, 11, [ 24, \
f2 ] ], [ 35, 11, [ 24, f2 ] ], [ 21, 11, [ 57, f2 ] ], [ 28, 11, [ 57, f2 ] ], [ 55, 11, [ 24, f2 ] ], [ 52, 11, [ 24, f2 ] ], [ 42, 16, \
[ 80, f1*f2*f3 ] ], [ 65, 16, [ 80, f1*f2*f3 ] ], [ 20, 16, [ 80, f2 ] ], [ 31, 16, [ 80, f2 ] ], [ 14, 16, [ 80, f2 ] ], [ 32, 16, [ 80, \
f2 ] ], [ 63, 16, [ 38, f1*f2*f3 ] ], [ 48, 16, [ 38, f1*f2*f3 ] ], [ 60, 16, [ 80, f1*f2*f3 ] ], [ 99, 16, [ 38, f2 ] ], [ 73, 16, [ 80, \
f1*f2*f3 ] ], [ 114, 16, [ 38, f2 ] ], [ 47, 16, [ 80, f1*f2*f3 ] ], [ 117, 16, [ 38, f2 ] ], [ 78, 16, [ 80, f1*f2*f3 ] ], [ 101, 16, [ 3\
8, f2 ] ], [ 120, 16, [ 38, f1*f2*f3 ] ], [ 126, 16, [ 38, f1*f2*f3 ] ], [ 109, 16, [ 80, f2 ] ], [ 112, 16, [ 80, f2 ] ], [ 79, 16, [ 38,\
 f1*f2*f3 ] ], [ 66, 16, [ 38, f1*f2*f3 ] ], [ 106, 16, [ 38, f2 ] ], [ 116, 16, [ 38, f2 ] ], [ 85, 16, [ 80, f2 ] ], [ 96, 16, [ 80, f2 \
] ], [ 76, 16, [ 38, f1*f2*f3 ] ], [ 45, 16, [ 38, f1*f2*f3 ] ], [ 113, 16, [ 38, f2 ] ], [ 104, 16, [ 38, f2 ] ], [ 128, 16, [ 80, f1*f2*\
f3 ] ], [ 121, 16, [ 80, f1*f2*f3 ] ], [ 42, 17, [ 80, One(Q) ] ], [ 65, 17, [ 80, One(Q) ] ], [ 20, 17, [ 80, f1*f4 ] ], [ 31, 17, [ 80, \
f1*f4 ] ], [ 14, 17, [ 38, f1*f4 ] ], [ 32, 17, [ 38, f1*f4 ] ], [ 63, 17, [ 80, One(Q) ] ], [ 48, 17, [ 80, One(Q) ] ], [ 60, 17, [ 38, O\
ne(Q) ] ], [ 99, 17, [ 80, f1*f4 ] ], [ 73, 17, [ 38, One(Q) ] ], [ 114, 17, [ 80, f1*f4 ] ], [ 47, 17, [ 38, One(Q) ] ], [ 117, 17, [ 38,\
 f1*f4 ] ], [ 78, 17, [ 38, One(Q) ] ], [ 101, 17, [ 38, f1*f4 ] ], [ 120, 17, [ 80, One(Q) ] ], [ 126, 17, [ 80, One(Q) ] ], [ 109, 17, [\
 38, f1*f4 ] ], [ 112, 17, [ 38, f1*f4 ] ], [ 79, 17, [ 38, One(Q) ] ], [ 66, 17, [ 38, One(Q) ] ], [ 106, 17, [ 80, f1*f4 ] ], [ 116, 17,\
 [ 80, f1*f4 ] ], [ 85, 17, [ 80, f1*f4 ] ], [ 96, 17, [ 80, f1*f4 ] ], [ 76, 17, [ 38, One(Q) ] ], [ 45, 17, [ 38, One(Q) ] ], [ 113, 17,\
 [ 38, f1*f4 ] ], [ 104, 17, [ 38, f1*f4 ] ], [ 128, 17, [ 80, One(Q) ] ], [ 121, 17, [ 80, One(Q) ] ], [ 65, 18, [ 33, f1*f2 ] ], [ 31, 1\
8, [ 16, f1*f2 ] ], [ 14, 18, [ 32, f2*f4 ] ], [ 63, 18, [ 33, f1*f2 ] ], [ 60, 18, [ 17, f2*f4 ] ], [ 99, 18, [ 16, f1*f2 ] ], [ 78, 18, \
[ 17, f2*f4 ] ], [ 101, 18, [ 32, f2*f4 ] ], [ 120, 18, [ 33, f1*f2 ] ], [ 109, 18, [ 32, f2*f4 ] ], [ 66, 18, [ 17, f2*f4 ] ], [ 106, 18,\
 [ 16, f1*f2 ] ], [ 96, 18, [ 16, f1*f2 ] ], [ 76, 18, [ 17, f2*f4 ] ], [ 104, 18, [ 32, f2*f4 ] ], [ 121, 18, [ 33, f1*f2 ] ], [ 42, 19, \
[ 32, f4 ] ], [ 20, 19, [ 33, f1 ] ], [ 32, 19, [ 33, f1 ] ], [ 48, 19, [ 16, f1 ] ], [ 73, 19, [ 32, f4 ] ], [ 114, 19, [ 17, f4 ] ], [ 4\
7, 19, [ 32, f4 ] ], [ 117, 19, [ 17, f4 ] ], [ 126, 19, [ 16, f1 ] ], [ 112, 19, [ 33, f1 ] ], [ 79, 19, [ 16, f1 ] ], [ 116, 19, [ 17, f\
4 ] ], [ 85, 19, [ 33, f1 ] ], [ 45, 19, [ 16, f1 ] ], [ 113, 19, [ 17, f4 ] ], [ 128, 19, [ 32, f4 ] ], [ 18, 22, [ 38, f1*f2*f3 ] ], [ 1\
3, 22, [ 38, f2 ] ], [ 10, 22, [ 38, f2 ] ], [ 17, 22, [ 38, f1*f2*f3 ] ], [ 84, 22, [ 38, f1*f2*f3 ] ], [ 12, 22, [ 38, f2 ] ], [ 81, 22,\
 [ 38, f1*f2*f3 ] ], [ 11, 22, [ 38, f2 ] ], [ 100, 22, [ 38, f2 ] ], [ 16, 22, [ 38, f1*f2*f3 ] ], [ 98, 22, [ 38, f2 ] ], [ 19, 22, [ 38\
, f1*f2*f3 ] ], [ 97, 22, [ 38, f2 ] ], [ 83, 22, [ 38, f1*f2*f3 ] ], [ 82, 22, [ 38, f1*f2*f3 ] ], [ 103, 22, [ 38, f2 ] ], [ 2, 23, [ 38\
, One(Q) ] ], [ 3, 23, [ 38, f1*f4 ] ], [ 61, 23, [ 38, f1*f4 ] ], [ 41, 23, [ 38, One(Q) ] ], [ 33, 23, [ 38, f1*f4 ] ], [ 57, 23, [ 38, \
f1*f4 ] ], [ 64, 23, [ 38, f1*f4 ] ], [ 40, 23, [ 38, One(Q) ] ], [ 44, 23, [ 38, One(Q) ] ], [ 51, 23, [ 38, One(Q) ] ], [ 46, 23, [ 38, \
One(Q) ] ], [ 39, 23, [ 38, One(Q) ] ], [ 58, 23, [ 38, f1*f4 ] ], [ 62, 23, [ 38, f1*f4 ] ], [ 43, 23, [ 38, One(Q) ] ], [ 59, 23, [ 38, \
f1*f4 ] ], [ 2, 24, [ 30, f2*f4 ] ], [ 3, 24, [ 28, f1*f2 ] ], [ 18, 24, [ 28, f4 ] ], [ 13, 24, [ 30, f1 ] ], [ 10, 24, [ 30, f1 ] ], [ 1\
7, 24, [ 28, f4 ] ], [ 61, 24, [ 28, f1*f2 ] ], [ 41, 24, [ 30, f2*f4 ] ], [ 33, 24, [ 28, f1*f2 ] ], [ 84, 24, [ 28, f4 ] ], [ 12, 24, [ \
30, f1 ] ], [ 81, 24, [ 28, f4 ] ], [ 11, 24, [ 30, f1 ] ], [ 57, 24, [ 28, f1*f2 ] ], [ 64, 24, [ 28, f1*f2 ] ], [ 40, 24, [ 30, f2*f4 ] \
], [ 44, 24, [ 30, f2*f4 ] ], [ 51, 24, [ 30, f2*f4 ] ], [ 100, 24, [ 30, f1 ] ], [ 16, 24, [ 28, f4 ] ], [ 98, 24, [ 30, f1 ] ], [ 19, 24\
, [ 28, f4 ] ], [ 46, 24, [ 30, f2*f4 ] ], [ 39, 24, [ 30, f2*f4 ] ], [ 58, 24, [ 28, f1*f2 ] ], [ 62, 24, [ 28, f1*f2 ] ], [ 97, 24, [ 30\
, f1 ] ], [ 83, 24, [ 28, f4 ] ], [ 82, 24, [ 28, f4 ] ], [ 103, 24, [ 30, f1 ] ], [ 43, 24, [ 30, f2*f4 ] ], [ 59, 24, [ 28, f1*f2 ] ], [\
 1, 27, [ 57, One(Q) ] ], [ 9, 27, [ 57, f1*f4 ] ], [ 88, 27, [ 57, f1*f4 ] ], [ 15, 27, [ 57, f1*f4 ] ], [ 86, 27, [ 57, f1*f4 ] ], [ 93,\
 27, [ 57, f1*f4 ] ], [ 25, 27, [ 57, One(Q) ] ], [ 22, 27, [ 57, One(Q) ] ], [ 26, 27, [ 57, One(Q) ] ], [ 23, 27, [ 57, One(Q) ] ], [ 80\
, 27, [ 57, One(Q) ] ], [ 21, 27, [ 57, One(Q) ] ], [ 28, 27, [ 57, One(Q) ] ], [ 87, 27, [ 57, f1*f4 ] ], [ 91, 27, [ 57, f1*f4 ] ], [ 90\
, 27, [ 57, f1*f4 ] ], [ 8, 28, [ 57, f2 ] ], [ 24, 28, [ 57, f1*f2*f3 ] ], [ 29, 28, [ 57, f1*f2*f3 ] ], [ 89, 28, [ 7, f1*f2*f3 ] ], [ 4\
9, 28, [ 7, f2 ] ], [ 123, 28, [ 57, f2 ] ], [ 102, 28, [ 7, f1*f2*f3 ] ], [ 56, 28, [ 7, f2 ] ], [ 67, 28, [ 57, f2 ] ], [ 108, 28, [ 57,\
 f1*f2*f3 ] ], [ 72, 28, [ 57, f2 ] ], [ 30, 28, [ 57, f1*f2*f3 ] ], [ 38, 28, [ 7, f2 ] ], [ 50, 28, [ 57, f2 ] ], [ 95, 28, [ 57, f1*f2*\
f3 ] ], [ 27, 28, [ 57, f1*f2*f3 ] ], [ 127, 28, [ 57, f2 ] ], [ 110, 28, [ 7, f1*f2*f3 ] ], [ 70, 28, [ 57, f2 ] ], [ 115, 28, [ 57, f1*f\
2*f3 ] ], [ 125, 28, [ 57, f2 ] ], [ 92, 28, [ 57, f1*f2*f3 ] ], [ 105, 28, [ 57, f1*f2*f3 ] ], [ 75, 28, [ 57, f2 ] ], [ 94, 28, [ 7, f1*\
f2*f3 ] ], [ 77, 28, [ 57, f2 ] ], [ 107, 28, [ 57, f1*f2*f3 ] ], [ 124, 28, [ 57, f2 ] ], [ 111, 28, [ 57, f1*f2*f3 ] ], [ 118, 28, [ 57,\
 f1*f2*f3 ] ], [ 119, 28, [ 57, f2 ] ], [ 122, 28, [ 7, f2 ] ], [ 18, 29, [ 80, f2 ] ], [ 13, 29, [ 32, f1 ] ], [ 10, 29, [ 32, f1 ] ], [ \
17, 29, [ 80, f2 ] ], [ 97, 29, [ 32, f1 ] ], [ 83, 29, [ 80, f2 ] ], [ 82, 29, [ 80, f2 ] ], [ 103, 29, [ 32, f1 ] ], [ 8, 30, [ 57, One(\
Q) ] ], [ 24, 30, [ 57, f1*f4 ] ], [ 29, 30, [ 57, f1*f4 ] ], [ 89, 30, [ 24, One(Q) ] ], [ 49, 30, [ 24, f1*f4 ] ], [ 123, 30, [ 24, f1*f\
4 ] ], [ 102, 30, [ 24, One(Q) ] ], [ 56, 30, [ 24, f1*f4 ] ], [ 67, 30, [ 57, One(Q) ] ], [ 108, 30, [ 24, One(Q) ] ], [ 72, 30, [ 57, On\
e(Q) ] ], [ 30, 30, [ 57, f1*f4 ] ], [ 38, 30, [ 24, f1*f4 ] ], [ 50, 30, [ 57, One(Q) ] ], [ 95, 30, [ 24, One(Q) ] ], [ 27, 30, [ 57, f1\
*f4 ] ], [ 127, 30, [ 24, f1*f4 ] ], [ 110, 30, [ 24, One(Q) ] ], [ 70, 30, [ 57, One(Q) ] ], [ 115, 30, [ 57, f1*f4 ] ], [ 125, 30, [ 24,\
 f1*f4 ] ], [ 92, 30, [ 24, One(Q) ] ], [ 105, 30, [ 57, f1*f4 ] ], [ 75, 30, [ 57, One(Q) ] ], [ 94, 30, [ 24, One(Q) ] ], [ 77, 30, [ 57\
, One(Q) ] ], [ 107, 30, [ 57, f1*f4 ] ], [ 124, 30, [ 24, f1*f4 ] ], [ 111, 30, [ 24, One(Q) ] ], [ 118, 30, [ 57, f1*f4 ] ], [ 119, 30, \
[ 57, One(Q) ] ], [ 122, 30, [ 24, f1*f4 ] ], [ 2, 31, [ 32, f1*f2 ] ], [ 3, 31, [ 80, One(Q) ] ], [ 61, 31, [ 80, One(Q) ] ], [ 41, 31, [\
 32, f1*f2 ] ], [ 33, 31, [ 80, One(Q) ] ], [ 51, 31, [ 32, f1*f2 ] ], [ 43, 31, [ 32, f1*f2 ] ], [ 59, 31, [ 80, One(Q) ] ], [ 8, 32, [ 2\
4, f2*f4 ] ], [ 24, 32, [ 24, f1*f2 ] ], [ 29, 32, [ 24, f1*f2 ] ], [ 67, 32, [ 24, f2*f4 ] ], [ 72, 32, [ 24, f2*f4 ] ], [ 30, 32, [ 24, \
f1*f2 ] ], [ 50, 32, [ 24, f2*f4 ] ], [ 27, 32, [ 24, f1*f2 ] ], [ 70, 32, [ 24, f2*f4 ] ], [ 115, 32, [ 24, f1*f2 ] ], [ 105, 32, [ 24, f\
1*f2 ] ], [ 75, 32, [ 24, f2*f4 ] ], [ 77, 32, [ 24, f2*f4 ] ], [ 107, 32, [ 24, f1*f2 ] ], [ 118, 32, [ 24, f1*f2 ] ], [ 119, 32, [ 24, f\
2*f4 ] ], [ 8, 33, [ 24, f4 ] ], [ 24, 33, [ 24, f1 ] ], [ 29, 33, [ 24, f1 ] ], [ 67, 33, [ 24, f4 ] ], [ 72, 33, [ 24, f4 ] ], [ 30, 33,\
 [ 24, f1 ] ], [ 50, 33, [ 24, f4 ] ], [ 27, 33, [ 24, f1 ] ], [ 70, 33, [ 24, f4 ] ], [ 115, 33, [ 24, f1 ] ], [ 105, 33, [ 24, f1 ] ], [\
 75, 33, [ 24, f4 ] ], [ 77, 33, [ 24, f4 ] ], [ 107, 33, [ 24, f1 ] ], [ 118, 33, [ 24, f1 ] ], [ 119, 33, [ 24, f4 ] ], [ 6, 36, [ 24, f\
1 ] ], [ 5, 36, [ 24, f1 ] ], [ 4, 36, [ 24, f1 ] ], [ 7, 36, [ 24, f1 ] ], [ 68, 36, [ 24, f1 ] ], [ 74, 36, [ 24, f1 ] ], [ 69, 36, [ 24\
, f1 ] ], [ 71, 36, [ 24, f1 ] ], [ 1, 38, [ 71, f2 ] ], [ 9, 38, [ 87, f2 ] ], [ 37, 38, [ 43, f2 ] ], [ 6, 38, [ 43, f2 ] ], [ 34, 38, [\
 43, f2 ] ], [ 88, 38, [ 87, f2 ] ], [ 5, 38, [ 43, f2 ] ], [ 15, 38, [ 87, f2 ] ], [ 53, 38, [ 43, f2 ] ], [ 4, 38, [ 43, f2 ] ], [ 54, 3\
8, [ 43, f2 ] ], [ 7, 38, [ 43, f2 ] ], [ 86, 38, [ 87, f2 ] ], [ 93, 38, [ 87, f2 ] ], [ 25, 38, [ 71, f2 ] ], [ 22, 38, [ 71, f2 ] ], [ \
26, 38, [ 71, f2 ] ], [ 23, 38, [ 71, f2 ] ], [ 80, 38, [ 71, f2 ] ], [ 68, 38, [ 43, f2 ] ], [ 36, 38, [ 43, f2 ] ], [ 74, 38, [ 43, f2 ]\
 ], [ 35, 38, [ 43, f2 ] ], [ 21, 38, [ 71, f2 ] ], [ 28, 38, [ 71, f2 ] ], [ 87, 38, [ 87, f2 ] ], [ 91, 38, [ 87, f2 ] ], [ 69, 38, [ 43\
, f2 ] ], [ 55, 38, [ 43, f2 ] ], [ 71, 38, [ 43, f2 ] ], [ 52, 38, [ 43, f2 ] ], [ 90, 38, [ 87, f2 ] ], [ 1, 39, [ 87, f2*f4 ] ], [ 37, \
39, [ 86, f2*f4 ] ], [ 34, 39, [ 86, f2*f4 ] ], [ 53, 39, [ 86, f2*f4 ] ], [ 54, 39, [ 86, f2*f4 ] ], [ 25, 39, [ 87, f2*f4 ] ], [ 22, 39,\
 [ 87, f2*f4 ] ], [ 26, 39, [ 87, f2*f4 ] ], [ 23, 39, [ 87, f2*f4 ] ], [ 80, 39, [ 87, f2*f4 ] ], [ 36, 39, [ 86, f2*f4 ] ], [ 35, 39, [ \
86, f2*f4 ] ], [ 21, 39, [ 87, f2*f4 ] ], [ 28, 39, [ 87, f2*f4 ] ], [ 55, 39, [ 86, f2*f4 ] ], [ 52, 39, [ 86, f2*f4 ] ], [ 2, 42, [ 43, \
f1*f2*f3 ] ], [ 3, 42, [ 43, f2 ] ], [ 18, 42, [ 87, f1*f2*f3 ] ], [ 13, 42, [ 87, f2 ] ], [ 10, 42, [ 87, f2 ] ], [ 17, 42, [ 87, f1*f2*f\
3 ] ], [ 61, 42, [ 43, f2 ] ], [ 41, 42, [ 43, f1*f2*f3 ] ], [ 33, 42, [ 43, f2 ] ], [ 84, 42, [ 87, f1*f2*f3 ] ], [ 12, 42, [ 87, f2 ] ],\
 [ 81, 42, [ 87, f1*f2*f3 ] ], [ 11, 42, [ 87, f2 ] ], [ 57, 42, [ 43, f2 ] ], [ 64, 42, [ 43, f2 ] ], [ 40, 42, [ 43, f1*f2*f3 ] ], [ 44,\
 42, [ 43, f1*f2*f3 ] ], [ 51, 42, [ 43, f1*f2*f3 ] ], [ 100, 42, [ 87, f2 ] ], [ 16, 42, [ 87, f1*f2*f3 ] ], [ 98, 42, [ 87, f2 ] ], [ 19\
, 42, [ 87, f1*f2*f3 ] ], [ 46, 42, [ 43, f1*f2*f3 ] ], [ 39, 42, [ 43, f1*f2*f3 ] ], [ 58, 42, [ 43, f2 ] ], [ 62, 42, [ 43, f2 ] ], [ 97\
, 42, [ 87, f2 ] ], [ 83, 42, [ 87, f1*f2*f3 ] ], [ 82, 42, [ 87, f1*f2*f3 ] ], [ 103, 42, [ 87, f2 ] ], [ 43, 42, [ 43, f1*f2*f3 ] ], [ 5\
9, 42, [ 43, f2 ] ], [ 2, 43, [ 49, f1*f2 ] ], [ 3, 43, [ 47, f2*f4 ] ], [ 18, 43, [ 63, f1*f2 ] ], [ 13, 43, [ 62, f2*f4 ] ], [ 10, 43, [\
 62, f2*f4 ] ], [ 17, 43, [ 63, f1*f2 ] ], [ 61, 43, [ 47, f2*f4 ] ], [ 41, 43, [ 49, f1*f2 ] ], [ 33, 43, [ 47, f2*f4 ] ], [ 84, 43, [ 63\
, f1*f2 ] ], [ 12, 43, [ 62, f2*f4 ] ], [ 81, 43, [ 63, f1*f2 ] ], [ 11, 43, [ 62, f2*f4 ] ], [ 57, 43, [ 47, f2*f4 ] ], [ 64, 43, [ 47, f\
2*f4 ] ], [ 40, 43, [ 49, f1*f2 ] ], [ 44, 43, [ 49, f1*f2 ] ], [ 51, 43, [ 49, f1*f2 ] ], [ 100, 43, [ 62, f2*f4 ] ], [ 16, 43, [ 63, f1*\
f2 ] ], [ 98, 43, [ 62, f2*f4 ] ], [ 19, 43, [ 63, f1*f2 ] ], [ 46, 43, [ 49, f1*f2 ] ], [ 39, 43, [ 49, f1*f2 ] ], [ 58, 43, [ 47, f2*f4 \
] ], [ 62, 43, [ 47, f2*f4 ] ], [ 97, 43, [ 62, f2*f4 ] ], [ 83, 43, [ 63, f1*f2 ] ], [ 82, 43, [ 63, f1*f2 ] ], [ 103, 43, [ 62, f2*f4 ] \
], [ 43, 43, [ 49, f1*f2 ] ], [ 59, 43, [ 47, f2*f4 ] ], [ 1, 46, [ 87, f2 ] ], [ 9, 46, [ 71, f2 ] ], [ 37, 46, [ 43, f2 ] ], [ 6, 46, [ \
43, f2 ] ], [ 34, 46, [ 43, f2 ] ], [ 88, 46, [ 71, f2 ] ], [ 5, 46, [ 43, f2 ] ], [ 15, 46, [ 71, f2 ] ], [ 53, 46, [ 43, f2 ] ], [ 4, 46\
, [ 43, f2 ] ], [ 54, 46, [ 43, f2 ] ], [ 7, 46, [ 43, f2 ] ], [ 86, 46, [ 71, f2 ] ], [ 93, 46, [ 71, f2 ] ], [ 25, 46, [ 87, f2 ] ], [ 2\
2, 46, [ 87, f2 ] ], [ 26, 46, [ 87, f2 ] ], [ 23, 46, [ 87, f2 ] ], [ 80, 46, [ 87, f2 ] ], [ 68, 46, [ 43, f2 ] ], [ 36, 46, [ 43, f2 ] \
], [ 74, 46, [ 43, f2 ] ], [ 35, 46, [ 43, f2 ] ], [ 21, 46, [ 87, f2 ] ], [ 28, 46, [ 87, f2 ] ], [ 87, 46, [ 71, f2 ] ], [ 91, 46, [ 71,\
 f2 ] ], [ 69, 46, [ 43, f2 ] ], [ 55, 46, [ 43, f2 ] ], [ 71, 46, [ 43, f2 ] ], [ 52, 46, [ 43, f2 ] ], [ 90, 46, [ 71, f2 ] ], [ 8, 47, \
[ 87, f2 ] ], [ 24, 47, [ 43, f2 ] ], [ 29, 47, [ 43, f2 ] ], [ 89, 47, [ 43, f2 ] ], [ 49, 47, [ 71, f2 ] ], [ 123, 47, [ 71, f2 ] ], [ 1\
02, 47, [ 43, f2 ] ], [ 56, 47, [ 71, f2 ] ], [ 67, 47, [ 87, f2 ] ], [ 108, 47, [ 43, f2 ] ], [ 72, 47, [ 87, f2 ] ], [ 30, 47, [ 43, f2 \
] ], [ 38, 47, [ 71, f2 ] ], [ 50, 47, [ 87, f2 ] ], [ 95, 47, [ 43, f2 ] ], [ 27, 47, [ 43, f2 ] ], [ 127, 47, [ 71, f2 ] ], [ 110, 47, [\
 43, f2 ] ], [ 70, 47, [ 87, f2 ] ], [ 115, 47, [ 43, f2 ] ], [ 125, 47, [ 71, f2 ] ], [ 92, 47, [ 43, f2 ] ], [ 105, 47, [ 43, f2 ] ], [ \
75, 47, [ 87, f2 ] ], [ 94, 47, [ 43, f2 ] ], [ 77, 47, [ 87, f2 ] ], [ 107, 47, [ 43, f2 ] ], [ 124, 47, [ 71, f2 ] ], [ 111, 47, [ 43, f\
2 ] ], [ 118, 47, [ 43, f2 ] ], [ 119, 47, [ 87, f2 ] ], [ 122, 47, [ 71, f2 ] ], [ 2, 48, [ 43, f2 ] ], [ 3, 48, [ 61, f1 ] ], [ 18, 48, \
[ 87, f2 ] ], [ 13, 48, [ 50, f1 ] ], [ 10, 48, [ 50, f1 ] ], [ 17, 48, [ 87, f2 ] ], [ 61, 48, [ 61, f1 ] ], [ 41, 48, [ 43, f2 ] ], [ 33\
, 48, [ 61, f1 ] ], [ 84, 48, [ 87, f2 ] ], [ 12, 48, [ 50, f1 ] ], [ 81, 48, [ 87, f2 ] ], [ 11, 48, [ 50, f1 ] ], [ 57, 48, [ 61, f1 ] ]\
, [ 64, 48, [ 61, f1 ] ], [ 40, 48, [ 43, f2 ] ], [ 44, 48, [ 43, f2 ] ], [ 51, 48, [ 43, f2 ] ], [ 100, 48, [ 50, f1 ] ], [ 16, 48, [ 87,\
 f2 ] ], [ 98, 48, [ 50, f1 ] ], [ 19, 48, [ 87, f2 ] ], [ 46, 48, [ 43, f2 ] ], [ 39, 48, [ 43, f2 ] ], [ 58, 48, [ 61, f1 ] ], [ 62, 48,\
 [ 61, f1 ] ], [ 97, 48, [ 50, f1 ] ], [ 83, 48, [ 87, f2 ] ], [ 82, 48, [ 87, f2 ] ], [ 103, 48, [ 50, f1 ] ], [ 43, 48, [ 43, f2 ] ], [ \
59, 48, [ 61, f1 ] ], [ 8, 49, [ 87, One(Q) ] ], [ 24, 49, [ 87, f1*f4 ] ], [ 29, 49, [ 87, f1*f4 ] ], [ 89, 49, [ 43, One(Q) ] ], [ 49, 4\
9, [ 43, f1*f4 ] ], [ 123, 49, [ 43, f1*f4 ] ], [ 102, 49, [ 43, One(Q) ] ], [ 56, 49, [ 43, f1*f4 ] ], [ 67, 49, [ 87, One(Q) ] ], [ 108,\
 49, [ 43, One(Q) ] ], [ 72, 49, [ 87, One(Q) ] ], [ 30, 49, [ 87, f1*f4 ] ], [ 38, 49, [ 43, f1*f4 ] ], [ 50, 49, [ 87, One(Q) ] ], [ 95,\
 49, [ 43, One(Q) ] ], [ 27, 49, [ 87, f1*f4 ] ], [ 127, 49, [ 43, f1*f4 ] ], [ 110, 49, [ 43, One(Q) ] ], [ 70, 49, [ 87, One(Q) ] ], [ 1\
15, 49, [ 87, f1*f4 ] ], [ 125, 49, [ 43, f1*f4 ] ], [ 92, 49, [ 43, One(Q) ] ], [ 105, 49, [ 87, f1*f4 ] ], [ 75, 49, [ 87, One(Q) ] ], [\
 94, 49, [ 43, One(Q) ] ], [ 77, 49, [ 87, One(Q) ] ], [ 107, 49, [ 87, f1*f4 ] ], [ 124, 49, [ 43, f1*f4 ] ], [ 111, 49, [ 43, One(Q) ] ]\
, [ 118, 49, [ 87, f1*f4 ] ], [ 119, 49, [ 87, One(Q) ] ], [ 122, 49, [ 43, f1*f4 ] ], [ 8, 50, [ 43, f2*f4 ] ], [ 24, 50, [ 43, f1*f2 ] ]\
, [ 29, 50, [ 43, f1*f2 ] ], [ 89, 50, [ 89, f2*f4 ] ], [ 49, 50, [ 89, f1*f2 ] ], [ 123, 50, [ 89, f1*f2 ] ], [ 102, 50, [ 89, f2*f4 ] ],\
 [ 56, 50, [ 89, f1*f2 ] ], [ 67, 50, [ 43, f2*f4 ] ], [ 108, 50, [ 89, f2*f4 ] ], [ 72, 50, [ 43, f2*f4 ] ], [ 30, 50, [ 43, f1*f2 ] ], [\
 38, 50, [ 89, f1*f2 ] ], [ 50, 50, [ 43, f2*f4 ] ], [ 95, 50, [ 89, f2*f4 ] ], [ 27, 50, [ 43, f1*f2 ] ], [ 127, 50, [ 89, f1*f2 ] ], [ 1\
10, 50, [ 89, f2*f4 ] ], [ 70, 50, [ 43, f2*f4 ] ], [ 115, 50, [ 43, f1*f2 ] ], [ 125, 50, [ 89, f1*f2 ] ], [ 92, 50, [ 89, f2*f4 ] ], [ 1\
05, 50, [ 43, f1*f2 ] ], [ 75, 50, [ 43, f2*f4 ] ], [ 94, 50, [ 89, f2*f4 ] ], [ 77, 50, [ 43, f2*f4 ] ], [ 107, 50, [ 43, f1*f2 ] ], [ 12\
4, 50, [ 89, f1*f2 ] ], [ 111, 50, [ 89, f2*f4 ] ], [ 118, 50, [ 43, f1*f2 ] ], [ 119, 50, [ 43, f2*f4 ] ], [ 122, 50, [ 89, f1*f2 ] ], [ \
8, 51, [ 43, f4 ] ], [ 24, 51, [ 43, f1 ] ], [ 29, 51, [ 43, f1 ] ], [ 89, 51, [ 89, f4 ] ], [ 49, 51, [ 89, f1 ] ], [ 123, 51, [ 89, f1 ]\
 ], [ 102, 51, [ 89, f4 ] ], [ 56, 51, [ 89, f1 ] ], [ 67, 51, [ 43, f4 ] ], [ 108, 51, [ 89, f4 ] ], [ 72, 51, [ 43, f4 ] ], [ 30, 51, [ \
43, f1 ] ], [ 38, 51, [ 89, f1 ] ], [ 50, 51, [ 43, f4 ] ], [ 95, 51, [ 89, f4 ] ], [ 27, 51, [ 43, f1 ] ], [ 127, 51, [ 89, f1 ] ], [ 110\
, 51, [ 89, f4 ] ], [ 70, 51, [ 43, f4 ] ], [ 115, 51, [ 43, f1 ] ], [ 125, 51, [ 89, f1 ] ], [ 92, 51, [ 89, f4 ] ], [ 105, 51, [ 43, f1 \
] ], [ 75, 51, [ 43, f4 ] ], [ 94, 51, [ 89, f4 ] ], [ 77, 51, [ 43, f4 ] ], [ 107, 51, [ 43, f1 ] ], [ 124, 51, [ 89, f1 ] ], [ 111, 51, \
[ 89, f4 ] ], [ 118, 51, [ 43, f1 ] ], [ 119, 51, [ 43, f4 ] ], [ 122, 51, [ 89, f1 ] ], [ 9, 54, [ 89, f2*f4 ] ], [ 6, 54, [ 43, f2*f4 ] \
], [ 88, 54, [ 89, f2*f4 ] ], [ 5, 54, [ 43, f2*f4 ] ], [ 15, 54, [ 89, f2*f4 ] ], [ 4, 54, [ 43, f2*f4 ] ], [ 7, 54, [ 43, f2*f4 ] ], [ 8\
6, 54, [ 89, f2*f4 ] ], [ 93, 54, [ 89, f2*f4 ] ], [ 68, 54, [ 43, f2*f4 ] ], [ 74, 54, [ 43, f2*f4 ] ], [ 87, 54, [ 89, f2*f4 ] ], [ 91, \
54, [ 89, f2*f4 ] ], [ 69, 54, [ 43, f2*f4 ] ], [ 71, 54, [ 43, f2*f4 ] ], [ 90, 54, [ 89, f2*f4 ] ], [ 1, 55, [ 38, f2 ] ], [ 9, 55, [ 38\
, f2 ] ], [ 88, 55, [ 38, f2 ] ], [ 15, 55, [ 38, f2 ] ], [ 86, 55, [ 38, f2 ] ], [ 93, 55, [ 38, f2 ] ], [ 25, 55, [ 38, f2 ] ], [ 22, 55\
, [ 38, f2 ] ], [ 26, 55, [ 38, f2 ] ], [ 23, 55, [ 38, f2 ] ], [ 80, 55, [ 38, f2 ] ], [ 21, 55, [ 38, f2 ] ], [ 28, 55, [ 38, f2 ] ], [ \
87, 55, [ 38, f2 ] ], [ 91, 55, [ 38, f2 ] ], [ 90, 55, [ 38, f2 ] ], [ 1, 56, [ 38, One(Q) ] ], [ 9, 56, [ 38, One(Q) ] ], [ 88, 56, [ 38\
, One(Q) ] ], [ 15, 56, [ 38, One(Q) ] ], [ 86, 56, [ 38, One(Q) ] ], [ 93, 56, [ 38, One(Q) ] ], [ 25, 56, [ 38, One(Q) ] ], [ 22, 56, [ \
38, One(Q) ] ], [ 26, 56, [ 38, One(Q) ] ], [ 23, 56, [ 38, One(Q) ] ], [ 80, 56, [ 38, One(Q) ] ], [ 21, 56, [ 38, One(Q) ] ], [ 28, 56, \
[ 38, One(Q) ] ], [ 87, 56, [ 38, One(Q) ] ], [ 91, 56, [ 38, One(Q) ] ], [ 90, 56, [ 38, One(Q) ] ], [ 1, 57, [ 87, f2*f4 ] ], [ 9, 57, [\
 89, f2*f4 ] ], [ 37, 57, [ 86, f2*f4 ] ], [ 6, 57, [ 43, f2*f4 ] ], [ 34, 57, [ 86, f2*f4 ] ], [ 88, 57, [ 89, f2*f4 ] ], [ 5, 57, [ 43, \
f2*f4 ] ], [ 15, 57, [ 89, f2*f4 ] ], [ 53, 57, [ 86, f2*f4 ] ], [ 4, 57, [ 43, f2*f4 ] ], [ 54, 57, [ 86, f2*f4 ] ], [ 7, 57, [ 43, f2*f4\
 ] ], [ 86, 57, [ 89, f2*f4 ] ], [ 93, 57, [ 89, f2*f4 ] ], [ 25, 57, [ 87, f2*f4 ] ], [ 22, 57, [ 87, f2*f4 ] ], [ 26, 57, [ 87, f2*f4 ] \
], [ 23, 57, [ 87, f2*f4 ] ], [ 80, 57, [ 87, f2*f4 ] ], [ 68, 57, [ 43, f2*f4 ] ], [ 36, 57, [ 86, f2*f4 ] ], [ 74, 57, [ 43, f2*f4 ] ], \
[ 35, 57, [ 86, f2*f4 ] ], [ 21, 57, [ 87, f2*f4 ] ], [ 28, 57, [ 87, f2*f4 ] ], [ 87, 57, [ 89, f2*f4 ] ], [ 91, 57, [ 89, f2*f4 ] ], [ 6\
9, 57, [ 43, f2*f4 ] ], [ 55, 57, [ 86, f2*f4 ] ], [ 71, 57, [ 43, f2*f4 ] ], [ 52, 57, [ 86, f2*f4 ] ], [ 90, 57, [ 89, f2*f4 ] ], [ 42, \
60, [ 87, f1*f2*f3 ] ], [ 65, 60, [ 87, f1*f2*f3 ] ], [ 20, 60, [ 87, f2 ] ], [ 31, 60, [ 87, f2 ] ], [ 14, 60, [ 87, f2 ] ], [ 32, 60, [ \
87, f2 ] ], [ 63, 60, [ 87, f1*f2*f3 ] ], [ 48, 60, [ 87, f1*f2*f3 ] ], [ 60, 60, [ 87, f1*f2*f3 ] ], [ 99, 60, [ 87, f2 ] ], [ 73, 60, [ \
87, f1*f2*f3 ] ], [ 114, 60, [ 87, f2 ] ], [ 47, 60, [ 87, f1*f2*f3 ] ], [ 117, 60, [ 87, f2 ] ], [ 78, 60, [ 87, f1*f2*f3 ] ], [ 101, 60,\
 [ 87, f2 ] ], [ 120, 60, [ 87, f1*f2*f3 ] ], [ 126, 60, [ 87, f1*f2*f3 ] ], [ 109, 60, [ 87, f2 ] ], [ 112, 60, [ 87, f2 ] ], [ 79, 60, [\
 87, f1*f2*f3 ] ], [ 66, 60, [ 87, f1*f2*f3 ] ], [ 106, 60, [ 87, f2 ] ], [ 116, 60, [ 87, f2 ] ], [ 85, 60, [ 87, f2 ] ], [ 96, 60, [ 87,\
 f2 ] ], [ 76, 60, [ 87, f1*f2*f3 ] ], [ 45, 60, [ 87, f1*f2*f3 ] ], [ 113, 60, [ 87, f2 ] ], [ 104, 60, [ 87, f2 ] ], [ 128, 60, [ 87, f1\
*f2*f3 ] ], [ 121, 60, [ 87, f1*f2*f3 ] ], [ 42, 61, [ 87, One(Q) ] ], [ 65, 61, [ 87, One(Q) ] ], [ 20, 61, [ 87, f1*f4 ] ], [ 31, 61, [ \
87, f1*f4 ] ], [ 14, 61, [ 87, f1*f4 ] ], [ 32, 61, [ 87, f1*f4 ] ], [ 63, 61, [ 87, One(Q) ] ], [ 48, 61, [ 87, One(Q) ] ], [ 60, 61, [ 8\
7, One(Q) ] ], [ 99, 61, [ 87, f1*f4 ] ], [ 73, 61, [ 87, One(Q) ] ], [ 114, 61, [ 87, f1*f4 ] ], [ 47, 61, [ 87, One(Q) ] ], [ 117, 61, [\
 87, f1*f4 ] ], [ 78, 61, [ 87, One(Q) ] ], [ 101, 61, [ 87, f1*f4 ] ], [ 120, 61, [ 87, One(Q) ] ], [ 126, 61, [ 87, One(Q) ] ], [ 109, 6\
1, [ 87, f1*f4 ] ], [ 112, 61, [ 87, f1*f4 ] ], [ 79, 61, [ 87, One(Q) ] ], [ 66, 61, [ 87, One(Q) ] ], [ 106, 61, [ 87, f1*f4 ] ], [ 116,\
 61, [ 87, f1*f4 ] ], [ 85, 61, [ 87, f1*f4 ] ], [ 96, 61, [ 87, f1*f4 ] ], [ 76, 61, [ 87, One(Q) ] ], [ 45, 61, [ 87, One(Q) ] ], [ 113,\
 61, [ 87, f1*f4 ] ], [ 104, 61, [ 87, f1*f4 ] ], [ 128, 61, [ 87, One(Q) ] ], [ 121, 61, [ 87, One(Q) ] ], [ 42, 62, [ 50, f1*f2 ] ], [ 6\
5, 62, [ 51, f1*f2 ] ], [ 20, 62, [ 51, f2*f4 ] ], [ 31, 62, [ 50, f2*f4 ] ], [ 14, 62, [ 50, f2*f4 ] ], [ 32, 62, [ 51, f2*f4 ] ], [ 63, \
62, [ 51, f1*f2 ] ], [ 48, 62, [ 50, f1*f2 ] ], [ 60, 62, [ 51, f1*f2 ] ], [ 99, 62, [ 50, f2*f4 ] ], [ 73, 62, [ 50, f1*f2 ] ], [ 114, 62\
, [ 51, f2*f4 ] ], [ 47, 62, [ 50, f1*f2 ] ], [ 117, 62, [ 51, f2*f4 ] ], [ 78, 62, [ 51, f1*f2 ] ], [ 101, 62, [ 50, f2*f4 ] ], [ 120, 62\
, [ 51, f1*f2 ] ], [ 126, 62, [ 50, f1*f2 ] ], [ 109, 62, [ 50, f2*f4 ] ], [ 112, 62, [ 51, f2*f4 ] ], [ 79, 62, [ 50, f1*f2 ] ], [ 66, 62\
, [ 51, f1*f2 ] ], [ 106, 62, [ 50, f2*f4 ] ], [ 116, 62, [ 51, f2*f4 ] ], [ 85, 62, [ 51, f2*f4 ] ], [ 96, 62, [ 50, f2*f4 ] ], [ 76, 62,\
 [ 51, f1*f2 ] ], [ 45, 62, [ 50, f1*f2 ] ], [ 113, 62, [ 51, f2*f4 ] ], [ 104, 62, [ 50, f2*f4 ] ], [ 128, 62, [ 50, f1*f2 ] ], [ 121, 62\
, [ 51, f1*f2 ] ], [ 42, 63, [ 50, f4 ] ], [ 65, 63, [ 51, f4 ] ], [ 20, 63, [ 51, f1 ] ], [ 31, 63, [ 50, f1 ] ], [ 14, 63, [ 50, f1 ] ],\
 [ 32, 63, [ 51, f1 ] ], [ 63, 63, [ 51, f4 ] ], [ 48, 63, [ 50, f4 ] ], [ 60, 63, [ 51, f4 ] ], [ 99, 63, [ 50, f1 ] ], [ 73, 63, [ 50, f\
4 ] ], [ 114, 63, [ 51, f1 ] ], [ 47, 63, [ 50, f4 ] ], [ 117, 63, [ 51, f1 ] ], [ 78, 63, [ 51, f4 ] ], [ 101, 63, [ 50, f1 ] ], [ 120, 6\
3, [ 51, f4 ] ], [ 126, 63, [ 50, f4 ] ], [ 109, 63, [ 50, f1 ] ], [ 112, 63, [ 51, f1 ] ], [ 79, 63, [ 50, f4 ] ], [ 66, 63, [ 51, f4 ] ]\
, [ 106, 63, [ 50, f1 ] ], [ 116, 63, [ 51, f1 ] ], [ 85, 63, [ 51, f1 ] ], [ 96, 63, [ 50, f1 ] ], [ 76, 63, [ 51, f4 ] ], [ 45, 63, [ 50\
, f4 ] ], [ 113, 63, [ 51, f1 ] ], [ 104, 63, [ 50, f1 ] ], [ 128, 63, [ 50, f4 ] ], [ 121, 63, [ 51, f4 ] ], [ 1, 66, [ 87, One(Q) ] ], [\
 9, 66, [ 87, One(Q) ] ], [ 88, 66, [ 87, One(Q) ] ], [ 15, 66, [ 87, One(Q) ] ], [ 86, 66, [ 87, One(Q) ] ], [ 93, 66, [ 87, One(Q) ] ], \
[ 25, 66, [ 87, One(Q) ] ], [ 22, 66, [ 87, One(Q) ] ], [ 26, 66, [ 87, One(Q) ] ], [ 23, 66, [ 87, One(Q) ] ], [ 80, 66, [ 87, One(Q) ] ]\
, [ 21, 66, [ 87, One(Q) ] ], [ 28, 66, [ 87, One(Q) ] ], [ 87, 66, [ 87, One(Q) ] ], [ 91, 66, [ 87, One(Q) ] ], [ 90, 66, [ 87, One(Q) ]\
 ], [ 18, 67, [ 51, f1 ] ], [ 13, 67, [ 50, f1 ] ], [ 10, 67, [ 50, f1 ] ], [ 17, 67, [ 51, f1 ] ], [ 84, 67, [ 51, f1 ] ], [ 12, 67, [ 50\
, f1 ] ], [ 81, 67, [ 51, f1 ] ], [ 11, 67, [ 50, f1 ] ], [ 100, 67, [ 50, f1 ] ], [ 16, 67, [ 51, f1 ] ], [ 98, 67, [ 50, f1 ] ], [ 19, 6\
7, [ 51, f1 ] ], [ 97, 67, [ 50, f1 ] ], [ 83, 67, [ 51, f1 ] ], [ 82, 67, [ 51, f1 ] ], [ 103, 67, [ 50, f1 ] ], [ 2, 68, [ 50, f1*f2 ] ]\
, [ 3, 68, [ 51, f1*f2 ] ], [ 61, 68, [ 51, f1*f2 ] ], [ 41, 68, [ 50, f1*f2 ] ], [ 33, 68, [ 51, f1*f2 ] ], [ 57, 68, [ 51, f1*f2 ] ], [ \
64, 68, [ 51, f1*f2 ] ], [ 40, 68, [ 50, f1*f2 ] ], [ 44, 68, [ 50, f1*f2 ] ], [ 51, 68, [ 50, f1*f2 ] ], [ 46, 68, [ 50, f1*f2 ] ], [ 39,\
 68, [ 50, f1*f2 ] ], [ 58, 68, [ 51, f1*f2 ] ], [ 62, 68, [ 51, f1*f2 ] ], [ 43, 68, [ 50, f1*f2 ] ], [ 59, 68, [ 51, f1*f2 ] ], [ 37, 69\
, [ 86, f1 ] ], [ 6, 69, [ 43, f1 ] ], [ 34, 69, [ 86, f1 ] ], [ 5, 69, [ 43, f1 ] ], [ 53, 69, [ 86, f1 ] ], [ 4, 69, [ 43, f1 ] ], [ 54,\
 69, [ 86, f1 ] ], [ 7, 69, [ 43, f1 ] ], [ 68, 69, [ 43, f1 ] ], [ 36, 69, [ 86, f1 ] ], [ 74, 69, [ 43, f1 ] ], [ 35, 69, [ 86, f1 ] ], \
[ 69, 69, [ 43, f1 ] ], [ 55, 69, [ 86, f1 ] ], [ 71, 69, [ 43, f1 ] ], [ 52, 69, [ 86, f1 ] ], [ 1, 70, [ 57, f2 ] ], [ 9, 70, [ 57, f2 ]\
 ], [ 88, 70, [ 57, f2 ] ], [ 15, 70, [ 57, f2 ] ], [ 86, 70, [ 57, f2 ] ], [ 93, 70, [ 57, f2 ] ], [ 25, 70, [ 57, f2 ] ], [ 22, 70, [ 57\
, f2 ] ], [ 26, 70, [ 57, f2 ] ], [ 23, 70, [ 57, f2 ] ], [ 80, 70, [ 57, f2 ] ], [ 21, 70, [ 57, f2 ] ], [ 28, 70, [ 57, f2 ] ], [ 87, 70\
, [ 57, f2 ] ], [ 91, 70, [ 57, f2 ] ], [ 90, 70, [ 57, f2 ] ], [ 1, 71, [ 57, f2 ] ], [ 9, 71, [ 57, f2 ] ], [ 37, 71, [ 24, f2 ] ], [ 6,\
 71, [ 24, f2 ] ], [ 34, 71, [ 24, f2 ] ], [ 88, 71, [ 57, f2 ] ], [ 5, 71, [ 24, f2 ] ], [ 15, 71, [ 57, f2 ] ], [ 53, 71, [ 24, f2 ] ], \
[ 4, 71, [ 24, f2 ] ], [ 54, 71, [ 24, f2 ] ], [ 7, 71, [ 24, f2 ] ], [ 86, 71, [ 57, f2 ] ], [ 93, 71, [ 57, f2 ] ], [ 25, 71, [ 57, f2 ]\
 ], [ 22, 71, [ 57, f2 ] ], [ 26, 71, [ 57, f2 ] ], [ 23, 71, [ 57, f2 ] ], [ 80, 71, [ 57, f2 ] ], [ 68, 71, [ 24, f2 ] ], [ 36, 71, [ 24\
, f2 ] ], [ 74, 71, [ 24, f2 ] ], [ 35, 71, [ 24, f2 ] ], [ 21, 71, [ 57, f2 ] ], [ 28, 71, [ 57, f2 ] ], [ 87, 71, [ 57, f2 ] ], [ 91, 71\
, [ 57, f2 ] ], [ 69, 71, [ 24, f2 ] ], [ 55, 71, [ 24, f2 ] ], [ 71, 71, [ 24, f2 ] ], [ 52, 71, [ 24, f2 ] ], [ 90, 71, [ 57, f2 ] ], [ \
1, 72, [ 80, f2 ] ], [ 88, 72, [ 80, f2 ] ], [ 86, 72, [ 80, f2 ] ], [ 93, 72, [ 80, f2 ] ], [ 22, 72, [ 80, f2 ] ], [ 26, 72, [ 80, f2 ] \
], [ 80, 72, [ 80, f2 ] ], [ 90, 72, [ 80, f2 ] ], [ 1, 73, [ 73, f2 ] ], [ 9, 73, [ 73, f2 ] ], [ 37, 73, [ 42, f2 ] ], [ 6, 73, [ 42, f2\
 ] ], [ 34, 73, [ 42, f2 ] ], [ 88, 73, [ 73, f2 ] ], [ 5, 73, [ 42, f2 ] ], [ 15, 73, [ 73, f2 ] ], [ 53, 73, [ 42, f2 ] ], [ 4, 73, [ 42\
, f2 ] ], [ 54, 73, [ 42, f2 ] ], [ 7, 73, [ 42, f2 ] ], [ 86, 73, [ 73, f2 ] ], [ 93, 73, [ 73, f2 ] ], [ 25, 73, [ 73, f2 ] ], [ 22, 73,\
 [ 73, f2 ] ], [ 26, 73, [ 73, f2 ] ], [ 23, 73, [ 73, f2 ] ], [ 80, 73, [ 73, f2 ] ], [ 68, 73, [ 42, f2 ] ], [ 36, 73, [ 42, f2 ] ], [ 7\
4, 73, [ 42, f2 ] ], [ 35, 73, [ 42, f2 ] ], [ 21, 73, [ 73, f2 ] ], [ 28, 73, [ 73, f2 ] ], [ 87, 73, [ 73, f2 ] ], [ 91, 73, [ 73, f2 ] \
], [ 69, 73, [ 42, f2 ] ], [ 55, 73, [ 42, f2 ] ], [ 71, 73, [ 42, f2 ] ], [ 52, 73, [ 42, f2 ] ], [ 90, 73, [ 73, f2 ] ], [ 1, 74, [ 73, \
f2 ] ], [ 9, 74, [ 73, f2 ] ], [ 37, 74, [ 42, f2 ] ], [ 6, 74, [ 42, f2 ] ], [ 34, 74, [ 42, f2 ] ], [ 88, 74, [ 73, f2 ] ], [ 5, 74, [ 4\
2, f2 ] ], [ 15, 74, [ 73, f2 ] ], [ 53, 74, [ 42, f2 ] ], [ 4, 74, [ 42, f2 ] ], [ 54, 74, [ 42, f2 ] ], [ 7, 74, [ 42, f2 ] ], [ 86, 74,\
 [ 73, f2 ] ], [ 93, 74, [ 73, f2 ] ], [ 25, 74, [ 73, f2 ] ], [ 22, 74, [ 73, f2 ] ], [ 26, 74, [ 73, f2 ] ], [ 23, 74, [ 73, f2 ] ], [ 8\
0, 74, [ 73, f2 ] ], [ 68, 74, [ 42, f2 ] ], [ 36, 74, [ 42, f2 ] ], [ 74, 74, [ 42, f2 ] ], [ 35, 74, [ 42, f2 ] ], [ 21, 74, [ 73, f2 ] \
], [ 28, 74, [ 73, f2 ] ], [ 87, 74, [ 73, f2 ] ], [ 91, 74, [ 73, f2 ] ], [ 69, 74, [ 42, f2 ] ], [ 55, 74, [ 42, f2 ] ], [ 71, 74, [ 42,\
 f2 ] ], [ 52, 74, [ 42, f2 ] ], [ 90, 74, [ 73, f2 ] ], [ 2, 75, [ 71, One(Q) ] ], [ 3, 75, [ 87, One(Q) ] ], [ 61, 75, [ 87, One(Q) ] ],\
 [ 41, 75, [ 71, One(Q) ] ], [ 33, 75, [ 87, One(Q) ] ], [ 57, 75, [ 87, One(Q) ] ], [ 64, 75, [ 87, One(Q) ] ], [ 40, 75, [ 71, One(Q) ] \
], [ 44, 75, [ 71, One(Q) ] ], [ 51, 75, [ 71, One(Q) ] ], [ 46, 75, [ 71, One(Q) ] ], [ 39, 75, [ 71, One(Q) ] ], [ 58, 75, [ 87, One(Q) \
] ], [ 62, 75, [ 87, One(Q) ] ], [ 43, 75, [ 71, One(Q) ] ], [ 59, 75, [ 87, One(Q) ] ], [ 37, 76, [ 43, f2 ] ], [ 6, 76, [ 43, f2 ] ], [ \
34, 76, [ 43, f2 ] ], [ 5, 76, [ 43, f2 ] ], [ 53, 76, [ 43, f2 ] ], [ 4, 76, [ 43, f2 ] ], [ 54, 76, [ 43, f2 ] ], [ 7, 76, [ 43, f2 ] ],\
 [ 68, 76, [ 43, f2 ] ], [ 36, 76, [ 43, f2 ] ], [ 74, 76, [ 43, f2 ] ], [ 35, 76, [ 43, f2 ] ], [ 69, 76, [ 43, f2 ] ], [ 55, 76, [ 43, f\
2 ] ], [ 71, 76, [ 43, f2 ] ], [ 52, 76, [ 43, f2 ] ], [ 1, 77, [ 57, One(Q) ] ], [ 9, 77, [ 57, f1*f4 ] ], [ 37, 77, [ 24, f1*f4 ] ], [ 6\
, 77, [ 24, One(Q) ] ], [ 34, 77, [ 24, f1*f4 ] ], [ 88, 77, [ 57, f1*f4 ] ], [ 5, 77, [ 24, One(Q) ] ], [ 15, 77, [ 57, f1*f4 ] ], [ 53, \
77, [ 24, f1*f4 ] ], [ 4, 77, [ 24, One(Q) ] ], [ 54, 77, [ 24, f1*f4 ] ], [ 7, 77, [ 24, One(Q) ] ], [ 86, 77, [ 57, f1*f4 ] ], [ 93, 77,\
 [ 57, f1*f4 ] ], [ 25, 77, [ 57, One(Q) ] ], [ 22, 77, [ 57, One(Q) ] ], [ 26, 77, [ 57, One(Q) ] ], [ 23, 77, [ 57, One(Q) ] ], [ 80, 77\
, [ 57, One(Q) ] ], [ 68, 77, [ 24, One(Q) ] ], [ 36, 77, [ 24, f1*f4 ] ], [ 74, 77, [ 24, One(Q) ] ], [ 35, 77, [ 24, f1*f4 ] ], [ 21, 77\
, [ 57, One(Q) ] ], [ 28, 77, [ 57, One(Q) ] ], [ 87, 77, [ 57, f1*f4 ] ], [ 91, 77, [ 57, f1*f4 ] ], [ 69, 77, [ 24, One(Q) ] ], [ 55, 77\
, [ 24, f1*f4 ] ], [ 71, 77, [ 24, One(Q) ] ], [ 52, 77, [ 24, f1*f4 ] ], [ 90, 77, [ 57, f1*f4 ] ], [ 1, 78, [ 80, One(Q) ] ], [ 9, 78, [\
 80, One(Q) ] ], [ 88, 78, [ 80, One(Q) ] ], [ 15, 78, [ 80, One(Q) ] ], [ 25, 78, [ 80, One(Q) ] ], [ 23, 78, [ 80, One(Q) ] ], [ 80, 78,\
 [ 80, One(Q) ] ], [ 90, 78, [ 80, One(Q) ] ], [ 18, 79, [ 87, f2 ] ], [ 13, 79, [ 71, f2 ] ], [ 10, 79, [ 71, f2 ] ], [ 17, 79, [ 87, f2 \
] ], [ 84, 79, [ 87, f2 ] ], [ 12, 79, [ 71, f2 ] ], [ 81, 79, [ 87, f2 ] ], [ 11, 79, [ 71, f2 ] ], [ 100, 79, [ 71, f2 ] ], [ 16, 79, [ \
87, f2 ] ], [ 98, 79, [ 71, f2 ] ], [ 19, 79, [ 87, f2 ] ], [ 97, 79, [ 71, f2 ] ], [ 83, 79, [ 87, f2 ] ], [ 82, 79, [ 87, f2 ] ], [ 103,\
 79, [ 71, f2 ] ], [ 1, 80, [ 57, f2*f4 ] ], [ 6, 80, [ 24, f2*f4 ] ], [ 5, 80, [ 24, f2*f4 ] ], [ 4, 80, [ 24, f2*f4 ] ], [ 7, 80, [ 24, \
f2*f4 ] ], [ 25, 80, [ 57, f2*f4 ] ], [ 22, 80, [ 57, f2*f4 ] ], [ 26, 80, [ 57, f2*f4 ] ], [ 23, 80, [ 57, f2*f4 ] ], [ 80, 80, [ 57, f2*\
f4 ] ], [ 68, 80, [ 24, f2*f4 ] ], [ 74, 80, [ 24, f2*f4 ] ], [ 21, 80, [ 57, f2*f4 ] ], [ 28, 80, [ 57, f2*f4 ] ], [ 69, 80, [ 24, f2*f4 \
] ], [ 71, 80, [ 24, f2*f4 ] ], [ 1, 83, [ 57, f2*f4 ] ], [ 6, 83, [ 24, f2*f4 ] ], [ 5, 83, [ 24, f2*f4 ] ], [ 4, 83, [ 24, f2*f4 ] ], [ \
7, 83, [ 24, f2*f4 ] ], [ 25, 83, [ 57, f2*f4 ] ], [ 22, 83, [ 57, f2*f4 ] ], [ 26, 83, [ 57, f2*f4 ] ], [ 23, 83, [ 57, f2*f4 ] ], [ 80, \
83, [ 57, f2*f4 ] ], [ 68, 83, [ 24, f2*f4 ] ], [ 74, 83, [ 24, f2*f4 ] ], [ 21, 83, [ 57, f2*f4 ] ], [ 28, 83, [ 57, f2*f4 ] ], [ 69, 83,\
 [ 24, f2*f4 ] ], [ 71, 83, [ 24, f2*f4 ] ], [ 1, 84, [ 57, f2*f4 ] ], [ 25, 84, [ 57, f2*f4 ] ], [ 22, 84, [ 57, f2*f4 ] ], [ 26, 84, [ 5\
7, f2*f4 ] ], [ 23, 84, [ 57, f2*f4 ] ], [ 80, 84, [ 57, f2*f4 ] ], [ 21, 84, [ 57, f2*f4 ] ], [ 28, 84, [ 57, f2*f4 ] ], [ 2, 86, [ 42, f\
2 ] ], [ 3, 86, [ 63, f1 ] ], [ 18, 86, [ 73, f2 ] ], [ 13, 86, [ 49, f1 ] ], [ 10, 86, [ 49, f1 ] ], [ 17, 86, [ 73, f2 ] ], [ 61, 86, [ \
63, f1 ] ], [ 41, 86, [ 42, f2 ] ], [ 33, 86, [ 63, f1 ] ], [ 84, 86, [ 73, f2 ] ], [ 12, 86, [ 49, f1 ] ], [ 81, 86, [ 73, f2 ] ], [ 11, \
86, [ 49, f1 ] ], [ 57, 86, [ 63, f1 ] ], [ 64, 86, [ 63, f1 ] ], [ 40, 86, [ 42, f2 ] ], [ 44, 86, [ 42, f2 ] ], [ 51, 86, [ 42, f2 ] ], \
[ 100, 86, [ 49, f1 ] ], [ 16, 86, [ 73, f2 ] ], [ 98, 86, [ 49, f1 ] ], [ 19, 86, [ 73, f2 ] ], [ 46, 86, [ 42, f2 ] ], [ 39, 86, [ 42, f\
2 ] ], [ 58, 86, [ 63, f1 ] ], [ 62, 86, [ 63, f1 ] ], [ 97, 86, [ 49, f1 ] ], [ 83, 86, [ 73, f2 ] ], [ 82, 86, [ 73, f2 ] ], [ 103, 86, \
[ 49, f1 ] ], [ 43, 86, [ 42, f2 ] ], [ 59, 86, [ 63, f1 ] ], [ 1, 87, [ 87, f2 ] ], [ 9, 87, [ 87, f2 ] ], [ 37, 87, [ 43, f2 ] ], [ 6, 8\
7, [ 43, f2 ] ], [ 34, 87, [ 43, f2 ] ], [ 88, 87, [ 87, f2 ] ], [ 5, 87, [ 43, f2 ] ], [ 15, 87, [ 87, f2 ] ], [ 53, 87, [ 43, f2 ] ], [ \
4, 87, [ 43, f2 ] ], [ 54, 87, [ 43, f2 ] ], [ 7, 87, [ 43, f2 ] ], [ 86, 87, [ 87, f2 ] ], [ 93, 87, [ 87, f2 ] ], [ 25, 87, [ 87, f2 ] ]\
, [ 22, 87, [ 87, f2 ] ], [ 26, 87, [ 87, f2 ] ], [ 23, 87, [ 87, f2 ] ], [ 80, 87, [ 87, f2 ] ], [ 68, 87, [ 43, f2 ] ], [ 36, 87, [ 43, \
f2 ] ], [ 74, 87, [ 43, f2 ] ], [ 35, 87, [ 43, f2 ] ], [ 21, 87, [ 87, f2 ] ], [ 28, 87, [ 87, f2 ] ], [ 87, 87, [ 87, f2 ] ], [ 91, 87, \
[ 87, f2 ] ], [ 69, 87, [ 43, f2 ] ], [ 55, 87, [ 43, f2 ] ], [ 71, 87, [ 43, f2 ] ], [ 52, 87, [ 43, f2 ] ], [ 90, 87, [ 87, f2 ] ], [ 1,\
 89, [ 87, One(Q) ] ], [ 9, 89, [ 87, One(Q) ] ], [ 37, 89, [ 43, One(Q) ] ], [ 6, 89, [ 43, One(Q) ] ], [ 34, 89, [ 43, One(Q) ] ], [ 88,\
 89, [ 87, One(Q) ] ], [ 5, 89, [ 43, One(Q) ] ], [ 15, 89, [ 87, One(Q) ] ], [ 53, 89, [ 43, One(Q) ] ], [ 4, 89, [ 43, One(Q) ] ], [ 54,\
 89, [ 43, One(Q) ] ], [ 7, 89, [ 43, One(Q) ] ], [ 86, 89, [ 87, One(Q) ] ], [ 93, 89, [ 87, One(Q) ] ], [ 25, 89, [ 87, One(Q) ] ], [ 22\
, 89, [ 87, One(Q) ] ], [ 26, 89, [ 87, One(Q) ] ], [ 23, 89, [ 87, One(Q) ] ], [ 80, 89, [ 87, One(Q) ] ], [ 68, 89, [ 43, One(Q) ] ], [ \
36, 89, [ 43, One(Q) ] ], [ 74, 89, [ 43, One(Q) ] ], [ 35, 89, [ 43, One(Q) ] ], [ 21, 89, [ 87, One(Q) ] ], [ 28, 89, [ 87, One(Q) ] ], \
[ 87, 89, [ 87, One(Q) ] ], [ 91, 89, [ 87, One(Q) ] ], [ 69, 89, [ 43, One(Q) ] ], [ 55, 89, [ 43, One(Q) ] ], [ 71, 89, [ 43, One(Q) ] ]\
, [ 52, 89, [ 43, One(Q) ] ], [ 90, 89, [ 87, One(Q) ] ], [ 1, 90, [ 87, f2 ] ], [ 9, 90, [ 87, f2 ] ], [ 88, 90, [ 87, f2 ] ], [ 15, 90, \
[ 87, f2 ] ], [ 86, 90, [ 87, f2 ] ], [ 93, 90, [ 87, f2 ] ], [ 25, 90, [ 87, f2 ] ], [ 22, 90, [ 87, f2 ] ], [ 26, 90, [ 87, f2 ] ], [ 23\
, 90, [ 87, f2 ] ], [ 80, 90, [ 87, f2 ] ], [ 21, 90, [ 87, f2 ] ], [ 28, 90, [ 87, f2 ] ], [ 87, 90, [ 87, f2 ] ], [ 91, 90, [ 87, f2 ] ]\
, [ 90, 90, [ 87, f2 ] ], [ 1, 94, [ 7, f2 ] ], [ 88, 94, [ 7, f2 ] ], [ 86, 94, [ 7, f2 ] ], [ 93, 94, [ 7, f2 ] ], [ 22, 94, [ 7, f2 ] ]\
, [ 26, 94, [ 7, f2 ] ], [ 80, 94, [ 7, f2 ] ], [ 90, 94, [ 7, f2 ] ], [ 1, 95, [ 7, One(Q) ] ], [ 9, 95, [ 7, One(Q) ] ], [ 88, 95, [ 7, \
One(Q) ] ], [ 15, 95, [ 7, One(Q) ] ], [ 25, 95, [ 7, One(Q) ] ], [ 23, 95, [ 7, One(Q) ] ], [ 80, 95, [ 7, One(Q) ] ], [ 90, 95, [ 7, One\
(Q) ] ], [ 1, 97, [ 57, f2*f4 ] ], [ 6, 97, [ 24, f2*f4 ] ], [ 5, 97, [ 24, f2*f4 ] ], [ 4, 97, [ 24, f2*f4 ] ], [ 7, 97, [ 24, f2*f4 ] ],\
 [ 25, 97, [ 57, f2*f4 ] ], [ 22, 97, [ 57, f2*f4 ] ], [ 26, 97, [ 57, f2*f4 ] ], [ 23, 97, [ 57, f2*f4 ] ], [ 80, 97, [ 57, f2*f4 ] ], [ \
68, 97, [ 24, f2*f4 ] ], [ 74, 97, [ 24, f2*f4 ] ], [ 21, 97, [ 57, f2*f4 ] ], [ 28, 97, [ 57, f2*f4 ] ], [ 69, 97, [ 24, f2*f4 ] ], [ 71,\
 97, [ 24, f2*f4 ] ], [ 1, 98, [ 7, f2*f4 ] ], [ 25, 98, [ 7, f2*f4 ] ], [ 23, 98, [ 7, f2*f4 ] ], [ 80, 98, [ 7, f2*f4 ] ], [ 1, 99, [ 7,\
 f4 ] ], [ 22, 99, [ 7, f4 ] ], [ 26, 99, [ 7, f4 ] ], [ 80, 99, [ 7, f4 ] ], [ 1, 101, [ 57, f2 ] ], [ 37, 101, [ 24, f2 ] ], [ 34, 101, \
[ 24, f2 ] ], [ 53, 101, [ 24, f2 ] ], [ 54, 101, [ 24, f2 ] ], [ 25, 101, [ 57, f2 ] ], [ 22, 101, [ 57, f2 ] ], [ 26, 101, [ 57, f2 ] ],\
 [ 23, 101, [ 57, f2 ] ], [ 80, 101, [ 57, f2 ] ], [ 36, 101, [ 24, f2 ] ], [ 35, 101, [ 24, f2 ] ], [ 21, 101, [ 57, f2 ] ], [ 28, 101, [\
 57, f2 ] ], [ 55, 101, [ 24, f2 ] ], [ 52, 101, [ 24, f2 ] ], [ 42, 106, [ 80, f1*f2*f3 ] ], [ 65, 106, [ 80, f1*f2*f3 ] ], [ 20, 106, [ \
80, f2 ] ], [ 31, 106, [ 80, f2 ] ], [ 14, 106, [ 80, f2 ] ], [ 32, 106, [ 80, f2 ] ], [ 63, 106, [ 38, f1*f2*f3 ] ], [ 48, 106, [ 38, f1*\
f2*f3 ] ], [ 60, 106, [ 80, f1*f2*f3 ] ], [ 99, 106, [ 38, f2 ] ], [ 73, 106, [ 80, f1*f2*f3 ] ], [ 114, 106, [ 38, f2 ] ], [ 47, 106, [ 8\
0, f1*f2*f3 ] ], [ 117, 106, [ 38, f2 ] ], [ 78, 106, [ 80, f1*f2*f3 ] ], [ 101, 106, [ 38, f2 ] ], [ 120, 106, [ 38, f1*f2*f3 ] ], [ 126,\
 106, [ 38, f1*f2*f3 ] ], [ 109, 106, [ 80, f2 ] ], [ 112, 106, [ 80, f2 ] ], [ 79, 106, [ 38, f1*f2*f3 ] ], [ 66, 106, [ 38, f1*f2*f3 ] ]\
, [ 106, 106, [ 38, f2 ] ], [ 116, 106, [ 38, f2 ] ], [ 85, 106, [ 80, f2 ] ], [ 96, 106, [ 80, f2 ] ], [ 76, 106, [ 38, f1*f2*f3 ] ], [ 4\
5, 106, [ 38, f1*f2*f3 ] ], [ 113, 106, [ 38, f2 ] ], [ 104, 106, [ 38, f2 ] ], [ 128, 106, [ 80, f1*f2*f3 ] ], [ 121, 106, [ 80, f1*f2*f3\
 ] ], [ 42, 107, [ 80, One(Q) ] ], [ 65, 107, [ 80, One(Q) ] ], [ 20, 107, [ 80, f1*f4 ] ], [ 31, 107, [ 80, f1*f4 ] ], [ 14, 107, [ 38, f\
1*f4 ] ], [ 32, 107, [ 38, f1*f4 ] ], [ 63, 107, [ 80, One(Q) ] ], [ 48, 107, [ 80, One(Q) ] ], [ 60, 107, [ 38, One(Q) ] ], [ 99, 107, [ \
80, f1*f4 ] ], [ 73, 107, [ 38, One(Q) ] ], [ 114, 107, [ 80, f1*f4 ] ], [ 47, 107, [ 38, One(Q) ] ], [ 117, 107, [ 38, f1*f4 ] ], [ 78, 1\
07, [ 38, One(Q) ] ], [ 101, 107, [ 38, f1*f4 ] ], [ 120, 107, [ 80, One(Q) ] ], [ 126, 107, [ 80, One(Q) ] ], [ 109, 107, [ 38, f1*f4 ] ]\
, [ 112, 107, [ 38, f1*f4 ] ], [ 79, 107, [ 38, One(Q) ] ], [ 66, 107, [ 38, One(Q) ] ], [ 106, 107, [ 80, f1*f4 ] ], [ 116, 107, [ 80, f1\
*f4 ] ], [ 85, 107, [ 80, f1*f4 ] ], [ 96, 107, [ 80, f1*f4 ] ], [ 76, 107, [ 38, One(Q) ] ], [ 45, 107, [ 38, One(Q) ] ], [ 113, 107, [ 3\
8, f1*f4 ] ], [ 104, 107, [ 38, f1*f4 ] ], [ 128, 107, [ 80, One(Q) ] ], [ 121, 107, [ 80, One(Q) ] ], [ 65, 108, [ 33, f1*f2 ] ], [ 31, 1\
08, [ 16, f1*f2 ] ], [ 14, 108, [ 32, f2*f4 ] ], [ 63, 108, [ 33, f1*f2 ] ], [ 60, 108, [ 17, f2*f4 ] ], [ 99, 108, [ 16, f1*f2 ] ], [ 78,\
 108, [ 17, f2*f4 ] ], [ 101, 108, [ 32, f2*f4 ] ], [ 120, 108, [ 33, f1*f2 ] ], [ 109, 108, [ 32, f2*f4 ] ], [ 66, 108, [ 17, f2*f4 ] ], \
[ 106, 108, [ 16, f1*f2 ] ], [ 96, 108, [ 16, f1*f2 ] ], [ 76, 108, [ 17, f2*f4 ] ], [ 104, 108, [ 32, f2*f4 ] ], [ 121, 108, [ 33, f1*f2 \
] ], [ 42, 109, [ 32, f4 ] ], [ 20, 109, [ 33, f1 ] ], [ 32, 109, [ 33, f1 ] ], [ 48, 109, [ 16, f1 ] ], [ 73, 109, [ 32, f4 ] ], [ 114, 1\
09, [ 17, f4 ] ], [ 47, 109, [ 32, f4 ] ], [ 117, 109, [ 17, f4 ] ], [ 126, 109, [ 16, f1 ] ], [ 112, 109, [ 33, f1 ] ], [ 79, 109, [ 16, \
f1 ] ], [ 116, 109, [ 17, f4 ] ], [ 85, 109, [ 33, f1 ] ], [ 45, 109, [ 16, f1 ] ], [ 113, 109, [ 17, f4 ] ], [ 128, 109, [ 32, f4 ] ], [ \
18, 112, [ 38, f1*f2*f3 ] ], [ 13, 112, [ 38, f2 ] ], [ 10, 112, [ 38, f2 ] ], [ 17, 112, [ 38, f1*f2*f3 ] ], [ 84, 112, [ 38, f1*f2*f3 ] \
], [ 12, 112, [ 38, f2 ] ], [ 81, 112, [ 38, f1*f2*f3 ] ], [ 11, 112, [ 38, f2 ] ], [ 100, 112, [ 38, f2 ] ], [ 16, 112, [ 38, f1*f2*f3 ] \
], [ 98, 112, [ 38, f2 ] ], [ 19, 112, [ 38, f1*f2*f3 ] ], [ 97, 112, [ 38, f2 ] ], [ 83, 112, [ 38, f1*f2*f3 ] ], [ 82, 112, [ 38, f1*f2*\
f3 ] ], [ 103, 112, [ 38, f2 ] ], [ 2, 113, [ 38, One(Q) ] ], [ 3, 113, [ 38, f1*f4 ] ], [ 61, 113, [ 38, f1*f4 ] ], [ 41, 113, [ 38, One(\
Q) ] ], [ 33, 113, [ 38, f1*f4 ] ], [ 57, 113, [ 38, f1*f4 ] ], [ 64, 113, [ 38, f1*f4 ] ], [ 40, 113, [ 38, One(Q) ] ], [ 44, 113, [ 38, \
One(Q) ] ], [ 51, 113, [ 38, One(Q) ] ], [ 46, 113, [ 38, One(Q) ] ], [ 39, 113, [ 38, One(Q) ] ], [ 58, 113, [ 38, f1*f4 ] ], [ 62, 113, \
[ 38, f1*f4 ] ], [ 43, 113, [ 38, One(Q) ] ], [ 59, 113, [ 38, f1*f4 ] ], [ 2, 114, [ 30, f2*f4 ] ], [ 3, 114, [ 28, f1*f2 ] ], [ 18, 114,\
 [ 28, f4 ] ], [ 13, 114, [ 30, f1 ] ], [ 10, 114, [ 30, f1 ] ], [ 17, 114, [ 28, f4 ] ], [ 61, 114, [ 28, f1*f2 ] ], [ 41, 114, [ 30, f2*\
f4 ] ], [ 33, 114, [ 28, f1*f2 ] ], [ 84, 114, [ 28, f4 ] ], [ 12, 114, [ 30, f1 ] ], [ 81, 114, [ 28, f4 ] ], [ 11, 114, [ 30, f1 ] ], [ \
57, 114, [ 28, f1*f2 ] ], [ 64, 114, [ 28, f1*f2 ] ], [ 40, 114, [ 30, f2*f4 ] ], [ 44, 114, [ 30, f2*f4 ] ], [ 51, 114, [ 30, f2*f4 ] ], \
[ 100, 114, [ 30, f1 ] ], [ 16, 114, [ 28, f4 ] ], [ 98, 114, [ 30, f1 ] ], [ 19, 114, [ 28, f4 ] ], [ 46, 114, [ 30, f2*f4 ] ], [ 39, 114\
, [ 30, f2*f4 ] ], [ 58, 114, [ 28, f1*f2 ] ], [ 62, 114, [ 28, f1*f2 ] ], [ 97, 114, [ 30, f1 ] ], [ 83, 114, [ 28, f4 ] ], [ 82, 114, [ \
28, f4 ] ], [ 103, 114, [ 30, f1 ] ], [ 43, 114, [ 30, f2*f4 ] ], [ 59, 114, [ 28, f1*f2 ] ], [ 1, 117, [ 57, One(Q) ] ], [ 9, 117, [ 57, \
f1*f4 ] ], [ 88, 117, [ 57, f1*f4 ] ], [ 15, 117, [ 57, f1*f4 ] ], [ 86, 117, [ 57, f1*f4 ] ], [ 93, 117, [ 57, f1*f4 ] ], [ 25, 117, [ 57\
, One(Q) ] ], [ 22, 117, [ 57, One(Q) ] ], [ 26, 117, [ 57, One(Q) ] ], [ 23, 117, [ 57, One(Q) ] ], [ 80, 117, [ 57, One(Q) ] ], [ 21, 11\
7, [ 57, One(Q) ] ], [ 28, 117, [ 57, One(Q) ] ], [ 87, 117, [ 57, f1*f4 ] ], [ 91, 117, [ 57, f1*f4 ] ], [ 90, 117, [ 57, f1*f4 ] ], [ 8,\
 118, [ 57, f2 ] ], [ 24, 118, [ 57, f1*f2*f3 ] ], [ 29, 118, [ 57, f1*f2*f3 ] ], [ 89, 118, [ 7, f1*f2*f3 ] ], [ 49, 118, [ 7, f2 ] ], [ \
123, 118, [ 57, f2 ] ], [ 102, 118, [ 7, f1*f2*f3 ] ], [ 56, 118, [ 7, f2 ] ], [ 67, 118, [ 57, f2 ] ], [ 108, 118, [ 57, f1*f2*f3 ] ], [ \
72, 118, [ 57, f2 ] ], [ 30, 118, [ 57, f1*f2*f3 ] ], [ 38, 118, [ 7, f2 ] ], [ 50, 118, [ 57, f2 ] ], [ 95, 118, [ 57, f1*f2*f3 ] ], [ 27\
, 118, [ 57, f1*f2*f3 ] ], [ 127, 118, [ 57, f2 ] ], [ 110, 118, [ 7, f1*f2*f3 ] ], [ 70, 118, [ 57, f2 ] ], [ 115, 118, [ 57, f1*f2*f3 ] \
], [ 125, 118, [ 57, f2 ] ], [ 92, 118, [ 57, f1*f2*f3 ] ], [ 105, 118, [ 57, f1*f2*f3 ] ], [ 75, 118, [ 57, f2 ] ], [ 94, 118, [ 7, f1*f2\
*f3 ] ], [ 77, 118, [ 57, f2 ] ], [ 107, 118, [ 57, f1*f2*f3 ] ], [ 124, 118, [ 57, f2 ] ], [ 111, 118, [ 57, f1*f2*f3 ] ], [ 118, 118, [ \
57, f1*f2*f3 ] ], [ 119, 118, [ 57, f2 ] ], [ 122, 118, [ 7, f2 ] ], [ 18, 119, [ 33, f4 ] ], [ 13, 119, [ 32, f1 ] ], [ 10, 119, [ 32, f1\
 ] ], [ 17, 119, [ 33, f4 ] ], [ 97, 119, [ 32, f1 ] ], [ 83, 119, [ 33, f4 ] ], [ 82, 119, [ 33, f4 ] ], [ 103, 119, [ 32, f1 ] ], [ 8, 1\
20, [ 57, One(Q) ] ], [ 24, 120, [ 57, f1*f4 ] ], [ 29, 120, [ 57, f1*f4 ] ], [ 89, 120, [ 24, One(Q) ] ], [ 49, 120, [ 24, f1*f4 ] ], [ 1\
23, 120, [ 24, f1*f4 ] ], [ 102, 120, [ 24, One(Q) ] ], [ 56, 120, [ 24, f1*f4 ] ], [ 67, 120, [ 57, One(Q) ] ], [ 108, 120, [ 24, One(Q) \
] ], [ 72, 120, [ 57, One(Q) ] ], [ 30, 120, [ 57, f1*f4 ] ], [ 38, 120, [ 24, f1*f4 ] ], [ 50, 120, [ 57, One(Q) ] ], [ 95, 120, [ 24, On\
e(Q) ] ], [ 27, 120, [ 57, f1*f4 ] ], [ 127, 120, [ 24, f1*f4 ] ], [ 110, 120, [ 24, One(Q) ] ], [ 70, 120, [ 57, One(Q) ] ], [ 115, 120, \
[ 57, f1*f4 ] ], [ 125, 120, [ 24, f1*f4 ] ], [ 92, 120, [ 24, One(Q) ] ], [ 105, 120, [ 57, f1*f4 ] ], [ 75, 120, [ 57, One(Q) ] ], [ 94,\
 120, [ 24, One(Q) ] ], [ 77, 120, [ 57, One(Q) ] ], [ 107, 120, [ 57, f1*f4 ] ], [ 124, 120, [ 24, f1*f4 ] ], [ 111, 120, [ 24, One(Q) ] \
], [ 118, 120, [ 57, f1*f4 ] ], [ 119, 120, [ 57, One(Q) ] ], [ 122, 120, [ 24, f1*f4 ] ], [ 2, 121, [ 32, f1*f2 ] ], [ 3, 121, [ 33, f2*f\
4 ] ], [ 61, 121, [ 33, f2*f4 ] ], [ 41, 121, [ 32, f1*f2 ] ], [ 33, 121, [ 33, f2*f4 ] ], [ 51, 121, [ 32, f1*f2 ] ], [ 43, 121, [ 32, f1\
*f2 ] ], [ 59, 121, [ 33, f2*f4 ] ], [ 8, 122, [ 24, f2*f4 ] ], [ 24, 122, [ 24, f1*f2 ] ], [ 29, 122, [ 24, f1*f2 ] ], [ 67, 122, [ 24, f\
2*f4 ] ], [ 72, 122, [ 24, f2*f4 ] ], [ 30, 122, [ 24, f1*f2 ] ], [ 50, 122, [ 24, f2*f4 ] ], [ 27, 122, [ 24, f1*f2 ] ], [ 70, 122, [ 24,\
 f2*f4 ] ], [ 115, 122, [ 24, f1*f2 ] ], [ 105, 122, [ 24, f1*f2 ] ], [ 75, 122, [ 24, f2*f4 ] ], [ 77, 122, [ 24, f2*f4 ] ], [ 107, 122, \
[ 24, f1*f2 ] ], [ 118, 122, [ 24, f1*f2 ] ], [ 119, 122, [ 24, f2*f4 ] ], [ 8, 123, [ 24, f4 ] ], [ 24, 123, [ 24, f1 ] ], [ 29, 123, [ 2\
4, f1 ] ], [ 67, 123, [ 24, f4 ] ], [ 72, 123, [ 24, f4 ] ], [ 30, 123, [ 24, f1 ] ], [ 50, 123, [ 24, f4 ] ], [ 27, 123, [ 24, f1 ] ], [ \
70, 123, [ 24, f4 ] ], [ 115, 123, [ 24, f1 ] ], [ 105, 123, [ 24, f1 ] ], [ 75, 123, [ 24, f4 ] ], [ 77, 123, [ 24, f4 ] ], [ 107, 123, [\
 24, f1 ] ], [ 118, 123, [ 24, f1 ] ], [ 119, 123, [ 24, f4 ] ], [ 6, 126, [ 24, f1 ] ], [ 5, 126, [ 24, f1 ] ], [ 4, 126, [ 24, f1 ] ], [\
 7, 126, [ 24, f1 ] ], [ 68, 126, [ 24, f1 ] ], [ 74, 126, [ 24, f1 ] ], [ 69, 126, [ 24, f1 ] ], [ 71, 126, [ 24, f1 ] ], [ 1, 128, [ 71,\
 f2 ] ], [ 9, 128, [ 87, f2 ] ], [ 37, 128, [ 43, f2 ] ], [ 6, 128, [ 43, f2 ] ], [ 34, 128, [ 43, f2 ] ], [ 88, 128, [ 87, f2 ] ], [ 5, 1\
28, [ 43, f2 ] ], [ 15, 128, [ 87, f2 ] ], [ 53, 128, [ 43, f2 ] ], [ 4, 128, [ 43, f2 ] ], [ 54, 128, [ 43, f2 ] ], [ 7, 128, [ 43, f2 ] \
], [ 86, 128, [ 87, f2 ] ], [ 93, 128, [ 87, f2 ] ], [ 25, 128, [ 71, f2 ] ], [ 22, 128, [ 71, f2 ] ], [ 26, 128, [ 71, f2 ] ], [ 23, 128,\
 [ 71, f2 ] ], [ 80, 128, [ 71, f2 ] ], [ 68, 128, [ 43, f2 ] ], [ 36, 128, [ 43, f2 ] ], [ 74, 128, [ 43, f2 ] ], [ 35, 128, [ 43, f2 ] ]\
, [ 21, 128, [ 71, f2 ] ], [ 28, 128, [ 71, f2 ] ], [ 87, 128, [ 87, f2 ] ], [ 91, 128, [ 87, f2 ] ], [ 69, 128, [ 43, f2 ] ], [ 55, 128, \
[ 43, f2 ] ], [ 71, 128, [ 43, f2 ] ], [ 52, 128, [ 43, f2 ] ], [ 90, 128, [ 87, f2 ] ], [ 1, 129, [ 87, f2*f4 ] ], [ 37, 129, [ 86, f2*f4\
 ] ], [ 34, 129, [ 86, f2*f4 ] ], [ 53, 129, [ 86, f2*f4 ] ], [ 54, 129, [ 86, f2*f4 ] ], [ 25, 129, [ 87, f2*f4 ] ], [ 22, 129, [ 87, f2*\
f4 ] ], [ 26, 129, [ 87, f2*f4 ] ], [ 23, 129, [ 87, f2*f4 ] ], [ 80, 129, [ 87, f2*f4 ] ], [ 36, 129, [ 86, f2*f4 ] ], [ 35, 129, [ 86, f\
2*f4 ] ], [ 21, 129, [ 87, f2*f4 ] ], [ 28, 129, [ 87, f2*f4 ] ], [ 55, 129, [ 86, f2*f4 ] ], [ 52, 129, [ 86, f2*f4 ] ], [ 2, 132, [ 43, \
f1*f2*f3 ] ], [ 3, 132, [ 43, f2 ] ], [ 18, 132, [ 87, f1*f2*f3 ] ], [ 13, 132, [ 87, f2 ] ], [ 10, 132, [ 87, f2 ] ], [ 17, 132, [ 87, f1\
*f2*f3 ] ], [ 61, 132, [ 43, f2 ] ], [ 41, 132, [ 43, f1*f2*f3 ] ], [ 33, 132, [ 43, f2 ] ], [ 84, 132, [ 87, f1*f2*f3 ] ], [ 12, 132, [ 8\
7, f2 ] ], [ 81, 132, [ 87, f1*f2*f3 ] ], [ 11, 132, [ 87, f2 ] ], [ 57, 132, [ 43, f2 ] ], [ 64, 132, [ 43, f2 ] ], [ 40, 132, [ 43, f1*f\
2*f3 ] ], [ 44, 132, [ 43, f1*f2*f3 ] ], [ 51, 132, [ 43, f1*f2*f3 ] ], [ 100, 132, [ 87, f2 ] ], [ 16, 132, [ 87, f1*f2*f3 ] ], [ 98, 132\
, [ 87, f2 ] ], [ 19, 132, [ 87, f1*f2*f3 ] ], [ 46, 132, [ 43, f1*f2*f3 ] ], [ 39, 132, [ 43, f1*f2*f3 ] ], [ 58, 132, [ 43, f2 ] ], [ 62\
, 132, [ 43, f2 ] ], [ 97, 132, [ 87, f2 ] ], [ 83, 132, [ 87, f1*f2*f3 ] ], [ 82, 132, [ 87, f1*f2*f3 ] ], [ 103, 132, [ 87, f2 ] ], [ 43\
, 132, [ 43, f1*f2*f3 ] ], [ 59, 132, [ 43, f2 ] ], [ 2, 133, [ 30, f2*f4 ] ], [ 3, 133, [ 28, f1*f2 ] ], [ 18, 133, [ 63, f1*f2 ] ], [ 13\
, 133, [ 62, f2*f4 ] ], [ 10, 133, [ 62, f2*f4 ] ], [ 17, 133, [ 63, f1*f2 ] ], [ 61, 133, [ 28, f1*f2 ] ], [ 41, 133, [ 30, f2*f4 ] ], [ \
33, 133, [ 28, f1*f2 ] ], [ 84, 133, [ 63, f1*f2 ] ], [ 12, 133, [ 62, f2*f4 ] ], [ 81, 133, [ 63, f1*f2 ] ], [ 11, 133, [ 62, f2*f4 ] ], \
[ 57, 133, [ 28, f1*f2 ] ], [ 64, 133, [ 28, f1*f2 ] ], [ 40, 133, [ 30, f2*f4 ] ], [ 44, 133, [ 30, f2*f4 ] ], [ 51, 133, [ 30, f2*f4 ] ]\
, [ 100, 133, [ 62, f2*f4 ] ], [ 16, 133, [ 63, f1*f2 ] ], [ 98, 133, [ 62, f2*f4 ] ], [ 19, 133, [ 63, f1*f2 ] ], [ 46, 133, [ 30, f2*f4 \
] ], [ 39, 133, [ 30, f2*f4 ] ], [ 58, 133, [ 28, f1*f2 ] ], [ 62, 133, [ 28, f1*f2 ] ], [ 97, 133, [ 62, f2*f4 ] ], [ 83, 133, [ 63, f1*f\
2 ] ], [ 82, 133, [ 63, f1*f2 ] ], [ 103, 133, [ 62, f2*f4 ] ], [ 43, 133, [ 30, f2*f4 ] ], [ 59, 133, [ 28, f1*f2 ] ], [ 1, 136, [ 87, On\
e(Q) ] ], [ 9, 136, [ 71, f1*f4 ] ], [ 37, 136, [ 43, One(Q) ] ], [ 6, 136, [ 43, f1*f4 ] ], [ 34, 136, [ 43, One(Q) ] ], [ 88, 136, [ 71,\
 f1*f4 ] ], [ 5, 136, [ 43, f1*f4 ] ], [ 15, 136, [ 71, f1*f4 ] ], [ 53, 136, [ 43, One(Q) ] ], [ 4, 136, [ 43, f1*f4 ] ], [ 54, 136, [ 43\
, One(Q) ] ], [ 7, 136, [ 43, f1*f4 ] ], [ 86, 136, [ 71, f1*f4 ] ], [ 93, 136, [ 71, f1*f4 ] ], [ 25, 136, [ 87, One(Q) ] ], [ 22, 136, [\
 87, One(Q) ] ], [ 26, 136, [ 87, One(Q) ] ], [ 23, 136, [ 87, One(Q) ] ], [ 80, 136, [ 87, One(Q) ] ], [ 68, 136, [ 43, f1*f4 ] ], [ 36, \
136, [ 43, One(Q) ] ], [ 74, 136, [ 43, f1*f4 ] ], [ 35, 136, [ 43, One(Q) ] ], [ 21, 136, [ 87, One(Q) ] ], [ 28, 136, [ 87, One(Q) ] ], \
[ 87, 136, [ 71, f1*f4 ] ], [ 91, 136, [ 71, f1*f4 ] ], [ 69, 136, [ 43, f1*f4 ] ], [ 55, 136, [ 43, One(Q) ] ], [ 71, 136, [ 43, f1*f4 ] \
], [ 52, 136, [ 43, One(Q) ] ], [ 90, 136, [ 71, f1*f4 ] ], [ 8, 137, [ 87, f2 ] ], [ 24, 137, [ 87, f1*f2*f3 ] ], [ 29, 137, [ 87, f1*f2*\
f3 ] ], [ 89, 137, [ 71, f1*f2*f3 ] ], [ 49, 137, [ 71, f2 ] ], [ 123, 137, [ 71, f2 ] ], [ 102, 137, [ 71, f1*f2*f3 ] ], [ 56, 137, [ 71,\
 f2 ] ], [ 67, 137, [ 87, f2 ] ], [ 108, 137, [ 71, f1*f2*f3 ] ], [ 72, 137, [ 87, f2 ] ], [ 30, 137, [ 87, f1*f2*f3 ] ], [ 38, 137, [ 71,\
 f2 ] ], [ 50, 137, [ 87, f2 ] ], [ 95, 137, [ 71, f1*f2*f3 ] ], [ 27, 137, [ 87, f1*f2*f3 ] ], [ 127, 137, [ 71, f2 ] ], [ 110, 137, [ 71\
, f1*f2*f3 ] ], [ 70, 137, [ 87, f2 ] ], [ 115, 137, [ 87, f1*f2*f3 ] ], [ 125, 137, [ 71, f2 ] ], [ 92, 137, [ 71, f1*f2*f3 ] ], [ 105, 1\
37, [ 87, f1*f2*f3 ] ], [ 75, 137, [ 87, f2 ] ], [ 94, 137, [ 71, f1*f2*f3 ] ], [ 77, 137, [ 87, f2 ] ], [ 107, 137, [ 87, f1*f2*f3 ] ], [\
 124, 137, [ 71, f2 ] ], [ 111, 137, [ 71, f1*f2*f3 ] ], [ 118, 137, [ 87, f1*f2*f3 ] ], [ 119, 137, [ 87, f2 ] ], [ 122, 137, [ 71, f2 ] \
], [ 2, 138, [ 43, f2 ] ], [ 3, 138, [ 61, f1 ] ], [ 18, 138, [ 87, f2 ] ], [ 13, 138, [ 50, f1 ] ], [ 10, 138, [ 50, f1 ] ], [ 17, 138, [\
 87, f2 ] ], [ 61, 138, [ 61, f1 ] ], [ 41, 138, [ 43, f2 ] ], [ 33, 138, [ 61, f1 ] ], [ 84, 138, [ 87, f2 ] ], [ 12, 138, [ 50, f1 ] ], \
[ 81, 138, [ 87, f2 ] ], [ 11, 138, [ 50, f1 ] ], [ 57, 138, [ 61, f1 ] ], [ 64, 138, [ 61, f1 ] ], [ 40, 138, [ 43, f2 ] ], [ 44, 138, [ \
43, f2 ] ], [ 51, 138, [ 43, f2 ] ], [ 100, 138, [ 50, f1 ] ], [ 16, 138, [ 87, f2 ] ], [ 98, 138, [ 50, f1 ] ], [ 19, 138, [ 87, f2 ] ], \
[ 46, 138, [ 43, f2 ] ], [ 39, 138, [ 43, f2 ] ], [ 58, 138, [ 61, f1 ] ], [ 62, 138, [ 61, f1 ] ], [ 97, 138, [ 50, f1 ] ], [ 83, 138, [ \
87, f2 ] ], [ 82, 138, [ 87, f2 ] ], [ 103, 138, [ 50, f1 ] ], [ 43, 138, [ 43, f2 ] ], [ 59, 138, [ 61, f1 ] ], [ 8, 139, [ 87, One(Q) ] \
], [ 24, 139, [ 87, f1*f4 ] ], [ 29, 139, [ 87, f1*f4 ] ], [ 89, 139, [ 43, One(Q) ] ], [ 49, 139, [ 43, f1*f4 ] ], [ 123, 139, [ 43, f1*f\
4 ] ], [ 102, 139, [ 43, One(Q) ] ], [ 56, 139, [ 43, f1*f4 ] ], [ 67, 139, [ 87, One(Q) ] ], [ 108, 139, [ 43, One(Q) ] ], [ 72, 139, [ 8\
7, One(Q) ] ], [ 30, 139, [ 87, f1*f4 ] ], [ 38, 139, [ 43, f1*f4 ] ], [ 50, 139, [ 87, One(Q) ] ], [ 95, 139, [ 43, One(Q) ] ], [ 27, 139\
, [ 87, f1*f4 ] ], [ 127, 139, [ 43, f1*f4 ] ], [ 110, 139, [ 43, One(Q) ] ], [ 70, 139, [ 87, One(Q) ] ], [ 115, 139, [ 87, f1*f4 ] ], [ \
125, 139, [ 43, f1*f4 ] ], [ 92, 139, [ 43, One(Q) ] ], [ 105, 139, [ 87, f1*f4 ] ], [ 75, 139, [ 87, One(Q) ] ], [ 94, 139, [ 43, One(Q) \
] ], [ 77, 139, [ 87, One(Q) ] ], [ 107, 139, [ 87, f1*f4 ] ], [ 124, 139, [ 43, f1*f4 ] ], [ 111, 139, [ 43, One(Q) ] ], [ 118, 139, [ 87\
, f1*f4 ] ], [ 119, 139, [ 87, One(Q) ] ], [ 122, 139, [ 43, f1*f4 ] ], [ 8, 140, [ 43, f2*f4 ] ], [ 24, 140, [ 43, f1*f2 ] ], [ 29, 140, \
[ 43, f1*f2 ] ], [ 89, 140, [ 89, f2*f4 ] ], [ 49, 140, [ 89, f1*f2 ] ], [ 123, 140, [ 89, f1*f2 ] ], [ 102, 140, [ 89, f2*f4 ] ], [ 56, 1\
40, [ 89, f1*f2 ] ], [ 67, 140, [ 43, f2*f4 ] ], [ 108, 140, [ 89, f2*f4 ] ], [ 72, 140, [ 43, f2*f4 ] ], [ 30, 140, [ 43, f1*f2 ] ], [ 38\
, 140, [ 89, f1*f2 ] ], [ 50, 140, [ 43, f2*f4 ] ], [ 95, 140, [ 89, f2*f4 ] ], [ 27, 140, [ 43, f1*f2 ] ], [ 127, 140, [ 89, f1*f2 ] ], [\
 110, 140, [ 89, f2*f4 ] ], [ 70, 140, [ 43, f2*f4 ] ], [ 115, 140, [ 43, f1*f2 ] ], [ 125, 140, [ 89, f1*f2 ] ], [ 92, 140, [ 89, f2*f4 ]\
 ], [ 105, 140, [ 43, f1*f2 ] ], [ 75, 140, [ 43, f2*f4 ] ], [ 94, 140, [ 89, f2*f4 ] ], [ 77, 140, [ 43, f2*f4 ] ], [ 107, 140, [ 43, f1*\
f2 ] ], [ 124, 140, [ 89, f1*f2 ] ], [ 111, 140, [ 89, f2*f4 ] ], [ 118, 140, [ 43, f1*f2 ] ], [ 119, 140, [ 43, f2*f4 ] ], [ 122, 140, [ \
89, f1*f2 ] ], [ 8, 141, [ 43, f4 ] ], [ 24, 141, [ 43, f1 ] ], [ 29, 141, [ 43, f1 ] ], [ 89, 141, [ 89, f4 ] ], [ 49, 141, [ 89, f1 ] ],\
 [ 123, 141, [ 89, f1 ] ], [ 102, 141, [ 89, f4 ] ], [ 56, 141, [ 89, f1 ] ], [ 67, 141, [ 43, f4 ] ], [ 108, 141, [ 89, f4 ] ], [ 72, 141\
, [ 43, f4 ] ], [ 30, 141, [ 43, f1 ] ], [ 38, 141, [ 89, f1 ] ], [ 50, 141, [ 43, f4 ] ], [ 95, 141, [ 89, f4 ] ], [ 27, 141, [ 43, f1 ] \
], [ 127, 141, [ 89, f1 ] ], [ 110, 141, [ 89, f4 ] ], [ 70, 141, [ 43, f4 ] ], [ 115, 141, [ 43, f1 ] ], [ 125, 141, [ 89, f1 ] ], [ 92, \
141, [ 89, f4 ] ], [ 105, 141, [ 43, f1 ] ], [ 75, 141, [ 43, f4 ] ], [ 94, 141, [ 89, f4 ] ], [ 77, 141, [ 43, f4 ] ], [ 107, 141, [ 43, \
f1 ] ], [ 124, 141, [ 89, f1 ] ], [ 111, 141, [ 89, f4 ] ], [ 118, 141, [ 43, f1 ] ], [ 119, 141, [ 43, f4 ] ], [ 122, 141, [ 89, f1 ] ], \
[ 9, 144, [ 89, f1 ] ], [ 6, 144, [ 43, f1 ] ], [ 88, 144, [ 89, f1 ] ], [ 5, 144, [ 43, f1 ] ], [ 15, 144, [ 89, f1 ] ], [ 4, 144, [ 43, \
f1 ] ], [ 7, 144, [ 43, f1 ] ], [ 86, 144, [ 89, f1 ] ], [ 93, 144, [ 89, f1 ] ], [ 68, 144, [ 43, f1 ] ], [ 74, 144, [ 43, f1 ] ], [ 87, \
144, [ 89, f1 ] ], [ 91, 144, [ 89, f1 ] ], [ 69, 144, [ 43, f1 ] ], [ 71, 144, [ 43, f1 ] ], [ 90, 144, [ 89, f1 ] ], [ 1, 145, [ 38, f2 \
] ], [ 9, 145, [ 38, f2 ] ], [ 88, 145, [ 38, f2 ] ], [ 15, 145, [ 38, f2 ] ], [ 86, 145, [ 38, f2 ] ], [ 93, 145, [ 38, f2 ] ], [ 25, 145\
, [ 38, f2 ] ], [ 22, 145, [ 38, f2 ] ], [ 26, 145, [ 38, f2 ] ], [ 23, 145, [ 38, f2 ] ], [ 80, 145, [ 38, f2 ] ], [ 21, 145, [ 38, f2 ] \
], [ 28, 145, [ 38, f2 ] ], [ 87, 145, [ 38, f2 ] ], [ 91, 145, [ 38, f2 ] ], [ 90, 145, [ 38, f2 ] ], [ 1, 146, [ 38, One(Q) ] ], [ 9, 14\
6, [ 38, One(Q) ] ], [ 88, 146, [ 38, One(Q) ] ], [ 15, 146, [ 38, One(Q) ] ], [ 86, 146, [ 38, One(Q) ] ], [ 93, 146, [ 38, One(Q) ] ], [\
 25, 146, [ 38, One(Q) ] ], [ 22, 146, [ 38, One(Q) ] ], [ 26, 146, [ 38, One(Q) ] ], [ 23, 146, [ 38, One(Q) ] ], [ 80, 146, [ 38, One(Q)\
 ] ], [ 21, 146, [ 38, One(Q) ] ], [ 28, 146, [ 38, One(Q) ] ], [ 87, 146, [ 38, One(Q) ] ], [ 91, 146, [ 38, One(Q) ] ], [ 90, 146, [ 38,\
 One(Q) ] ], [ 1, 147, [ 87, f2*f4 ] ], [ 9, 147, [ 89, f2*f4 ] ], [ 37, 147, [ 86, f2*f4 ] ], [ 6, 147, [ 43, f2*f4 ] ], [ 34, 147, [ 86,\
 f2*f4 ] ], [ 88, 147, [ 89, f2*f4 ] ], [ 5, 147, [ 43, f2*f4 ] ], [ 15, 147, [ 89, f2*f4 ] ], [ 53, 147, [ 86, f2*f4 ] ], [ 4, 147, [ 43,\
 f2*f4 ] ], [ 54, 147, [ 86, f2*f4 ] ], [ 7, 147, [ 43, f2*f4 ] ], [ 86, 147, [ 89, f2*f4 ] ], [ 93, 147, [ 89, f2*f4 ] ], [ 25, 147, [ 87\
, f2*f4 ] ], [ 22, 147, [ 87, f2*f4 ] ], [ 26, 147, [ 87, f2*f4 ] ], [ 23, 147, [ 87, f2*f4 ] ], [ 80, 147, [ 87, f2*f4 ] ], [ 68, 147, [ \
43, f2*f4 ] ], [ 36, 147, [ 86, f2*f4 ] ], [ 74, 147, [ 43, f2*f4 ] ], [ 35, 147, [ 86, f2*f4 ] ], [ 21, 147, [ 87, f2*f4 ] ], [ 28, 147, \
[ 87, f2*f4 ] ], [ 87, 147, [ 89, f2*f4 ] ], [ 91, 147, [ 89, f2*f4 ] ], [ 69, 147, [ 43, f2*f4 ] ], [ 55, 147, [ 86, f2*f4 ] ], [ 71, 147\
, [ 43, f2*f4 ] ], [ 52, 147, [ 86, f2*f4 ] ], [ 90, 147, [ 89, f2*f4 ] ], [ 42, 150, [ 87, f1*f2*f3 ] ], [ 65, 150, [ 87, f1*f2*f3 ] ], [\
 20, 150, [ 87, f2 ] ], [ 31, 150, [ 87, f2 ] ], [ 14, 150, [ 87, f2 ] ], [ 32, 150, [ 87, f2 ] ], [ 63, 150, [ 87, f1*f2*f3 ] ], [ 48, 15\
0, [ 87, f1*f2*f3 ] ], [ 60, 150, [ 87, f1*f2*f3 ] ], [ 99, 150, [ 87, f2 ] ], [ 73, 150, [ 87, f1*f2*f3 ] ], [ 114, 150, [ 87, f2 ] ], [ \
47, 150, [ 87, f1*f2*f3 ] ], [ 117, 150, [ 87, f2 ] ], [ 78, 150, [ 87, f1*f2*f3 ] ], [ 101, 150, [ 87, f2 ] ], [ 120, 150, [ 87, f1*f2*f3\
 ] ], [ 126, 150, [ 87, f1*f2*f3 ] ], [ 109, 150, [ 87, f2 ] ], [ 112, 150, [ 87, f2 ] ], [ 79, 150, [ 87, f1*f2*f3 ] ], [ 66, 150, [ 87, \
f1*f2*f3 ] ], [ 106, 150, [ 87, f2 ] ], [ 116, 150, [ 87, f2 ] ], [ 85, 150, [ 87, f2 ] ], [ 96, 150, [ 87, f2 ] ], [ 76, 150, [ 87, f1*f2\
*f3 ] ], [ 45, 150, [ 87, f1*f2*f3 ] ], [ 113, 150, [ 87, f2 ] ], [ 104, 150, [ 87, f2 ] ], [ 128, 150, [ 87, f1*f2*f3 ] ], [ 121, 150, [ \
87, f1*f2*f3 ] ], [ 42, 151, [ 87, One(Q) ] ], [ 65, 151, [ 87, One(Q) ] ], [ 20, 151, [ 87, f1*f4 ] ], [ 31, 151, [ 87, f1*f4 ] ], [ 14, \
151, [ 87, f1*f4 ] ], [ 32, 151, [ 87, f1*f4 ] ], [ 63, 151, [ 87, One(Q) ] ], [ 48, 151, [ 87, One(Q) ] ], [ 60, 151, [ 87, One(Q) ] ], [\
 99, 151, [ 87, f1*f4 ] ], [ 73, 151, [ 87, One(Q) ] ], [ 114, 151, [ 87, f1*f4 ] ], [ 47, 151, [ 87, One(Q) ] ], [ 117, 151, [ 87, f1*f4 \
] ], [ 78, 151, [ 87, One(Q) ] ], [ 101, 151, [ 87, f1*f4 ] ], [ 120, 151, [ 87, One(Q) ] ], [ 126, 151, [ 87, One(Q) ] ], [ 109, 151, [ 8\
7, f1*f4 ] ], [ 112, 151, [ 87, f1*f4 ] ], [ 79, 151, [ 87, One(Q) ] ], [ 66, 151, [ 87, One(Q) ] ], [ 106, 151, [ 87, f1*f4 ] ], [ 116, 1\
51, [ 87, f1*f4 ] ], [ 85, 151, [ 87, f1*f4 ] ], [ 96, 151, [ 87, f1*f4 ] ], [ 76, 151, [ 87, One(Q) ] ], [ 45, 151, [ 87, One(Q) ] ], [ 1\
13, 151, [ 87, f1*f4 ] ], [ 104, 151, [ 87, f1*f4 ] ], [ 128, 151, [ 87, One(Q) ] ], [ 121, 151, [ 87, One(Q) ] ], [ 42, 152, [ 50, f1*f2 \
] ], [ 65, 152, [ 51, f1*f2 ] ], [ 20, 152, [ 51, f2*f4 ] ], [ 31, 152, [ 50, f2*f4 ] ], [ 14, 152, [ 50, f2*f4 ] ], [ 32, 152, [ 51, f2*f\
4 ] ], [ 63, 152, [ 51, f1*f2 ] ], [ 48, 152, [ 50, f1*f2 ] ], [ 60, 152, [ 51, f1*f2 ] ], [ 99, 152, [ 50, f2*f4 ] ], [ 73, 152, [ 50, f1\
*f2 ] ], [ 114, 152, [ 51, f2*f4 ] ], [ 47, 152, [ 50, f1*f2 ] ], [ 117, 152, [ 51, f2*f4 ] ], [ 78, 152, [ 51, f1*f2 ] ], [ 101, 152, [ 5\
0, f2*f4 ] ], [ 120, 152, [ 51, f1*f2 ] ], [ 126, 152, [ 50, f1*f2 ] ], [ 109, 152, [ 50, f2*f4 ] ], [ 112, 152, [ 51, f2*f4 ] ], [ 79, 15\
2, [ 50, f1*f2 ] ], [ 66, 152, [ 51, f1*f2 ] ], [ 106, 152, [ 50, f2*f4 ] ], [ 116, 152, [ 51, f2*f4 ] ], [ 85, 152, [ 51, f2*f4 ] ], [ 96\
, 152, [ 50, f2*f4 ] ], [ 76, 152, [ 51, f1*f2 ] ], [ 45, 152, [ 50, f1*f2 ] ], [ 113, 152, [ 51, f2*f4 ] ], [ 104, 152, [ 50, f2*f4 ] ], \
[ 128, 152, [ 50, f1*f2 ] ], [ 121, 152, [ 51, f1*f2 ] ], [ 42, 153, [ 50, f4 ] ], [ 65, 153, [ 51, f4 ] ], [ 20, 153, [ 51, f1 ] ], [ 31,\
 153, [ 50, f1 ] ], [ 14, 153, [ 50, f1 ] ], [ 32, 153, [ 51, f1 ] ], [ 63, 153, [ 51, f4 ] ], [ 48, 153, [ 50, f4 ] ], [ 60, 153, [ 51, f\
4 ] ], [ 99, 153, [ 50, f1 ] ], [ 73, 153, [ 50, f4 ] ], [ 114, 153, [ 51, f1 ] ], [ 47, 153, [ 50, f4 ] ], [ 117, 153, [ 51, f1 ] ], [ 78\
, 153, [ 51, f4 ] ], [ 101, 153, [ 50, f1 ] ], [ 120, 153, [ 51, f4 ] ], [ 126, 153, [ 50, f4 ] ], [ 109, 153, [ 50, f1 ] ], [ 112, 153, [\
 51, f1 ] ], [ 79, 153, [ 50, f4 ] ], [ 66, 153, [ 51, f4 ] ], [ 106, 153, [ 50, f1 ] ], [ 116, 153, [ 51, f1 ] ], [ 85, 153, [ 51, f1 ] ]\
, [ 96, 153, [ 50, f1 ] ], [ 76, 153, [ 51, f4 ] ], [ 45, 153, [ 50, f4 ] ], [ 113, 153, [ 51, f1 ] ], [ 104, 153, [ 50, f1 ] ], [ 128, 15\
3, [ 50, f4 ] ], [ 121, 153, [ 51, f4 ] ], [ 1, 156, [ 87, One(Q) ] ], [ 9, 156, [ 87, f1*f4 ] ], [ 88, 156, [ 87, f1*f4 ] ], [ 15, 156, [\
 87, f1*f4 ] ], [ 86, 156, [ 87, f1*f4 ] ], [ 93, 156, [ 87, f1*f4 ] ], [ 25, 156, [ 87, One(Q) ] ], [ 22, 156, [ 87, One(Q) ] ], [ 26, 15\
6, [ 87, One(Q) ] ], [ 23, 156, [ 87, One(Q) ] ], [ 80, 156, [ 87, One(Q) ] ], [ 21, 156, [ 87, One(Q) ] ], [ 28, 156, [ 87, One(Q) ] ], [\
 87, 156, [ 87, f1*f4 ] ], [ 91, 156, [ 87, f1*f4 ] ], [ 90, 156, [ 87, f1*f4 ] ], [ 18, 157, [ 87, f2 ] ], [ 13, 157, [ 50, f1 ] ], [ 10,\
 157, [ 50, f1 ] ], [ 17, 157, [ 87, f2 ] ], [ 84, 157, [ 87, f2 ] ], [ 12, 157, [ 50, f1 ] ], [ 81, 157, [ 87, f2 ] ], [ 11, 157, [ 50, f\
1 ] ], [ 100, 157, [ 50, f1 ] ], [ 16, 157, [ 87, f2 ] ], [ 98, 157, [ 50, f1 ] ], [ 19, 157, [ 87, f2 ] ], [ 97, 157, [ 50, f1 ] ], [ 83,\
 157, [ 87, f2 ] ], [ 82, 157, [ 87, f2 ] ], [ 103, 157, [ 50, f1 ] ], [ 2, 158, [ 50, f1*f2 ] ], [ 3, 158, [ 87, One(Q) ] ], [ 61, 158, [\
 87, One(Q) ] ], [ 41, 158, [ 50, f1*f2 ] ], [ 33, 158, [ 87, One(Q) ] ], [ 57, 158, [ 87, One(Q) ] ], [ 64, 158, [ 87, One(Q) ] ], [ 40, \
158, [ 50, f1*f2 ] ], [ 44, 158, [ 50, f1*f2 ] ], [ 51, 158, [ 50, f1*f2 ] ], [ 46, 158, [ 50, f1*f2 ] ], [ 39, 158, [ 50, f1*f2 ] ], [ 58\
, 158, [ 87, One(Q) ] ], [ 62, 158, [ 87, One(Q) ] ], [ 43, 158, [ 50, f1*f2 ] ], [ 59, 158, [ 87, One(Q) ] ], [ 37, 159, [ 86, f1 ] ], [ \
6, 159, [ 43, f1 ] ], [ 34, 159, [ 86, f1 ] ], [ 5, 159, [ 43, f1 ] ], [ 53, 159, [ 86, f1 ] ], [ 4, 159, [ 43, f1 ] ], [ 54, 159, [ 86, f\
1 ] ], [ 7, 159, [ 43, f1 ] ], [ 68, 159, [ 43, f1 ] ], [ 36, 159, [ 86, f1 ] ], [ 74, 159, [ 43, f1 ] ], [ 35, 159, [ 86, f1 ] ], [ 69, 1\
59, [ 43, f1 ] ], [ 55, 159, [ 86, f1 ] ], [ 71, 159, [ 43, f1 ] ], [ 52, 159, [ 86, f1 ] ], [ 1, 160, [ 57, f2 ] ], [ 9, 160, [ 57, f2 ] \
], [ 88, 160, [ 57, f2 ] ], [ 15, 160, [ 57, f2 ] ], [ 86, 160, [ 57, f2 ] ], [ 93, 160, [ 57, f2 ] ], [ 25, 160, [ 57, f2 ] ], [ 22, 160,\
 [ 57, f2 ] ], [ 26, 160, [ 57, f2 ] ], [ 23, 160, [ 57, f2 ] ], [ 80, 160, [ 57, f2 ] ], [ 21, 160, [ 57, f2 ] ], [ 28, 160, [ 57, f2 ] ]\
, [ 87, 160, [ 57, f2 ] ], [ 91, 160, [ 57, f2 ] ], [ 90, 160, [ 57, f2 ] ], [ 1, 161, [ 57, f2 ] ], [ 9, 161, [ 57, f2 ] ], [ 37, 161, [ \
24, f2 ] ], [ 6, 161, [ 24, f2 ] ], [ 34, 161, [ 24, f2 ] ], [ 88, 161, [ 57, f2 ] ], [ 5, 161, [ 24, f2 ] ], [ 15, 161, [ 57, f2 ] ], [ 5\
3, 161, [ 24, f2 ] ], [ 4, 161, [ 24, f2 ] ], [ 54, 161, [ 24, f2 ] ], [ 7, 161, [ 24, f2 ] ], [ 86, 161, [ 57, f2 ] ], [ 93, 161, [ 57, f\
2 ] ], [ 25, 161, [ 57, f2 ] ], [ 22, 161, [ 57, f2 ] ], [ 26, 161, [ 57, f2 ] ], [ 23, 161, [ 57, f2 ] ], [ 80, 161, [ 57, f2 ] ], [ 68, \
161, [ 24, f2 ] ], [ 36, 161, [ 24, f2 ] ], [ 74, 161, [ 24, f2 ] ], [ 35, 161, [ 24, f2 ] ], [ 21, 161, [ 57, f2 ] ], [ 28, 161, [ 57, f2\
 ] ], [ 87, 161, [ 57, f2 ] ], [ 91, 161, [ 57, f2 ] ], [ 69, 161, [ 24, f2 ] ], [ 55, 161, [ 24, f2 ] ], [ 71, 161, [ 24, f2 ] ], [ 52, 1\
61, [ 24, f2 ] ], [ 90, 161, [ 57, f2 ] ], [ 1, 162, [ 80, f2 ] ], [ 88, 162, [ 80, f2 ] ], [ 86, 162, [ 80, f2 ] ], [ 93, 162, [ 80, f2 ]\
 ], [ 22, 162, [ 80, f2 ] ], [ 26, 162, [ 80, f2 ] ], [ 80, 162, [ 80, f2 ] ], [ 90, 162, [ 80, f2 ] ], [ 1, 163, [ 73, f2 ] ], [ 9, 163, \
[ 73, f2 ] ], [ 37, 163, [ 42, f2 ] ], [ 6, 163, [ 42, f2 ] ], [ 34, 163, [ 42, f2 ] ], [ 88, 163, [ 73, f2 ] ], [ 5, 163, [ 42, f2 ] ], [\
 15, 163, [ 73, f2 ] ], [ 53, 163, [ 42, f2 ] ], [ 4, 163, [ 42, f2 ] ], [ 54, 163, [ 42, f2 ] ], [ 7, 163, [ 42, f2 ] ], [ 86, 163, [ 73,\
 f2 ] ], [ 93, 163, [ 73, f2 ] ], [ 25, 163, [ 73, f2 ] ], [ 22, 163, [ 73, f2 ] ], [ 26, 163, [ 73, f2 ] ], [ 23, 163, [ 73, f2 ] ], [ 80\
, 163, [ 73, f2 ] ], [ 68, 163, [ 42, f2 ] ], [ 36, 163, [ 42, f2 ] ], [ 74, 163, [ 42, f2 ] ], [ 35, 163, [ 42, f2 ] ], [ 21, 163, [ 73, \
f2 ] ], [ 28, 163, [ 73, f2 ] ], [ 87, 163, [ 73, f2 ] ], [ 91, 163, [ 73, f2 ] ], [ 69, 163, [ 42, f2 ] ], [ 55, 163, [ 42, f2 ] ], [ 71,\
 163, [ 42, f2 ] ], [ 52, 163, [ 42, f2 ] ], [ 90, 163, [ 73, f2 ] ], [ 1, 164, [ 73, f2 ] ], [ 9, 164, [ 73, f2 ] ], [ 37, 164, [ 42, f2 \
] ], [ 6, 164, [ 42, f2 ] ], [ 34, 164, [ 42, f2 ] ], [ 88, 164, [ 73, f2 ] ], [ 5, 164, [ 42, f2 ] ], [ 15, 164, [ 73, f2 ] ], [ 53, 164,\
 [ 42, f2 ] ], [ 4, 164, [ 42, f2 ] ], [ 54, 164, [ 42, f2 ] ], [ 7, 164, [ 42, f2 ] ], [ 86, 164, [ 73, f2 ] ], [ 93, 164, [ 73, f2 ] ], \
[ 25, 164, [ 73, f2 ] ], [ 22, 164, [ 73, f2 ] ], [ 26, 164, [ 73, f2 ] ], [ 23, 164, [ 73, f2 ] ], [ 80, 164, [ 73, f2 ] ], [ 68, 164, [ \
42, f2 ] ], [ 36, 164, [ 42, f2 ] ], [ 74, 164, [ 42, f2 ] ], [ 35, 164, [ 42, f2 ] ], [ 21, 164, [ 73, f2 ] ], [ 28, 164, [ 73, f2 ] ], [\
 87, 164, [ 73, f2 ] ], [ 91, 164, [ 73, f2 ] ], [ 69, 164, [ 42, f2 ] ], [ 55, 164, [ 42, f2 ] ], [ 71, 164, [ 42, f2 ] ], [ 52, 164, [ 4\
2, f2 ] ], [ 90, 164, [ 73, f2 ] ], [ 2, 165, [ 43, f2 ] ], [ 3, 165, [ 43, f2 ] ], [ 61, 165, [ 43, f2 ] ], [ 41, 165, [ 43, f2 ] ], [ 33\
, 165, [ 43, f2 ] ], [ 57, 165, [ 43, f2 ] ], [ 64, 165, [ 43, f2 ] ], [ 40, 165, [ 43, f2 ] ], [ 44, 165, [ 43, f2 ] ], [ 51, 165, [ 43, \
f2 ] ], [ 46, 165, [ 43, f2 ] ], [ 39, 165, [ 43, f2 ] ], [ 58, 165, [ 43, f2 ] ], [ 62, 165, [ 43, f2 ] ], [ 43, 165, [ 43, f2 ] ], [ 59,\
 165, [ 43, f2 ] ], [ 37, 166, [ 43, f2 ] ], [ 6, 166, [ 43, f2 ] ], [ 34, 166, [ 43, f2 ] ], [ 5, 166, [ 43, f2 ] ], [ 53, 166, [ 43, f2 \
] ], [ 4, 166, [ 43, f2 ] ], [ 54, 166, [ 43, f2 ] ], [ 7, 166, [ 43, f2 ] ], [ 68, 166, [ 43, f2 ] ], [ 36, 166, [ 43, f2 ] ], [ 74, 166,\
 [ 43, f2 ] ], [ 35, 166, [ 43, f2 ] ], [ 69, 166, [ 43, f2 ] ], [ 55, 166, [ 43, f2 ] ], [ 71, 166, [ 43, f2 ] ], [ 52, 166, [ 43, f2 ] ]\
, [ 1, 167, [ 57, f2 ] ], [ 9, 167, [ 57, f2 ] ], [ 37, 167, [ 24, f2 ] ], [ 6, 167, [ 24, f2 ] ], [ 34, 167, [ 24, f2 ] ], [ 88, 167, [ 5\
7, f2 ] ], [ 5, 167, [ 24, f2 ] ], [ 15, 167, [ 57, f2 ] ], [ 53, 167, [ 24, f2 ] ], [ 4, 167, [ 24, f2 ] ], [ 54, 167, [ 24, f2 ] ], [ 7,\
 167, [ 24, f2 ] ], [ 86, 167, [ 57, f2 ] ], [ 93, 167, [ 57, f2 ] ], [ 25, 167, [ 57, f2 ] ], [ 22, 167, [ 57, f2 ] ], [ 26, 167, [ 57, f\
2 ] ], [ 23, 167, [ 57, f2 ] ], [ 80, 167, [ 57, f2 ] ], [ 68, 167, [ 24, f2 ] ], [ 36, 167, [ 24, f2 ] ], [ 74, 167, [ 24, f2 ] ], [ 35, \
167, [ 24, f2 ] ], [ 21, 167, [ 57, f2 ] ], [ 28, 167, [ 57, f2 ] ], [ 87, 167, [ 57, f2 ] ], [ 91, 167, [ 57, f2 ] ], [ 69, 167, [ 24, f2\
 ] ], [ 55, 167, [ 24, f2 ] ], [ 71, 167, [ 24, f2 ] ], [ 52, 167, [ 24, f2 ] ], [ 90, 167, [ 57, f2 ] ], [ 1, 168, [ 80, One(Q) ] ], [ 9,\
 168, [ 80, One(Q) ] ], [ 88, 168, [ 80, One(Q) ] ], [ 15, 168, [ 80, One(Q) ] ], [ 25, 168, [ 80, One(Q) ] ], [ 23, 168, [ 80, One(Q) ] ]\
, [ 80, 168, [ 80, One(Q) ] ], [ 90, 168, [ 80, One(Q) ] ], [ 18, 169, [ 43, One(Q) ] ], [ 13, 169, [ 43, One(Q) ] ], [ 10, 169, [ 43, One\
(Q) ] ], [ 17, 169, [ 43, One(Q) ] ], [ 84, 169, [ 43, One(Q) ] ], [ 12, 169, [ 43, One(Q) ] ], [ 81, 169, [ 43, One(Q) ] ], [ 11, 169, [ \
43, One(Q) ] ], [ 100, 169, [ 43, One(Q) ] ], [ 16, 169, [ 43, One(Q) ] ], [ 98, 169, [ 43, One(Q) ] ], [ 19, 169, [ 43, One(Q) ] ], [ 97,\
 169, [ 43, One(Q) ] ], [ 83, 169, [ 43, One(Q) ] ], [ 82, 169, [ 43, One(Q) ] ], [ 103, 169, [ 43, One(Q) ] ], [ 1, 170, [ 57, f2*f4 ] ],\
 [ 6, 170, [ 24, f2*f4 ] ], [ 5, 170, [ 24, f2*f4 ] ], [ 4, 170, [ 24, f2*f4 ] ], [ 7, 170, [ 24, f2*f4 ] ], [ 25, 170, [ 57, f2*f4 ] ], [\
 22, 170, [ 57, f2*f4 ] ], [ 26, 170, [ 57, f2*f4 ] ], [ 23, 170, [ 57, f2*f4 ] ], [ 80, 170, [ 57, f2*f4 ] ], [ 68, 170, [ 24, f2*f4 ] ],\
 [ 74, 170, [ 24, f2*f4 ] ], [ 21, 170, [ 57, f2*f4 ] ], [ 28, 170, [ 57, f2*f4 ] ], [ 69, 170, [ 24, f2*f4 ] ], [ 71, 170, [ 24, f2*f4 ] \
], [ 1, 173, [ 57, f1 ] ], [ 6, 173, [ 24, f1 ] ], [ 5, 173, [ 24, f1 ] ], [ 4, 173, [ 24, f1 ] ], [ 7, 173, [ 24, f1 ] ], [ 25, 173, [ 57\
, f1 ] ], [ 22, 173, [ 57, f1 ] ], [ 26, 173, [ 57, f1 ] ], [ 23, 173, [ 57, f1 ] ], [ 80, 173, [ 57, f1 ] ], [ 68, 173, [ 24, f1 ] ], [ 7\
4, 173, [ 24, f1 ] ], [ 21, 173, [ 57, f1 ] ], [ 28, 173, [ 57, f1 ] ], [ 69, 173, [ 24, f1 ] ], [ 71, 173, [ 24, f1 ] ], [ 1, 174, [ 57, \
f2*f4 ] ], [ 25, 174, [ 57, f2*f4 ] ], [ 22, 174, [ 57, f2*f4 ] ], [ 26, 174, [ 57, f2*f4 ] ], [ 23, 174, [ 57, f2*f4 ] ], [ 80, 174, [ 57\
, f2*f4 ] ], [ 21, 174, [ 57, f2*f4 ] ], [ 28, 174, [ 57, f2*f4 ] ], [ 2, 176, [ 42, f2 ] ], [ 3, 176, [ 63, f1 ] ], [ 18, 176, [ 73, f2 ]\
 ], [ 13, 176, [ 49, f1 ] ], [ 10, 176, [ 49, f1 ] ], [ 17, 176, [ 73, f2 ] ], [ 61, 176, [ 63, f1 ] ], [ 41, 176, [ 42, f2 ] ], [ 33, 176\
, [ 63, f1 ] ], [ 84, 176, [ 73, f2 ] ], [ 12, 176, [ 49, f1 ] ], [ 81, 176, [ 73, f2 ] ], [ 11, 176, [ 49, f1 ] ], [ 57, 176, [ 63, f1 ] \
], [ 64, 176, [ 63, f1 ] ], [ 40, 176, [ 42, f2 ] ], [ 44, 176, [ 42, f2 ] ], [ 51, 176, [ 42, f2 ] ], [ 100, 176, [ 49, f1 ] ], [ 16, 176\
, [ 73, f2 ] ], [ 98, 176, [ 49, f1 ] ], [ 19, 176, [ 73, f2 ] ], [ 46, 176, [ 42, f2 ] ], [ 39, 176, [ 42, f2 ] ], [ 58, 176, [ 63, f1 ] \
], [ 62, 176, [ 63, f1 ] ], [ 97, 176, [ 49, f1 ] ], [ 83, 176, [ 73, f2 ] ], [ 82, 176, [ 73, f2 ] ], [ 103, 176, [ 49, f1 ] ], [ 43, 176\
, [ 42, f2 ] ], [ 59, 176, [ 63, f1 ] ] ];

==> anc/gap/PCD/conjugacyConstraints.go <==
return [ [ f1*f3, f1*f3*f4, f2*f4, f2, f2*f4 ], [ f1*f3, f2*f3*f4, f4, f1, f2*\
f4 ], [ f1*f3*f4, f3, f1*f2*f3, f1*f4, f1*f4 ], [ f1*f3*f4, f1*f3, f3*f4, f2*f\
3*f4, f1*f3*f4 ], [ f1*f3*f4, f1*f2*f3, f1*f2*f3*f4, f1*f4, f1*f4 ], [ f2*f3*f\
4, f2*f3*f4, f2*f4, f3*f4, f1*f2*f3*f4 ] ];

==> anc/gap/PCD/conjugacySuccessors.go <==
return [ [ (), [ f1*f3, f2*f3*f4, f4, f1, f2*f4 ], [ One(Q), One(Q), f1, f2, f\
3, One(Q) ] ], [ (1,24,177,493,927,545,225,33)(2,15,129,441,861,590,254,41)(3,\
49,283,635,807,405,109,12)(4,57,310,678,929,585,244,39)(5,63,318,686,928,579,2\
39,36)(6,69,326,694,753,369,89,9)(7,77,353,737,863,630,273,47)(8,83,361,745,86\
2,624,268,44)(10,21,163,484,920,795,395,97)(11,18,149,475,913,801,400,103)(13,\
30,211,536,986,849,431,117)(14,27,197,527,979,855,436,123)(16,137,467,903,696,\
791,387,95)(17,143,471,908,695,787,383,92)(19,157,332,716,922,759,391,96)(20,1\
46,445,872,921,601,258,100)(22,171,447,883,915,596,279,48)(23,86,330,705,914,7\
64,373,106)(25,185,519,969,637,845,423,115)(26,191,523,974,636,841,419,112)(28\
,205,289,657,988,813,427,116)(29,194,497,938,987,556,229,120)(31,219,499,949,9\
81,551,250,40)(32,66,287,646,980,818,409,126)(34,55,301,674,809,930,571,232)(3\
5,52,297,669,808,932,575,234)(37,56,306,641,999,829,411,181)(38,60,182,504,931\
,994,549,236)(42,75,344,733,755,864,616,261)(43,72,340,728,754,866,620,263)(45\
,76,349,700,1007,775,375,133)(46,80,134,452,865,1002,594,265)(50,290,661,810,4\
95,936,563,230)(51,292,665,812,494,934,559,228)(53,113,184,515,933,993,567,231\
)(54,294,639,1009,811,416,114,188)(58,291,643,971,688,827,425,192)(59,193,503,\
937,687,970,561,241)(61,190,322,691,1011,998,584,243)(62,315,682,1010,1000,587\
,247,189)(64,186,501,935,680,976,565,248)(65,293,645,975,679,823,421,187)(67,2\
06,314,683,951,940,588,249)(68,323,690,939,950,582,242,207)(70,333,720,756,443\
,870,608,259)(71,335,724,758,442,868,604,257)(73,93,136,463,867,1001,612,260)(\
74,337,698,1013,757,380,94,140)(78,334,702,905,747,773,389,144)(79,145,451,871\
,746,904,606,270)(81,142,365,750,1015,1006,629,272)(82,358,741,1014,1008,632,2\
76,141)(84,138,449,869,739,910,610,277)(85,336,704,909,738,769,385,139)(87,158\
,357,742,885,874,633,278)(88,366,749,873,884,627,271,159)(90,135,459,899,592,6\
97,779,376)(91,132,455,895,591,699,783,378)(98,155,347,714,803,923,761,377)(99\
,152,457,877,802,925,600,264)(101,156,481,919,1018,806,402,167)(102,160,168,48\
7,924,1017,798,399)(104,169,461,881,797,916,598,262)(105,166,342,710,796,918,7\
63,379)(107,170,490,926,1004,799,398,153)(108,174,154,478,917,1003,805,403)(11\
0,183,511,965,547,638,833,412)(111,180,507,961,546,640,837,414)(118,203,304,65\
5,857,989,815,413)(119,200,509,943,856,991,555,235)(121,204,533,985,1021,860,4\
38,215)(122,208,216,539,990,1020,852,435)(124,217,513,947,851,982,553,233)(125\
,214,299,651,850,984,817,415)(127,218,542,992,996,853,434,201)(128,222,202,530\
,983,995,859,439)(130,448,887,593,328,703,771,374)(131,450,891,595,327,701,767\
,372)(147,172,470,906,718,707,793,390)(148,473,912,706,717,789,386,173)(150,35\
6,713,804,486,748,772,397)(151,474,876,631,485,907,623,269)(161,176,466,886,10\
23,1005,615,282)(162,352,719,1016,1019,778,394,175)(164,469,880,744,477,911,60\
9,367)(165,368,709,792,476,743,786,384)(178,500,953,548,285,644,825,410)(179,5\
02,957,550,284,642,821,408)(195,220,522,972,659,648,847,426)(196,525,978,647,6\
58,843,422,221)(198,313,654,858,538,689,826,433)(199,526,942,586,537,973,578,2\
40)(209,224,518,952,1024,997,570,253)(210,309,660,1012,1022,832,430,223)(212,5\
21,946,685,529,977,564,324)(213,325,650,846,528,684,840,420)(226,288,653,816,4\
07,496,941,552)(227,286,649,814,406,498,945,554)(237,305,676,820,831,944,574,2\
51)(238,252,300,672,830,819,948,577)(245,321,512,955,581,681,962,573)(246,298,\
668,854,580,675,822,440)(255,331,712,762,371,444,875,597)(256,329,708,760,370,\
446,879,599)(266,348,735,766,777,878,619,280)(267,281,343,731,776,765,882,622)\
(274,364,460,889,626,740,896,618)(275,341,727,800,625,734,768,404)(295,307,664\
,824,517,506,959,566)(296,667,828,505,516,956,562,308)(302,663,842,693,671,835\
,424,316)(303,317,508,960,670,692,966,560)(311,662,838,437,320,666,834,432)(31\
2,524,958,572,319,520,954,576)(338,350,723,770,465,454,893,611)(339,726,774,45\
3,464,890,607,351)(345,722,788,752,730,781,388,359)(346,360,456,894,729,751,90\
0,605)(354,721,784,401,363,725,780,396)(355,472,892,617,362,468,888,621)(381,4\
62,901,603,614,711,782,392)(382,393,458,897,613,602,715,785)(417,514,967,558,5\
69,652,836,428)(418,429,510,963,568,557,656,839)(479,482,736,790,492,489,732,7\
94)(480,898,634,488,491,902,628,483)(531,534,677,844,544,541,673,848)(532,964,\
589,540,543,968,583,535), [ f1*f3, f1*f3*f4, f2*f4, f2, f2*f4 ], [ One(Q), f1,\
 f3, f4, f2, One(Q) ] ], [ (1,33,225,545,927,493,177,24)(2,41,254,590,861,441,\
129,15)(3,12,109,405,807,635,283,49)(4,39,244,585,929,678,310,57)(5,36,239,579\
,928,686,318,63)(6,9,89,369,753,694,326,69)(7,47,273,630,863,737,353,77)(8,44,\
268,624,862,745,361,83)(10,97,395,795,920,484,163,21)(11,103,400,801,913,475,1\
49,18)(13,117,431,849,986,536,211,30)(14,123,436,855,979,527,197,27)(16,95,387\
,791,696,903,467,137)(17,92,383,787,695,908,471,143)(19,96,391,759,922,716,332\
,157)(20,100,258,601,921,872,445,146)(22,48,279,596,915,883,447,171)(23,106,37\
3,764,914,705,330,86)(25,115,423,845,637,969,519,185)(26,112,419,841,636,974,5\
23,191)(28,116,427,813,988,657,289,205)(29,120,229,556,987,938,497,194)(31,40,\
250,551,981,949,499,219)(32,126,409,818,980,646,287,66)(34,232,571,930,809,674\
,301,55)(35,234,575,932,808,669,297,52)(37,181,411,829,999,641,306,56)(38,236,\
549,994,931,504,182,60)(42,261,616,864,755,733,344,75)(43,263,620,866,754,728,\
340,72)(45,133,375,775,1007,700,349,76)(46,265,594,1002,865,452,134,80)(50,230\
,563,936,495,810,661,290)(51,228,559,934,494,812,665,292)(53,231,567,993,933,5\
15,184,113)(54,188,114,416,811,1009,639,294)(58,192,425,827,688,971,643,291)(5\
9,241,561,970,687,937,503,193)(61,243,584,998,1011,691,322,190)(62,189,247,587\
,1000,1010,682,315)(64,248,565,976,680,935,501,186)(65,187,421,823,679,975,645\
,293)(67,249,588,940,951,683,314,206)(68,207,242,582,950,939,690,323)(70,259,6\
08,870,443,756,720,333)(71,257,604,868,442,758,724,335)(73,260,612,1001,867,46\
3,136,93)(74,140,94,380,757,1013,698,337)(78,144,389,773,747,905,702,334)(79,2\
70,606,904,746,871,451,145)(81,272,629,1006,1015,750,365,142)(82,141,276,632,1\
008,1014,741,358)(84,277,610,910,739,869,449,138)(85,139,385,769,738,909,704,3\
36)(87,278,633,874,885,742,357,158)(88,159,271,627,884,873,749,366)(90,376,779\
,697,592,899,459,135)(91,378,783,699,591,895,455,132)(98,377,761,923,803,714,3\
47,155)(99,264,600,925,802,877,457,152)(101,167,402,806,1018,919,481,156)(102,\
399,798,1017,924,487,168,160)(104,262,598,916,797,881,461,169)(105,379,763,918\
,796,710,342,166)(107,153,398,799,1004,926,490,170)(108,403,805,1003,917,478,1\
54,174)(110,412,833,638,547,965,511,183)(111,414,837,640,546,961,507,180)(118,\
413,815,989,857,655,304,203)(119,235,555,991,856,943,509,200)(121,215,438,860,\
1021,985,533,204)(122,435,852,1020,990,539,216,208)(124,233,553,982,851,947,51\
3,217)(125,415,817,984,850,651,299,214)(127,201,434,853,996,992,542,218)(128,4\
39,859,995,983,530,202,222)(130,374,771,703,328,593,887,448)(131,372,767,701,3\
27,595,891,450)(147,390,793,707,718,906,470,172)(148,173,386,789,717,706,912,4\
73)(150,397,772,748,486,804,713,356)(151,269,623,907,485,631,876,474)(161,282,\
615,1005,1023,886,466,176)(162,175,394,778,1019,1016,719,352)(164,367,609,911,\
477,744,880,469)(165,384,786,743,476,792,709,368)(178,410,825,644,285,548,953,\
500)(179,408,821,642,284,550,957,502)(195,426,847,648,659,972,522,220)(196,221\
,422,843,658,647,978,525)(198,433,826,689,538,858,654,313)(199,240,578,973,537\
,586,942,526)(209,253,570,997,1024,952,518,224)(210,223,430,832,1022,1012,660,\
309)(212,324,564,977,529,685,946,521)(213,420,840,684,528,846,650,325)(226,552\
,941,496,407,816,653,288)(227,554,945,498,406,814,649,286)(237,251,574,944,831\
,820,676,305)(238,577,948,819,830,672,300,252)(245,573,962,681,581,955,512,321\
)(246,440,822,675,580,854,668,298)(255,597,875,444,371,762,712,331)(256,599,87\
9,446,370,760,708,329)(266,280,619,878,777,766,735,348)(267,622,882,765,776,73\
1,343,281)(274,618,896,740,626,889,460,364)(275,404,768,734,625,800,727,341)(2\
95,566,959,506,517,824,664,307)(296,308,562,956,516,505,828,667)(302,316,424,8\
35,671,693,842,663)(303,560,966,692,670,960,508,317)(311,432,834,666,320,437,8\
38,662)(312,576,954,520,319,572,958,524)(338,611,893,454,465,770,723,350)(339,\
351,607,890,464,453,774,726)(345,359,388,781,730,752,788,722)(346,605,900,751,\
729,894,456,360)(354,396,780,725,363,401,784,721)(355,621,888,468,362,617,892,\
472)(381,392,782,711,614,603,901,462)(382,785,715,602,613,897,458,393)(417,428\
,836,652,569,558,967,514)(418,839,656,557,568,963,510,429)(479,794,732,489,492\
,790,736,482)(480,483,628,902,491,488,634,898)(531,848,673,541,544,844,677,534\
)(532,535,583,968,543,540,589,964), [ f1*f3, f1*f3*f4, f2*f4, f2, f2*f4 ], [ O\
ne(Q), f1, One(Q), f2, f3, One(Q) ] ], [ (1,235,954,217)(2,264,888,169)(3,125,\
838,304)(4,128,821,305)(5,238,953,218)(6,105,784,347)(7,108,767,348)(8,267,887\
,170)(9,379,721,155)(10,263,879,135)(11,378,712,75)(12,415,662,203)(13,234,945\
,183)(14,414,653,55)(15,99,621,461)(16,102,604,462)(17,382,720,156)(18,91,762,\
344)(19,94,786,345)(20,346,880,136)(21,43,599,459)(22,46,623,460)(23,404,713,7\
6)(24,119,576,513)(25,122,559,514)(26,418,661,204)(27,111,816,301)(28,114,840,\
302)(29,303,946,184)(30,35,554,511)(31,38,578,512)(32,440,654,56)(33,555,520,1\
24)(34,123,837,288)(36,577,500,127)(37,126,822,313)(39,439,642,237)(40,236,973\
,321)(41,600,468,104)(42,103,783,331)(44,622,448,107)(45,106,768,356)(47,403,7\
01,266)(48,265,907,364)(49,214,437,655)(50,215,419,656)(51,558,519,216)(52,227\
,965,211)(53,229,966,212)(54,213,842,289)(57,222,408,676)(58,223,421,677)(59,5\
83,501,224)(60,240,955,219)(61,242,956,220)(62,221,824,314)(63,252,548,542)(64\
,253,561,543)(65,544,643,309)(66,246,858,306)(67,247,843,307)(68,308,972,322)(\
69,166,401,714)(70,167,383,715)(71,603,467,168)(72,256,899,163)(73,258,900,164\
)(74,165,788,332)(77,174,372,735)(78,175,385,736)(79,628,449,176)(80,269,889,1\
71)(81,271,890,172)(82,173,770,357)(83,281,593,490)(84,282,606,491)(85,492,702\
,352)(86,275,804,349)(87,276,789,350)(88,351,906,365)(89,763,354,98)(90,97,620\
,446)(92,785,333,101)(93,100,605,469)(95,399,868,381)(96,380,743,359)(109,817,\
311,118)(110,117,575,498)(112,839,290,121)(113,120,560,521)(115,435,934,417)(1\
16,416,684,316)(129,152,355,881)(130,153,268,882)(131,766,353,154)(132,371,733\
,149)(133,373,734,150)(134,151,626,447)(137,160,257,901)(138,161,270,902)(139,\
790,334,162)(140,384,722,157)(141,386,723,158)(142,159,607,470)(143,393,756,48\
1)(144,394,769,482)(145,483,869,466)(146,360,744,463)(147,272,627,464)(148,465\
,742,358)(177,200,312,947)(178,201,239,948)(179,820,310,202)(180,407,674,197)(\
181,409,675,198)(182,199,581,499)(185,208,228,967)(186,209,241,968)(187,844,29\
1,210)(188,420,663,205)(189,422,664,206)(190,207,562,522)(191,429,810,533)(192\
,430,823,534)(193,535,935,518)(194,317,685,515)(195,243,582,516)(196,517,683,3\
15)(225,991,319,233)(226,232,436,640)(230,438,841,557)(231,556,692,324)(244,85\
9,284,251)(245,250,549,537)(248,570,970,540)(249,587,658,295)(254,925,362,262)\
(255,261,400,699)(259,402,787,602)(260,601,751,367)(273,805,327,280)(274,279,5\
94,485)(277,615,904,488)(278,632,717,338)(283,299,320,857)(285,992,318,300)(28\
6,547,536,297)(287,298,538,641)(292,569,969,539)(293,541,971,660)(294,325,693,\
657)(296,659,691,323)(326,342,363,803)(328,926,361,343)(329,592,484,340)(330,3\
41,486,700)(335,614,903,487)(336,489,905,719)(337,368,752,716)(339,718,750,366\
)(369,918,396,377)(370,376,395,866)(374,398,624,765)(375,764,625,397)(387,798,\
442,392)(388,391,757,476)(389,778,738,479)(390,629,884,453)(405,984,432,413)(4\
06,412,431,932)(410,434,579,819)(411,818,580,433)(423,852,494,428)(424,427,811\
,528)(425,832,679,531)(426,584,950,505)(441,457,472,797)(443,919,471,458)(444,\
755,475,455)(445,456,477,867)(450,777,737,478)(451,480,739,886)(452,474,740,88\
3)(454,885,741,473)(493,509,524,851)(495,985,523,510)(496,809,527,507)(497,508\
,529,933)(502,831,678,530)(503,532,680,952)(504,526,681,949)(506,951,682,525)(\
545,856,572,553)(546,552,571,855)(550,574,585,995)(551,994,586,573)(563,860,63\
6,568)(564,567,987,670)(565,997,687,589)(566,588,1000,647)(590,802,617,598)(59\
1,597,616,801)(595,619,630,1003)(596,1002,631,618)(608,806,695,613)(609,612,92\
1,729)(610,1005,746,634)(611,633,1008,706)(635,651,666,989)(637,990,665,652)(6\
38,986,669,649)(639,650,671,988)(644,996,686,672)(645,673,688,1012)(646,668,68\
9,999)(648,1011,690,667)(694,710,725,923)(696,924,724,711)(697,920,728,708)(69\
8,709,730,922)(703,1004,745,731)(704,732,747,1016)(705,727,748,1007)(707,1015,\
749,726)(753,796,780,761)(754,760,779,795)(758,782,791,1017)(759,1013,792,781)\
(771,799,862,776)(772,775,914,800)(773,1019,909,794)(774,793,1006,873)(807,850\
,834,815)(808,814,833,849)(812,836,845,1020)(813,1009,846,835)(825,853,928,830\
)(826,829,980,854)(827,1022,975,848)(828,847,998,939)(861,877,892,916)(863,917\
,891,878)(864,913,895,875)(865,876,896,915)(870,1018,908,897)(871,898,910,1023\
)(872,894,911,1001)(874,1014,912,893)(927,943,958,982)(929,983,957,944)(930,97\
9,961,941)(931,942,962,981)(936,1021,974,963)(937,964,976,1024)(938,960,977,99\
3)(940,1010,978,959), [ f1*f3, f2*f3*f4, f4, f1, f2*f4 ], [ One(Q), One(Q), f2\
, f3, f1, One(Q) ] ], [ (1,217,954,235)(2,169,888,264)(3,304,838,125)(4,305,82\
1,128)(5,218,953,238)(6,347,784,105)(7,348,767,108)(8,170,887,267)(9,155,721,3\
79)(10,135,879,263)(11,75,712,378)(12,203,662,415)(13,183,945,234)(14,55,653,4\
14)(15,461,621,99)(16,462,604,102)(17,156,720,382)(18,344,762,91)(19,345,786,9\
4)(20,136,880,346)(21,459,599,43)(22,460,623,46)(23,76,713,404)(24,513,576,119\
)(25,514,559,122)(26,204,661,418)(27,301,816,111)(28,302,840,114)(29,184,946,3\
03)(30,511,554,35)(31,512,578,38)(32,56,654,440)(33,124,520,555)(34,288,837,12\
3)(36,127,500,577)(37,313,822,126)(39,237,642,439)(40,321,973,236)(41,104,468,\
600)(42,331,783,103)(44,107,448,622)(45,356,768,106)(47,266,701,403)(48,364,90\
7,265)(49,655,437,214)(50,656,419,215)(51,216,519,558)(52,211,965,227)(53,212,\
966,229)(54,289,842,213)(57,676,408,222)(58,677,421,223)(59,224,501,583)(60,21\
9,955,240)(61,220,956,242)(62,314,824,221)(63,542,548,252)(64,543,561,253)(65,\
309,643,544)(66,306,858,246)(67,307,843,247)(68,322,972,308)(69,714,401,166)(7\
0,715,383,167)(71,168,467,603)(72,163,899,256)(73,164,900,258)(74,332,788,165)\
(77,735,372,174)(78,736,385,175)(79,176,449,628)(80,171,889,269)(81,172,890,27\
1)(82,357,770,173)(83,490,593,281)(84,491,606,282)(85,352,702,492)(86,349,804,\
275)(87,350,789,276)(88,365,906,351)(89,98,354,763)(90,446,620,97)(92,101,333,\
785)(93,469,605,100)(95,381,868,399)(96,359,743,380)(109,118,311,817)(110,498,\
575,117)(112,121,290,839)(113,521,560,120)(115,417,934,435)(116,316,684,416)(1\
29,881,355,152)(130,882,268,153)(131,154,353,766)(132,149,733,371)(133,150,734\
,373)(134,447,626,151)(137,901,257,160)(138,902,270,161)(139,162,334,790)(140,\
157,722,384)(141,158,723,386)(142,470,607,159)(143,481,756,393)(144,482,769,39\
4)(145,466,869,483)(146,463,744,360)(147,464,627,272)(148,358,742,465)(177,947\
,312,200)(178,948,239,201)(179,202,310,820)(180,197,674,407)(181,198,675,409)(\
182,499,581,199)(185,967,228,208)(186,968,241,209)(187,210,291,844)(188,205,66\
3,420)(189,206,664,422)(190,522,562,207)(191,533,810,429)(192,534,823,430)(193\
,518,935,535)(194,515,685,317)(195,516,582,243)(196,315,683,517)(225,233,319,9\
91)(226,640,436,232)(230,557,841,438)(231,324,692,556)(244,251,284,859)(245,53\
7,549,250)(248,540,970,570)(249,295,658,587)(254,262,362,925)(255,699,400,261)\
(259,602,787,402)(260,367,751,601)(273,280,327,805)(274,485,594,279)(277,488,9\
04,615)(278,338,717,632)(283,857,320,299)(285,300,318,992)(286,297,536,547)(28\
7,641,538,298)(292,539,969,569)(293,660,971,541)(294,657,693,325)(296,323,691,\
659)(326,803,363,342)(328,343,361,926)(329,340,484,592)(330,700,486,341)(335,4\
87,903,614)(336,719,905,489)(337,716,752,368)(339,366,750,718)(369,377,396,918\
)(370,866,395,376)(374,765,624,398)(375,397,625,764)(387,392,442,798)(388,476,\
757,391)(389,479,738,778)(390,453,884,629)(405,413,432,984)(406,932,431,412)(4\
10,819,579,434)(411,433,580,818)(423,428,494,852)(424,528,811,427)(425,531,679\
,832)(426,505,950,584)(441,797,472,457)(443,458,471,919)(444,455,475,755)(445,\
867,477,456)(450,478,737,777)(451,886,739,480)(452,883,740,474)(454,473,741,88\
5)(493,851,524,509)(495,510,523,985)(496,507,527,809)(497,933,529,508)(502,530\
,678,831)(503,952,680,532)(504,949,681,526)(506,525,682,951)(545,553,572,856)(\
546,855,571,552)(550,995,585,574)(551,573,586,994)(563,568,636,860)(564,670,98\
7,567)(565,589,687,997)(566,647,1000,588)(590,598,617,802)(591,801,616,597)(59\
5,1003,630,619)(596,618,631,1002)(608,613,695,806)(609,729,921,612)(610,634,74\
6,1005)(611,706,1008,633)(635,989,666,651)(637,652,665,990)(638,649,669,986)(6\
39,988,671,650)(644,672,686,996)(645,1012,688,673)(646,999,689,668)(648,667,69\
0,1011)(694,923,725,710)(696,711,724,924)(697,708,728,920)(698,922,730,709)(70\
3,731,745,1004)(704,1016,747,732)(705,1007,748,727)(707,726,749,1015)(753,761,\
780,796)(754,795,779,760)(758,1017,791,782)(759,781,792,1013)(771,776,862,799)\
(772,800,914,775)(773,794,909,1019)(774,873,1006,793)(807,815,834,850)(808,849\
,833,814)(812,1020,845,836)(813,835,846,1009)(825,830,928,853)(826,854,980,829\
)(827,848,975,1022)(828,939,998,847)(861,916,892,877)(863,878,891,917)(864,875\
,895,913)(865,915,896,876)(870,897,908,1018)(871,1023,910,898)(872,1001,911,89\
4)(874,893,912,1014)(927,982,958,943)(929,944,957,983)(930,941,961,979)(931,98\
1,962,942)(936,963,974,1021)(937,1024,976,964)(938,993,977,960)(940,959,978,10\
10), [ f1*f3, f2*f3*f4, f4, f1, f2*f4 ], [ One(Q), One(Q), f2, f3, f1, One(Q) \
] ], [ (1,193,958,248)(2,145,892,277)(3,293,834,192)(4,191,957,230)(5,292,825,\
115)(6,336,780,144)(7,143,891,259)(8,335,771,95)(9,85,725,389)(10,88,708,390)(\
11,148,875,278)(12,65,666,425)(13,68,649,426)(14,196,941,249)(15,451,617,84)(1\
6,83,724,374)(17,450,608,47)(18,473,597,87)(19,86,709,397)(20,474,609,48)(21,3\
66,760,147)(22,146,876,367)(23,368,772,96)(24,503,572,64)(25,63,665,410)(26,50\
2,563,39)(27,525,552,67)(28,66,650,433)(29,526,564,40)(30,323,814,195)(31,194,\
942,324)(32,325,826,116)(33,59,524,565)(34,62,507,566)(35,296,833,243)(36,51,6\
44,423)(37,54,668,424)(38,317,962,231)(41,79,472,610)(42,82,455,611)(43,339,77\
9,272)(44,71,703,387)(45,74,727,388)(46,360,896,260)(49,645,432,58)(50,57,523,\
550)(52,667,412,61)(53,60,508,573)(55,315,961,295)(56,294,854,316)(69,704,396,\
78)(70,77,471,595)(72,726,376,81)(73,80,456,618)(75,358,895,338)(76,337,800,35\
9)(89,139,363,773)(90,142,340,774)(91,454,616,276)(92,131,870,273)(93,134,894,\
274)(94,275,730,375)(97,159,329,793)(98,162,342,794)(99,480,598,282)(100,151,9\
11,279)(101,154,897,280)(102,281,711,398)(103,173,444,633)(104,176,457,634)(10\
5,489,761,394)(106,165,748,391)(107,168,731,392)(108,393,878,402)(109,187,320,\
827)(110,190,297,828)(111,506,571,247)(112,179,936,244)(113,182,960,245)(114,2\
46,671,411)(117,207,286,847)(118,210,299,848)(119,532,553,253)(120,199,977,250\
)(121,202,963,251)(122,252,652,434)(123,221,496,588)(124,224,509,589)(125,541,\
815,430)(126,213,689,427)(127,216,672,428)(128,429,944,438)(129,871,362,138)(1\
30,137,361,758)(132,893,261,141)(133,140,341,781)(135,365,728,453)(136,452,729\
,364)(149,912,255,158)(150,157,330,792)(152,898,262,161)(153,160,343,782)(155,\
352,710,479)(156,478,613,266)(163,749,370,172)(164,171,445,631)(166,732,377,17\
5)(167,174,458,619)(169,466,877,488)(170,487,776,381)(177,937,319,186)(178,185\
,318,812)(180,959,232,189)(181,188,298,835)(183,322,669,505)(184,504,670,321)(\
197,978,226,206)(198,205,287,846)(200,964,233,209)(201,208,300,836)(203,309,65\
1,531)(204,530,568,237)(211,690,406,220)(212,219,497,586)(214,673,413,223)(215\
,222,510,574)(217,518,943,540)(218,539,830,417)(225,241,312,976)(227,648,431,2\
42)(228,285,845,239)(229,240,529,551)(234,308,638,584)(235,535,982,570)(236,30\
3,681,567)(238,569,853,435)(254,270,355,910)(256,707,395,271)(257,328,791,268)\
(258,269,477,596)(263,351,697,629)(264,483,916,615)(265,346,740,612)(267,614,7\
99,399)(283,975,311,291)(284,290,310,974)(288,314,527,647)(289,646,528,313)(30\
1,682,546,307)(302,306,639,580)(304,660,850,534)(305,533,983,557)(326,909,354,\
334)(327,333,353,908)(331,357,475,706)(332,705,476,356)(344,741,591,350)(345,3\
49,698,625)(347,719,796,482)(348,481,917,602)(369,385,401,747)(371,874,400,386\
)(372,443,630,383)(373,384,486,759)(378,465,864,632)(379,492,923,778)(380,404,\
752,775)(382,777,806,403)(405,421,437,688)(407,940,436,422)(408,495,585,419)(4\
09,420,538,813)(414,517,930,587)(415,544,989,832)(416,440,693,829)(418,831,860\
,439)(441,746,468,449)(442,448,467,745)(446,470,484,873)(447,872,485,469)(459,\
750,754,464)(460,463,865,751)(461,886,802,491)(462,490,924,765)(493,687,520,50\
1)(494,500,519,686)(498,522,536,939)(499,938,537,521)(511,691,808,516)(512,515\
,931,692)(513,952,856,543)(514,542,990,819)(545,561,576,680)(547,998,575,562)(\
548,637,579,559)(549,560,581,993)(554,659,849,582)(555,583,851,997)(556,578,68\
5,981)(558,996,852,577)(590,606,621,739)(592,1006,620,607)(593,696,624,604)(59\
4,605,626,1001)(599,718,795,627)(600,628,797,1005)(601,623,744,915)(603,1004,7\
98,622)(635,679,662,643)(636,642,661,678)(640,664,674,1010)(641,1009,675,663)(\
653,683,979,658)(654,657,980,684)(655,1012,984,677)(656,676,985,995)(694,738,7\
21,702)(695,701,720,737)(699,723,733,1014)(700,1013,734,722)(712,742,913,717)(\
713,716,914,743)(714,1016,918,736)(715,735,919,1003)(753,769,784,905)(755,1008\
,783,770)(756,863,787,767)(757,768,788,1007)(762,885,801,789)(763,790,803,1019\
)(764,786,804,922)(766,1018,805,785)(807,823,838,971)(809,1000,837,824)(810,92\
9,841,821)(811,822,842,999)(816,951,855,843)(817,844,857,1022)(818,840,858,988\
)(820,1021,859,839)(861,904,888,869)(862,868,887,903)(866,890,899,1015)(867,10\
02,900,889)(879,906,920,884)(880,883,921,907)(881,1023,925,902)(882,901,926,10\
17)(927,970,954,935)(928,934,953,969)(932,956,965,1011)(933,994,966,955)(945,9\
72,986,950)(946,949,987,973)(947,1024,991,968)(948,967,992,1020), [ f1*f3, f2*\
f3*f4, f4, f1, f2*f4 ], [ One(Q), One(Q), f2, f3, f1, One(Q) ] ], [ (1,248,958\
,193)(2,277,892,145)(3,192,834,293)(4,230,957,191)(5,115,825,292)(6,144,780,33\
6)(7,259,891,143)(8,95,771,335)(9,389,725,85)(10,390,708,88)(11,278,875,148)(1\
2,425,666,65)(13,426,649,68)(14,249,941,196)(15,84,617,451)(16,374,724,83)(17,\
47,608,450)(18,87,597,473)(19,397,709,86)(20,48,609,474)(21,147,760,366)(22,36\
7,876,146)(23,96,772,368)(24,64,572,503)(25,410,665,63)(26,39,563,502)(27,67,5\
52,525)(28,433,650,66)(29,40,564,526)(30,195,814,323)(31,324,942,194)(32,116,8\
26,325)(33,565,524,59)(34,566,507,62)(35,243,833,296)(36,423,644,51)(37,424,66\
8,54)(38,231,962,317)(41,610,472,79)(42,611,455,82)(43,272,779,339)(44,387,703\
,71)(45,388,727,74)(46,260,896,360)(49,58,432,645)(50,550,523,57)(52,61,412,66\
7)(53,573,508,60)(55,295,961,315)(56,316,854,294)(69,78,396,704)(70,595,471,77\
)(72,81,376,726)(73,618,456,80)(75,338,895,358)(76,359,800,337)(89,773,363,139\
)(90,774,340,142)(91,276,616,454)(92,273,870,131)(93,274,894,134)(94,375,730,2\
75)(97,793,329,159)(98,794,342,162)(99,282,598,480)(100,279,911,151)(101,280,8\
97,154)(102,398,711,281)(103,633,444,173)(104,634,457,176)(105,394,761,489)(10\
6,391,748,165)(107,392,731,168)(108,402,878,393)(109,827,320,187)(110,828,297,\
190)(111,247,571,506)(112,244,936,179)(113,245,960,182)(114,411,671,246)(117,8\
47,286,207)(118,848,299,210)(119,253,553,532)(120,250,977,199)(121,251,963,202\
)(122,434,652,252)(123,588,496,221)(124,589,509,224)(125,430,815,541)(126,427,\
689,213)(127,428,672,216)(128,438,944,429)(129,138,362,871)(130,758,361,137)(1\
32,141,261,893)(133,781,341,140)(135,453,728,365)(136,364,729,452)(149,158,255\
,912)(150,792,330,157)(152,161,262,898)(153,782,343,160)(155,479,710,352)(156,\
266,613,478)(163,172,370,749)(164,631,445,171)(166,175,377,732)(167,619,458,17\
4)(169,488,877,466)(170,381,776,487)(177,186,319,937)(178,812,318,185)(180,189\
,232,959)(181,835,298,188)(183,505,669,322)(184,321,670,504)(197,206,226,978)(\
198,846,287,205)(200,209,233,964)(201,836,300,208)(203,531,651,309)(204,237,56\
8,530)(211,220,406,690)(212,586,497,219)(214,223,413,673)(215,574,510,222)(217\
,540,943,518)(218,417,830,539)(225,976,312,241)(227,242,431,648)(228,239,845,2\
85)(229,551,529,240)(234,584,638,308)(235,570,982,535)(236,567,681,303)(238,43\
5,853,569)(254,910,355,270)(256,271,395,707)(257,268,791,328)(258,596,477,269)\
(263,629,697,351)(264,615,916,483)(265,612,740,346)(267,399,799,614)(283,291,3\
11,975)(284,974,310,290)(288,647,527,314)(289,313,528,646)(301,307,546,682)(30\
2,580,639,306)(304,534,850,660)(305,557,983,533)(326,334,354,909)(327,908,353,\
333)(331,706,475,357)(332,356,476,705)(344,350,591,741)(345,625,698,349)(347,4\
82,796,719)(348,602,917,481)(369,747,401,385)(371,386,400,874)(372,383,630,443\
)(373,759,486,384)(378,632,864,465)(379,778,923,492)(380,775,752,404)(382,403,\
806,777)(405,688,437,421)(407,422,436,940)(408,419,585,495)(409,813,538,420)(4\
14,587,930,517)(415,832,989,544)(416,829,693,440)(418,439,860,831)(441,449,468\
,746)(442,745,467,448)(446,873,484,470)(447,469,485,872)(459,464,754,750)(460,\
751,865,463)(461,491,802,886)(462,765,924,490)(493,501,520,687)(494,686,519,50\
0)(498,939,536,522)(499,521,537,938)(511,516,808,691)(512,692,931,515)(513,543\
,856,952)(514,819,990,542)(545,680,576,561)(547,562,575,998)(548,559,579,637)(\
549,993,581,560)(554,582,849,659)(555,997,851,583)(556,981,685,578)(558,577,85\
2,996)(590,739,621,606)(592,607,620,1006)(593,604,624,696)(594,1001,626,605)(5\
99,627,795,718)(600,1005,797,628)(601,915,744,623)(603,622,798,1004)(635,643,6\
62,679)(636,678,661,642)(640,1010,674,664)(641,663,675,1009)(653,658,979,683)(\
654,684,980,657)(655,677,984,1012)(656,995,985,676)(694,702,721,738)(695,737,7\
20,701)(699,1014,733,723)(700,722,734,1013)(712,717,913,742)(713,743,914,716)(\
714,736,918,1016)(715,1003,919,735)(753,905,784,769)(755,770,783,1008)(756,767\
,787,863)(757,1007,788,768)(762,789,801,885)(763,1019,803,790)(764,922,804,786\
)(766,785,805,1018)(807,971,838,823)(809,824,837,1000)(810,821,841,929)(811,99\
9,842,822)(816,843,855,951)(817,1022,857,844)(818,988,858,840)(820,839,859,102\
1)(861,869,888,904)(862,903,887,868)(866,1015,899,890)(867,889,900,1002)(879,8\
84,920,906)(880,907,921,883)(881,902,925,1023)(882,1017,926,901)(927,935,954,9\
70)(928,969,953,934)(932,1011,965,956)(933,955,966,994)(945,950,986,972)(946,9\
73,987,949)(947,968,991,1024)(948,1020,992,967), [ f1*f3, f2*f3*f4, f4, f1, f2\
*f4 ], [ One(Q), One(Q), f2, f3, f1, One(Q) ] ], [ (1,32)(2,23)(3,38)(4,35)(5,\
14)(6,46)(7,43)(8,11)(9,20)(10,17)(12,29)(13,26)(15,94)(16,91)(18,102)(19,99)(\
21,108)(22,105)(24,114)(25,111)(27,122)(28,119)(30,128)(31,125)(33,54)(34,51)(\
36,62)(37,59)(39,68)(40,65)(41,74)(42,71)(44,82)(45,79)(47,88)(48,85)(49,229)(\
50,227)(52,215)(53,214)(55,238)(56,235)(57,242)(58,240)(60,223)(61,222)(63,247\
)(64,246)(66,253)(67,252)(69,258)(70,256)(72,167)(73,166)(75,267)(76,264)(77,2\
71)(78,269)(80,175)(81,174)(83,276)(84,275)(86,282)(87,281)(89,134)(90,131)(92\
,142)(93,139)(95,148)(96,145)(97,154)(98,151)(100,162)(101,159)(103,168)(104,1\
65)(106,176)(107,173)(109,182)(110,179)(112,190)(113,187)(115,196)(116,193)(11\
7,202)(118,199)(120,210)(121,207)(123,216)(124,213)(126,224)(127,221)(129,373)\
(130,371)(132,153)(133,152)(135,382)(136,379)(137,386)(138,384)(140,161)(141,1\
60)(143,272)(144,360)(146,394)(147,393)(149,268)(150,355)(155,346)(156,263)(15\
7,270)(158,257)(163,383)(164,401)(169,404)(170,378)(171,385)(172,372)(177,409)\
(178,407)(180,201)(181,200)(183,418)(184,415)(185,422)(186,420)(188,209)(189,2\
08)(191,243)(192,317)(194,430)(195,429)(197,239)(198,312)(203,303)(204,234)(20\
5,241)(206,228)(211,419)(212,437)(217,440)(218,414)(219,421)(220,408)(225,287)\
(226,285)(230,296)(231,293)(232,300)(233,298)(236,309)(237,308)(244,297)(245,3\
20)(248,325)(249,292)(250,299)(251,286)(254,330)(255,328)(259,339)(260,336)(26\
1,343)(262,341)(265,352)(266,351)(273,340)(274,363)(277,368)(278,335)(279,342)\
(280,329)(283,549)(284,547)(288,558)(289,555)(290,562)(291,560)(294,570)(295,5\
69)(301,559)(302,576)(304,578)(305,554)(306,561)(307,548)(310,575)(311,581)(31\
3,583)(314,577)(315,435)(316,535)(318,436)(319,538)(321,544)(322,439)(323,438)\
(324,541)(326,594)(327,592)(331,603)(332,600)(333,607)(334,605)(337,615)(338,6\
14)(344,604)(345,621)(347,623)(348,599)(349,606)(350,593)(353,620)(354,626)(35\
6,628)(357,622)(358,399)(359,483)(361,400)(362,486)(364,492)(365,403)(366,402)\
(367,489)(369,445)(370,443)(374,454)(375,451)(376,458)(377,456)(380,466)(381,4\
65)(387,455)(388,472)(389,474)(390,450)(391,457)(392,444)(395,471)(396,477)(39\
7,480)(398,473)(405,497)(406,495)(410,506)(411,503)(412,510)(413,508)(416,518)\
(417,517)(423,507)(424,524)(425,526)(426,502)(427,509)(428,496)(431,523)(432,5\
29)(433,532)(434,525)(441,757)(442,755)(446,766)(447,763)(448,770)(449,768)(45\
2,778)(453,777)(459,767)(460,784)(461,786)(462,762)(463,769)(464,756)(467,783)\
(468,788)(469,790)(470,785)(475,798)(476,797)(478,629)(479,740)(481,627)(482,7\
44)(484,805)(485,803)(487,632)(488,752)(490,789)(491,804)(493,811)(494,809)(49\
8,820)(499,817)(500,824)(501,822)(504,832)(505,831)(511,821)(512,838)(513,840)\
(514,816)(515,823)(516,810)(519,837)(520,842)(521,844)(522,839)(527,852)(528,8\
51)(530,584)(531,681)(533,582)(534,685)(536,859)(537,857)(539,587)(540,693)(54\
2,843)(543,858)(545,639)(546,637)(550,648)(551,645)(552,652)(553,650)(556,660)\
(557,659)(563,649)(564,666)(565,668)(566,644)(567,651)(568,638)(571,665)(572,6\
71)(573,673)(574,667)(579,682)(580,680)(585,690)(586,688)(588,672)(589,689)(59\
0,698)(591,696)(595,707)(596,704)(597,711)(598,709)(601,719)(602,718)(608,708)\
(609,725)(610,727)(611,703)(612,710)(613,697)(616,724)(617,730)(618,732)(619,7\
26)(624,741)(625,739)(630,749)(631,747)(633,731)(634,748)(635,987)(636,986)(64\
0,992)(641,991)(642,972)(643,973)(646,997)(647,996)(653,953)(654,954)(655,966)\
(656,965)(657,970)(658,969)(661,945)(662,946)(663,968)(664,967)(669,860)(670,9\
89)(674,948)(675,947)(676,956)(677,955)(678,950)(679,949)(683,934)(684,935)(68\
6,1000)(687,999)(691,841)(692,971)(694,921)(695,920)(699,926)(700,925)(701,906\
)(702,907)(705,1005)(706,1004)(712,887)(713,888)(714,900)(715,899)(716,904)(71\
7,903)(720,879)(721,880)(722,902)(723,901)(728,806)(729,923)(733,882)(734,881)\
(735,890)(736,889)(737,884)(738,883)(742,868)(743,869)(745,1008)(746,1007)(750\
,787)(751,905)(753,865)(754,863)(758,874)(759,871)(760,878)(761,876)(764,886)(\
765,885)(771,875)(772,892)(773,894)(774,870)(775,877)(776,864)(779,891)(780,89\
6)(781,898)(782,893)(791,912)(792,910)(793,897)(794,911)(795,917)(796,915)(799\
,895)(800,916)(801,924)(802,922)(807,931)(808,929)(812,940)(813,937)(814,944)(\
815,942)(818,952)(819,951)(825,941)(826,958)(827,960)(828,936)(829,943)(830,93\
0)(833,957)(834,962)(835,964)(836,959)(845,978)(846,976)(847,963)(848,977)(849\
,983)(850,981)(853,961)(854,982)(855,990)(856,988)(861,914)(862,913)(866,919)(\
867,918)(872,1019)(873,1018)(908,1006)(909,1001)(927,980)(928,979)(932,985)(93\
3,984)(938,1022)(939,1021)(974,998)(975,993)(994,1012)(995,1011)(1002,1016)(10\
03,1015)(1009,1024)(1010,1020)(1013,1023)(1014,1017), [ f1*f3*f4, f1*f3, f3*f4\
, f2*f3*f4, f1*f3*f4 ], [ One(Q), One(Q), f1, f2*f3*f4, f3, One(Q) ] ], [ (1,1\
77,927,225)(2,129,861,254)(3,283,807,109)(4,310,929,244)(5,318,928,239)(6,326,\
753,89)(7,353,863,273)(8,361,862,268)(9,69,694,369)(10,163,920,395)(11,149,913\
,400)(12,49,635,405)(13,211,986,431)(14,197,979,436)(15,441,590,41)(16,467,696\
,387)(17,471,695,383)(18,475,801,103)(19,332,922,391)(20,445,921,258)(21,484,7\
95,97)(22,447,915,279)(23,330,914,373)(24,493,545,33)(25,519,637,423)(26,523,6\
36,419)(27,527,855,123)(28,289,988,427)(29,497,987,229)(30,536,849,117)(31,499\
,981,250)(32,287,980,409)(34,301,809,571)(35,297,808,575)(36,63,686,579)(37,30\
6,999,411)(38,182,931,549)(39,57,678,585)(40,219,949,551)(42,344,755,616)(43,3\
40,754,620)(44,83,745,624)(45,349,1007,375)(46,134,865,594)(47,77,737,630)(48,\
171,883,596)(50,661,495,563)(51,665,494,559)(52,669,932,234)(53,184,933,567)(5\
4,639,811,114)(55,674,930,232)(56,641,829,181)(58,643,688,425)(59,503,687,561)\
(60,504,994,236)(61,322,1011,584)(62,682,1000,247)(64,501,680,565)(65,645,679,\
421)(66,646,818,126)(67,314,951,588)(68,690,950,242)(70,720,443,608)(71,724,44\
2,604)(72,728,866,263)(73,136,867,612)(74,698,757,94)(75,733,864,261)(76,700,7\
75,133)(78,702,747,389)(79,451,746,606)(80,452,1002,265)(81,365,1015,629)(82,7\
41,1008,276)(84,449,739,610)(85,704,738,385)(86,705,764,106)(87,357,885,633)(8\
8,749,884,271)(90,459,592,779)(91,455,591,783)(92,143,908,787)(93,463,1001,260\
)(95,137,903,791)(96,157,716,759)(98,347,803,761)(99,457,802,600)(100,146,872,\
601)(101,481,1018,402)(102,168,924,798)(104,461,797,598)(105,342,796,763)(107,\
490,1004,398)(108,154,917,805)(110,511,547,833)(111,507,546,837)(112,191,974,8\
41)(113,515,993,231)(115,185,969,845)(116,205,657,813)(118,304,857,815)(119,50\
9,856,555)(120,194,938,556)(121,533,1021,438)(122,216,990,852)(124,513,851,553\
)(125,299,850,817)(127,542,996,434)(128,202,983,859)(130,887,328,771)(131,891,\
327,767)(132,895,699,378)(135,899,697,376)(138,869,910,277)(139,336,909,769)(1\
40,337,1013,380)(141,358,1014,632)(142,750,1006,272)(144,334,905,773)(145,871,\
904,270)(147,470,718,793)(148,912,717,386)(150,713,486,772)(151,876,485,623)(1\
52,877,925,264)(153,170,926,799)(155,714,923,377)(156,919,806,167)(158,742,874\
,278)(159,366,873,627)(160,487,1017,399)(161,466,1023,615)(162,719,1019,394)(1\
64,880,477,609)(165,709,476,786)(166,710,918,379)(169,881,916,262)(172,906,707\
,390)(173,473,706,789)(174,478,1003,403)(175,352,1016,778)(176,886,1005,282)(1\
78,953,285,825)(179,957,284,821)(180,961,640,414)(183,965,638,412)(186,935,976\
,248)(187,293,975,823)(188,294,1009,416)(189,315,1010,587)(190,691,998,243)(19\
2,291,971,827)(193,937,970,241)(195,522,659,847)(196,978,658,422)(198,654,538,\
826)(199,942,537,578)(200,943,991,235)(201,218,992,853)(203,655,989,413)(204,9\
85,860,215)(206,683,940,249)(207,323,939,582)(208,539,1020,435)(209,518,1024,5\
70)(210,660,1022,430)(212,946,529,564)(213,650,528,840)(214,651,984,415)(217,9\
47,982,233)(220,972,648,426)(221,525,647,843)(222,530,995,439)(223,309,1012,83\
2)(224,952,997,253)(226,653,407,941)(227,649,406,945)(228,292,812,934)(230,290\
,810,936)(237,676,831,574)(238,300,830,948)(240,526,586,973)(245,512,581,962)(\
246,668,580,822)(251,305,820,944)(252,672,819,577)(255,712,371,875)(256,708,37\
0,879)(257,335,758,868)(259,333,756,870)(266,735,777,619)(267,343,776,882)(269\
,474,631,907)(274,460,626,896)(275,727,625,768)(280,348,766,878)(281,731,765,6\
22)(286,814,498,554)(288,816,496,552)(295,664,517,959)(296,828,516,562)(298,85\
4,675,440)(302,842,671,424)(303,508,670,966)(307,824,506,566)(308,667,505,956)\
(311,838,320,834)(312,958,319,954)(313,858,689,433)(316,663,693,835)(317,960,6\
92,560)(321,955,681,573)(324,521,685,977)(325,846,684,420)(329,760,446,599)(33\
1,762,444,597)(338,723,465,893)(339,774,464,607)(341,800,734,404)(345,788,730,\
388)(346,456,729,900)(350,770,454,611)(351,726,453,890)(354,784,363,780)(355,8\
92,362,888)(356,804,748,397)(359,722,752,781)(360,894,751,605)(364,889,740,618\
)(367,469,744,911)(368,792,743,384)(372,450,595,701)(374,448,593,703)(381,901,\
614,782)(382,458,613,715)(392,462,603,711)(393,897,602,785)(396,721,401,725)(4\
08,502,550,642)(410,500,548,644)(417,967,569,836)(418,510,568,656)(428,514,558\
,652)(429,963,557,839)(432,662,437,666)(468,621,472,617)(479,736,492,732)(480,\
634,491,628)(482,790,489,794)(483,898,488,902)(520,576,524,572)(531,677,544,67\
3)(532,589,543,583)(534,844,541,848)(535,964,540,968), [ f1*f3, f2*f3*f4, f4, \
f1, f2*f4 ], [ One(Q), One(Q), f1, f2*f3*f4, f3, One(Q) ] ], [ (1,119,312,851,\
927,856,319,124)(2,99,355,797,861,802,362,104)(3,214,320,989,807,984,311,203)(\
4,222,179,831,929,995,284,237)(5,252,285,996,928,819,178,127)(6,166,363,923,75\
3,918,354,155)(7,174,131,777,863,1003,327,266)(8,281,328,1004,862,765,130,107)\
(9,105,401,803,694,796,396,98)(10,43,256,592,920,754,370,90)(11,91,371,755,913\
,591,255,42)(12,125,437,857,635,850,432,118)(13,35,227,547,986,808,406,110)(14\
,111,407,809,979,546,226,34)(15,152,472,916,590,925,468,169)(16,160,71,614,696\
,1017,442,381)(17,393,443,1018,695,602,70,101)(18,132,444,864,801,699,331,75)(\
19,140,165,752,922,1013,476,359)(20,360,477,1001,921,751,164,93)(21,72,329,697\
,795,866,446,135)(22,80,151,740,915,1002,485,364)(23,275,486,1007,914,625,150,\
45)(24,200,524,982,545,991,520,217)(25,208,51,569,637,1020,494,417)(26,429,495\
,1021,636,557,50,121)(27,180,496,930,855,640,288,55)(28,188,213,693,988,1009,5\
28,316)(29,317,529,993,987,692,212,113)(30,52,286,638,849,932,498,183)(31,60,1\
99,681,981,994,537,321)(32,246,538,999,980,580,198,37)(33,235,576,947,493,943,\
572,233)(36,238,548,992,686,830,410,201)(38,240,581,949,931,586,245,40)(39,128\
,408,820,678,983,550,251)(41,264,621,881,441,877,617,262)(44,267,593,926,745,7\
76,374,153)(46,269,626,883,865,631,274,48)(47,108,372,766,737,917,595,280)(49,\
299,666,815,405,817,662,304)(53,120,303,685,933,938,670,324)(54,325,671,813,81\
1,684,302,205)(56,66,298,689,829,818,675,313)(57,202,502,944,585,859,642,305)(\
58,210,65,541,688,1022,679,534)(59,535,680,1024,687,540,64,209)(61,207,308,659\
,1011,939,505,195)(62,196,506,940,1000,658,307,206)(63,300,644,853,579,948,500\
,218)(67,189,221,517,951,1010,647,295)(68,296,648,998,950,516,220,190)(69,342,\
725,761,369,763,721,347)(73,100,346,744,867,872,729,367)(74,368,730,759,757,74\
3,345,157)(76,86,341,748,775,764,734,356)(77,154,450,878,630,805,701,348)(78,1\
62,85,489,747,1019,738,482)(79,483,739,1023,746,488,84,161)(81,159,351,718,101\
5,873,453,147)(82,148,454,874,1008,717,350,158)(83,343,703,799,624,882,448,170\
)(87,141,173,465,885,1014,706,338)(88,339,707,1006,884,464,172,142)(89,379,784\
,714,326,710,780,377)(92,382,756,919,908,613,259,167)(94,384,788,716,698,792,3\
88,96)(95,102,257,603,903,924,758,392)(97,263,599,899,484,728,760,376)(103,378\
,762,733,475,895,597,261)(106,404,804,700,705,800,397,133)(109,415,838,655,283\
,651,834,413)(112,418,810,985,974,568,230,215)(114,420,842,657,639,846,424,116\
)(115,122,228,558,969,990,812,428)(117,234,554,965,536,669,814,412)(123,414,81\
6,674,527,961,552,232)(126,440,858,641,646,854,433,181)(129,457,892,598,254,60\
0,888,461)(134,474,896,596,594,907,460,171)(136,146,456,911,612,601,900,469)(1\
37,168,335,711,791,798,868,462)(138,176,145,480,910,1005,904,491)(139,492,905,\
1016,909,479,144,175)(143,458,870,806,787,715,333,156)(149,455,875,616,400,783\
,712,344)(163,340,708,779,395,620,879,459)(177,509,958,553,225,555,954,513)(18\
2,526,962,551,549,973,512,219)(184,194,508,977,567,556,966,521)(185,216,292,65\
2,845,852,934,514)(186,224,193,532,976,997,970,543)(187,544,971,1012,975,531,1\
92,223)(191,510,936,860,841,656,290,204)(197,507,941,571,436,837,653,301)(211,\
297,649,833,431,575,945,511)(229,560,946,515,497,960,564,231)(236,578,955,499,\
504,942,573,250)(239,577,953,542,318,672,825,434)(241,583,935,952,937,589,248,\
253)(242,562,972,691,690,828,426,243)(244,439,821,676,310,530,957,574)(247,422\
,824,683,682,978,566,249)(258,605,880,463,445,894,609,260)(265,623,889,447,452\
,876,618,279)(268,622,887,490,361,731,771,398)(270,628,869,886,871,634,277,282\
)(271,607,906,750,749,774,390,272)(273,403,767,735,353,478,891,619)(276,386,77\
0,742,741,912,611,278)(287,668,826,411,409,822,654,306)(289,294,650,835,427,41\
6,840,663)(291,309,293,673,827,832,823,677)(314,315,525,959,588,587,843,664)(3\
22,323,667,847,584,582,956,522)(330,727,772,375,373,768,713,349)(332,337,709,7\
81,391,380,786,722)(334,352,336,732,773,778,769,736)(357,358,473,893,633,632,7\
89,723)(365,366,726,793,629,627,890,470)(383,785,720,481,471,897,608,402)(385,\
790,702,719,704,794,389,394)(387,399,604,901,467,487,724,782)(419,839,661,533,\
523,963,563,438)(421,844,643,660,645,848,425,430)(423,435,559,967,519,539,665,\
836)(449,466,451,898,610,615,606,902)(501,518,503,964,565,570,561,968), [ f1*f\
3*f4, f3, f1*f2*f3, f1*f4, f1*f4 ], [ One(Q), One(Q), f2, f1*f3, f1, One(Q) ] \
], [ (1,513,312,509,927,553,319,555)(2,461,355,457,861,598,362,600)(3,655,320,\
651,807,413,311,415)(4,676,179,530,929,574,284,439)(5,542,285,672,928,434,178,\
577)(6,714,363,710,753,377,354,379)(7,735,131,478,863,619,327,403)(8,490,328,7\
31,862,398,130,622)(9,347,401,342,694,761,396,763)(10,459,256,340,920,779,370,\
620)(11,344,371,455,913,616,255,783)(12,304,437,299,635,815,432,817)(13,511,22\
7,297,986,833,406,575)(14,301,407,507,979,571,226,837)(15,881,472,877,590,262,\
468,264)(16,901,71,487,696,782,442,399)(17,481,443,897,695,402,70,785)(18,733,\
444,895,801,261,331,378)(19,722,165,337,922,781,476,380)(20,463,477,894,921,26\
0,164,605)(21,899,329,728,795,376,446,263)(22,889,151,452,915,618,485,265)(23,\
349,486,727,914,375,150,768)(24,947,524,943,545,233,520,235)(25,967,51,539,637\
,836,494,435)(26,533,495,963,636,438,50,839)(27,674,496,961,855,232,288,414)(2\
8,663,213,294,988,835,528,416)(29,515,529,960,987,231,212,560)(30,965,286,669,\
849,412,498,234)(31,955,199,504,981,573,537,236)(32,306,538,668,980,411,198,82\
2)(33,217,576,200,493,982,572,991)(34,653,111,197,809,941,546,436)(35,211,547,\
649,808,431,110,945)(36,218,548,300,686,853,410,948)(37,654,246,287,999,826,58\
0,409)(38,219,581,526,931,551,245,973)(39,305,408,202,678,944,550,859)(40,512,\
240,182,949,962,586,549)(41,169,621,152,441,916,617,925)(42,712,91,149,755,875\
,591,400)(43,163,592,708,754,395,90,879)(44,170,593,343,745,799,374,882)(45,71\
3,275,330,1007,772,625,373)(46,171,626,474,865,596,274,907)(47,348,372,154,737\
,878,595,805)(48,460,269,134,883,896,631,594)(49,857,666,850,405,118,662,125)(\
52,536,638,814,932,117,183,554)(53,521,303,194,933,977,670,556)(54,657,671,846\
,811,116,302,420)(55,816,180,527,930,552,640,123)(56,858,298,646,829,433,675,1\
26)(57,820,502,983,585,251,642,128)(58,844,65,660,688,848,679,430)(59,518,680,\
964,687,570,64,968)(60,499,681,942,994,250,321,578)(61,522,308,323,1011,847,50\
5,582)(62,683,506,978,1000,249,307,422)(63,992,644,830,579,201,500,238)(66,641\
,689,854,818,181,313,440)(67,664,221,315,951,959,647,587)(68,691,648,828,950,2\
43,220,562)(69,803,725,796,369,98,721,105)(72,484,697,760,866,97,135,599)(73,4\
69,346,146,867,911,729,601)(74,716,730,792,757,96,345,384)(75,762,132,475,864,\
597,699,103)(76,804,341,705,775,397,734,106)(77,766,450,917,630,280,701,108)(7\
8,790,85,719,747,794,738,394)(79,466,739,898,746,615,84,902)(80,447,740,876,10\
02,279,364,623)(81,470,351,366,1015,793,453,627)(82,742,454,912,1008,278,350,3\
86)(83,926,703,776,624,153,448,267)(86,700,748,800,764,133,356,404)(87,723,173\
,358,885,893,706,632)(88,750,707,774,884,272,172,607)(89,155,784,166,326,923,7\
80,918)(92,156,756,458,908,806,259,715)(93,880,360,445,1001,609,751,258)(94,15\
7,788,368,698,759,388,743)(95,462,257,168,903,711,758,798)(99,129,797,892,802,\
254,104,888)(100,136,744,456,872,612,367,900)(101,720,393,471,1018,608,602,383\
)(102,137,603,335,924,791,392,868)(107,887,281,361,1004,771,765,268)(109,203,8\
38,214,283,989,834,984)(112,204,810,510,974,860,230,656)(113,946,317,497,993,5\
64,692,229)(114,205,842,325,639,813,424,684)(115,514,228,216,969,652,812,852)(\
119,177,851,958,856,225,124,954)(120,184,685,508,938,567,324,966)(121,661,429,\
523,1021,563,557,419)(122,185,558,292,990,845,428,934)(127,953,252,318,996,825\
,819,239)(138,628,145,886,910,634,904,282)(139,352,905,732,909,778,144,736)(14\
0,332,752,709,1013,391,359,786)(141,357,465,473,1014,633,338,789)(142,906,339,\
749,1006,390,464,271)(143,919,870,613,787,167,333,382)(147,890,159,365,718,726\
,873,629)(148,741,874,611,717,276,158,770)(160,467,614,724,1017,387,381,604)(1\
61,449,483,451,1023,610,488,606)(162,702,489,704,1019,389,482,385)(174,353,777\
,891,1003,273,266,767)(175,334,492,336,1016,773,479,769)(176,869,480,871,1005,\
277,491,270)(186,583,193,952,976,589,970,253)(187,309,971,673,975,832,192,677)\
(188,289,693,650,1009,427,316,840)(189,314,517,525,1010,588,295,843)(190,972,2\
96,690,998,426,516,242)(191,985,936,568,841,215,290,418)(195,956,207,322,659,6\
67,939,584)(196,682,940,566,658,247,206,824)(208,519,569,665,1020,423,417,559)\
(209,501,535,503,1024,565,540,561)(210,643,541,645,1022,425,534,421)(222,310,8\
31,957,995,244,237,821)(223,291,544,293,1012,827,531,823)(224,935,532,937,997,\
248,543,241), [ f1*f3*f4, f3, f1*f2*f3, f1*f4, f1*f4 ], [ One(Q), One(Q), f2, \
f1*f3, f1, One(Q) ] ], [ (1,503,319,501,927,561,312,565)(2,451,362,449,861,606\
,355,610)(3,645,311,643,807,421,320,425)(4,523,284,661,929,419,179,563)(5,665,\
178,519,928,559,285,423)(6,704,354,702,753,385,363,389)(7,471,327,720,863,383,\
131,608)(8,724,130,467,862,604,328,387)(9,336,396,334,694,769,401,773)(10,366,\
370,470,920,627,256,793)(11,473,255,357,913,789,371,633)(12,293,432,291,635,82\
3,437,827)(13,323,406,522,986,582,227,847)(14,525,226,314,979,843,407,588)(15,\
871,468,869,590,270,472,277)(16,361,442,887,696,268,71,771)(17,891,70,353,695,\
767,443,273)(18,912,331,742,801,386,444,278)(19,330,476,713,922,373,165,772)(2\
0,876,164,447,921,623,477,279)(21,749,446,906,795,271,329,390)(22,445,485,880,\
915,258,151,609)(23,709,150,332,914,786,486,391)(24,937,520,935,545,241,524,24\
8)(25,318,494,953,637,239,51,825)(26,957,50,310,636,821,495,244)(27,978,288,68\
3,855,422,496,249)(28,287,528,654,988,409,213,826)(29,942,212,499,987,578,529,\
250)(30,690,498,972,849,242,286,426)(31,497,537,946,981,229,199,564)(32,650,19\
8,289,980,840,538,427)(33,193,572,186,493,970,576,976)(34,315,546,664,809,587,\
111,959)(35,667,110,322,808,956,547,584)(36,292,410,185,686,934,548,845)(37,29\
4,580,663,999,416,246,835)(38,508,245,184,931,966,581,567)(39,191,550,290,678,\
841,408,936)(40,194,586,521,949,556,240,977)(41,145,617,138,441,904,621,910)(4\
2,358,591,723,755,632,91,893)(43,726,90,365,754,890,592,629)(44,335,374,137,74\
5,868,593,791)(45,337,625,722,1007,380,275,781)(46,456,274,136,865,900,626,612\
)(47,143,595,333,737,787,372,870)(48,146,631,469,883,601,269,911)(49,975,662,9\
71,405,187,666,192)(52,828,183,691,932,562,638,243)(53,182,670,512,933,549,303\
,962)(54,854,302,641,811,440,671,181)(55,682,640,824,930,247,180,566)(56,639,6\
75,842,829,114,298,424)(57,974,642,810,585,112,502,230)(58,283,679,838,688,109\
,65,834)(59,958,64,177,687,954,680,225)(60,960,321,515,994,560,681,231)(61,297\
,505,511,1011,575,308,833)(62,961,307,674,1000,414,506,232)(63,812,500,969,579\
,228,644,115)(66,846,313,657,818,420,689,116)(67,197,647,653,951,436,221,941)(\
68,814,220,536,950,554,648,117)(69,909,721,905,369,139,725,144)(72,774,135,750\
,866,607,697,272)(73,134,729,460,867,594,346,896)(74,800,345,700,757,404,730,1\
33)(75,741,699,770,864,276,132,611)(76,698,734,788,775,94,341,388)(77,908,701,\
756,630,92,450,259)(78,326,738,784,747,89,85,780)(79,892,84,129,746,888,739,25\
4)(80,894,364,463,1002,605,740,260)(81,340,453,459,1015,620,351,779)(82,895,35\
0,733,1008,378,454,261)(83,758,448,903,624,257,703,95)(86,792,356,716,764,384,\
748,96)(87,149,706,712,885,400,173,875)(88,760,172,484,884,599,707,97)(93,452,\
751,889,1001,265,360,618)(98,352,796,736,803,778,105,732)(99,898,104,466,802,9\
02,797,615)(100,474,367,171,872,907,744,596)(101,478,602,735,1018,403,393,619)\
(102,343,392,170,924,882,603,799)(103,148,597,158,475,717,762,874)(106,368,397\
,157,705,743,804,759)(107,487,765,901,1004,399,281,782)(108,458,280,156,917,71\
5,766,806)(113,504,692,955,993,236,317,573)(118,309,850,677,857,832,125,673)(1\
19,964,124,518,856,968,851,570)(120,526,324,219,938,973,685,551)(121,530,557,6\
76,1021,439,429,574)(122,300,428,218,990,948,558,853)(123,196,552,206,527,658,\
816,940)(126,325,433,205,646,684,858,813)(127,539,819,967,996,435,252,836)(128\
,510,251,204,983,656,820,860)(140,727,359,349,1013,768,752,375)(141,455,338,34\
4,1014,783,465,616)(142,728,464,899,1006,263,339,376)(147,163,873,879,718,395,\
159,708)(152,634,169,886,925,628,916,282)(153,168,776,462,926,798,267,711)(154\
,613,348,919,805,382,878,167)(155,719,918,790,923,394,166,794)(160,731,381,490\
,1017,622,614,398)(161,457,488,461,1023,600,483,598)(162,710,482,714,1019,379,\
489,377)(174,897,266,481,1003,785,777,402)(175,342,479,347,1016,763,492,761)(1\
76,877,491,881,1005,264,480,262)(188,668,316,306,1009,822,693,411)(189,507,295\
,301,1010,837,517,571)(190,669,516,965,998,234,296,412)(195,211,939,945,659,43\
1,207,649)(200,589,217,952,991,583,982,253)(201,216,830,514,992,852,238,652)(2\
02,568,305,985,859,418,944,215)(203,660,984,844,989,430,214,848)(208,672,417,5\
42,1020,577,569,434)(209,509,540,513,1024,555,535,553)(210,651,534,655,1022,41\
5,541,413)(222,963,237,533,995,839,831,438)(223,299,531,304,1012,817,544,815)(\
224,943,543,947,997,235,532,233), [ f1*f3*f4, f3, f1*f2*f3, f1*f4, f1*f4 ], [ \
One(Q), One(Q), f2, f1*f3, f1, One(Q) ] ], [ (1,64,319,687,927,680,312,59)(2,8\
4,362,746,861,739,355,79)(3,58,311,679,807,688,320,65)(4,50,284,636,929,495,17\
9,26)(5,25,178,494,928,637,285,51)(6,78,354,738,753,747,363,85)(7,70,327,695,8\
63,443,131,17)(8,16,130,442,862,696,328,71)(9,144,396,909,694,905,401,139)(10,\
147,370,873,920,718,256,159)(11,87,255,706,913,885,371,173)(12,192,432,975,635\
,971,437,187)(13,195,406,939,986,659,227,207)(14,67,226,647,979,951,407,221)(1\
5,138,468,904,590,910,472,145)(18,158,331,717,801,874,444,148)(19,150,476,914,\
922,486,165,23)(20,22,164,485,921,915,477,151)(21,172,446,884,795,707,329,88)(\
24,186,520,970,545,976,524,193)(27,206,288,658,855,940,496,196)(28,198,528,980\
,988,538,213,32)(29,31,212,537,987,981,529,199)(30,220,498,950,849,648,286,68)\
(33,248,572,937,493,935,576,241)(34,295,546,1010,809,517,111,189)(35,61,110,50\
5,808,1011,547,308)(36,115,410,812,686,969,548,228)(37,316,580,1009,999,693,24\
6,188)(38,53,245,670,931,933,581,303)(39,230,550,974,678,810,408,112)(40,324,5\
86,938,949,685,240,120)(41,277,617,871,441,869,621,270)(42,338,591,1014,755,46\
5,91,141)(43,81,90,453,754,1015,592,351)(44,95,374,758,745,903,593,257)(45,359\
,625,1013,1007,752,275,140)(46,73,274,729,865,867,626,346)(47,259,595,908,737,\
756,372,92)(48,367,631,872,883,744,269,100)(49,291,662,823,405,827,666,293)(52\
,190,183,516,932,998,638,296)(54,56,302,675,811,829,671,298)(55,307,640,1000,9\
30,506,180,62)(57,290,642,841,585,936,502,191)(60,113,321,692,994,993,681,317)\
(63,185,500,934,579,845,644,292)(66,205,313,684,818,813,689,325)(69,334,721,76\
9,369,773,725,336)(72,142,135,464,866,1006,697,339)(74,76,345,734,757,775,730,\
341)(75,350,699,1008,864,454,132,82)(77,333,701,787,630,870,450,143)(80,93,364\
,751,1002,1001,740,360)(83,137,448,868,624,791,703,335)(86,157,356,743,764,759\
,748,368)(89,389,780,704,326,702,784,385)(94,133,388,800,698,700,788,404)(96,3\
97,792,705,716,804,384,106)(97,390,760,749,484,906,599,271)(98,479,796,1016,80\
3,492,105,175)(99,161,104,488,802,1023,797,483)(101,266,602,1003,1018,777,393,\
174)(102,153,392,776,924,926,603,267)(103,278,597,912,475,742,762,386)(107,381\
,765,1017,1004,614,281,160)(108,167,280,613,917,919,766,382)(109,425,834,645,2\
83,643,838,421)(114,181,424,854,639,641,842,440)(116,433,846,646,657,858,420,1\
26)(117,426,814,690,536,972,554,242)(118,531,850,1012,857,544,125,223)(119,209\
,124,540,856,1024,851,535)(121,237,557,995,1021,831,429,222)(122,201,428,830,9\
90,992,558,238)(123,249,552,978,527,683,816,422)(127,417,819,1020,996,569,252,\
208)(128,215,251,568,983,985,820,418)(129,449,888,606,254,610,892,451)(134,136\
,460,900,594,612,896,456)(146,171,469,907,601,596,911,474)(149,357,712,789,400\
,633,875,473)(152,176,169,491,925,1005,916,480)(154,156,348,715,805,806,878,45\
8)(155,482,918,1019,923,489,166,162)(163,470,879,627,395,793,708,366)(168,170,\
462,882,798,799,711,343)(177,501,954,561,225,565,958,503)(182,184,512,966,549,\
567,962,508)(194,219,521,973,556,551,977,526)(197,314,653,843,436,588,941,525)\
(200,224,217,543,991,997,982,532)(202,204,305,656,859,860,944,510)(203,534,984\
,1022,989,541,214,210)(211,522,945,582,431,847,649,323)(216,218,514,948,852,85\
3,652,300)(229,250,564,942,497,499,946,578)(231,573,960,504,515,955,560,236)(2\
32,566,961,682,674,824,414,247)(233,589,943,952,947,583,235,253)(234,243,412,8\
28,669,691,965,562)(239,423,825,665,318,519,953,559)(244,563,957,523,310,661,8\
21,419)(258,279,609,876,445,447,880,623)(260,618,894,452,463,889,605,265)(261,\
611,895,741,733,770,378,276)(262,634,877,886,881,628,264,282)(263,272,376,774,\
728,750,899,607)(268,387,771,724,361,467,887,604)(273,608,891,471,353,720,767,\
383)(287,289,654,840,409,427,826,650)(294,306,663,822,416,411,835,668)(297,322\
,511,956,575,584,833,667)(299,309,304,677,817,832,815,673)(301,664,837,587,571\
,959,507,315)(330,332,713,786,373,391,772,709)(337,349,722,768,380,375,781,727\
)(340,365,459,890,620,629,779,726)(342,352,347,736,763,778,761,732)(344,723,78\
3,632,616,893,455,358)(377,794,710,719,714,790,379,394)(398,782,731,487,490,90\
1,622,399)(402,619,897,478,481,735,785,403)(413,848,651,660,655,844,415,430)(4\
34,836,672,539,542,967,577,435)(438,574,963,530,533,676,839,439)(457,466,461,9\
02,600,615,598,898)(509,518,513,968,555,570,553,964), [ f1*f3*f4, f3, f1*f2*f3\
, f1*f4, f1*f4 ], [ One(Q), One(Q), f2, f1*f3, f1, One(Q) ] ], [ (1,114,209,12\
6)(2,94,161,106)(3,229,210,236)(4,242,121,234)(5,247,208,123)(6,258,162,265)(7\
,271,101,263)(8,276,160,103)(9,46,175,100)(10,108,81,92)(11,102,141,44)(12,38,\
223,120)(13,128,61,112)(14,122,189,36)(15,373,176,380)(16,386,107,378)(17,272,\
174,97)(18,268,82,399)(19,270,45,264)(20,394,80,89)(21,383,142,403)(22,385,93,\
379)(23,282,140,41)(24,409,224,416)(25,422,127,414)(26,243,222,117)(27,239,62,\
435)(28,241,37,235)(29,430,60,109)(30,419,190,439)(31,421,113,415)(32,253,188,\
33)(34,238,67,228)(35,215,207,39)(40,125,53,187)(42,267,87,257)(43,167,159,47)\
(48,105,73,139)(49,549,309,556)(50,562,237,554)(51,249,252,232)(52,244,68,438)\
(54,570,66,225)(55,559,206,577)(56,561,205,555)(57,575,204,582)(58,560,203,578\
)(59,116,119,181)(63,436,216,587)(64,420,124,440)(65,231,214,250)(69,594,352,6\
01)(70,607,266,599)(71,278,281,261)(72,273,88,402)(74,615,86,254)(75,604,158,6\
22)(76,606,157,600)(77,620,156,627)(78,605,155,623)(79,96,99,133)(83,400,168,6\
32)(84,384,104,404)(85,260,166,279)(90,382,147,372)(91,153,173,95)(98,346,144,\
269)(110,418,195,408)(111,201,221,115)(118,303,192,240)(129,757,466,764)(130,7\
70,381,762)(131,390,393,376)(132,387,148,398)(134,778,146,369)(135,767,172,785\
)(136,769,171,763)(137,783,170,789)(138,768,169,786)(143,395,154,629)(145,375,\
152,391)(149,798,358,624)(150,628,359,621)(151,389,360,377)(163,805,365,787)(1\
64,790,364,784)(165,277,275,262)(177,811,518,818)(178,824,417,816)(179,426,429\
,412)(180,423,196,434)(182,832,194,405)(183,821,220,839)(184,823,219,817)(185,\
837,218,843)(186,822,217,840)(191,431,202,584)(193,411,200,427)(197,852,315,57\
9)(198,583,316,576)(199,425,317,413)(211,859,322,841)(212,844,321,838)(213,248\
,246,233)(226,558,295,548)(227,251,308,230)(245,544,324,437)(255,603,338,593)(\
256,280,351,259)(274,492,367,401)(283,987,660,994)(284,972,557,965)(285,566,56\
9,552)(286,563,296,574)(287,997,294,545)(288,953,307,967)(289,970,306,991)(290\
,945,305,956)(291,973,304,966)(292,571,300,588)(293,551,299,567)(297,860,323,5\
85)(298,565,325,553)(301,948,314,934)(302,968,313,954)(310,950,533,932)(311,94\
6,534,955)(312,424,535,433)(318,1000,539,855)(319,842,540,858)(320,564,541,573\
)(326,921,719,1002)(327,906,602,899)(328,611,614,597)(329,608,339,619)(330,100\
5,337,590)(331,887,350,901)(332,904,349,925)(333,879,348,890)(334,907,347,900)\
(335,616,343,633)(336,596,342,612)(340,806,366,630)(341,610,368,598)(344,882,3\
57,868)(345,902,356,888)(353,884,481,866)(354,880,482,889)(355,388,483,397)(36\
1,1008,487,801)(362,788,488,804)(363,609,489,618)(370,766,453,756)(371,392,465\
,374)(396,626,479,744)(406,820,505,810)(407,428,517,410)(432,581,531,685)(441,\
914,886,1013)(442,742,765,733)(443,774,777,760)(444,771,454,782)(445,1019,452,\
753)(446,720,464,735)(447,738,463,918)(448,712,462,723)(449,743,461,734)(450,7\
79,458,793)(451,759,457,775)(455,799,473,791)(456,773,474,761)(459,715,470,701\
)(460,736,469,721)(467,717,490,699)(468,713,491,722)(471,1006,478,795)(472,772\
,480,781)(475,862,741,1017)(476,869,625,881)(477,794,740,780)(484,695,750,1003\
)(485,702,751,714)(486,634,752,617)(493,980,952,1009)(494,683,819,674)(495,828\
,831,814)(496,825,506,836)(497,1022,504,807)(498,661,516,676)(499,679,515,984)\
(500,653,514,664)(501,684,513,675)(502,833,510,847)(503,813,509,829)(507,853,5\
25,845)(508,827,526,815)(511,656,522,642)(512,677,521,662)(519,658,542,640)(52\
0,654,543,663)(523,998,530,849)(524,826,532,835)(527,928,682,1020)(528,935,580\
,947)(529,848,681,834)(536,636,691,995)(537,643,692,655)(538,589,693,572)(546,\
992,647,969)(547,568,659,550)(586,857,670,971)(591,926,706,903)(592,613,718,59\
5)(631,803,729,905)(635,931,1012,938)(637,978,996,961)(638,957,648,963)(639,10\
24,646,927)(641,687,657,856)(644,941,652,959)(645,993,651,981)(649,944,667,936\
)(650,976,668,982)(665,940,672,930)(666,962,673,977)(669,929,690,1021)(671,964\
,689,958)(678,808,985,939)(680,846,851,854)(686,979,990,1010)(688,960,989,942)\
(694,865,1016,872)(696,912,1004,895)(697,891,707,897)(698,1023,705,861)(700,74\
6,716,802)(703,875,711,893)(704,1001,710,915)(708,878,726,870)(709,910,727,916\
)(724,874,731,864)(725,896,732,911)(728,863,749,1018)(730,898,748,892)(737,754\
,919,873)(739,792,797,800)(745,913,924,1014)(747,894,923,876)(755,776,885,758)\
(796,867,909,883)(809,830,951,812)(850,933,975,949)(871,1007,877,922)(908,920,\
917,1015)(937,999,943,988)(974,986,983,1011), [ f1*f3*f4, f1*f2*f3, f1*f2*f3*f\
4, f1*f4, f1*f4 ], [ One(Q), One(Q), f2, f1*f3, f1, One(Q) ] ], [ (1,225,927,1\
77)(2,254,861,129)(3,109,807,283)(4,244,929,310)(5,239,928,318)(6,89,753,326)(\
7,273,863,353)(8,268,862,361)(9,369,694,69)(10,395,920,163)(11,400,913,149)(12\
,405,635,49)(13,431,986,211)(14,436,979,197)(15,41,590,441)(16,387,696,467)(17\
,383,695,471)(18,103,801,475)(19,391,922,332)(20,258,921,445)(21,97,795,484)(2\
2,279,915,447)(23,373,914,330)(24,33,545,493)(25,423,637,519)(26,419,636,523)(\
27,123,855,527)(28,427,988,289)(29,229,987,497)(30,117,849,536)(31,250,981,499\
)(32,409,980,287)(34,571,809,301)(35,575,808,297)(36,579,686,63)(37,411,999,30\
6)(38,549,931,182)(39,585,678,57)(40,551,949,219)(42,616,755,344)(43,620,754,3\
40)(44,624,745,83)(45,375,1007,349)(46,594,865,134)(47,630,737,77)(48,596,883,\
171)(50,563,495,661)(51,559,494,665)(52,234,932,669)(53,567,933,184)(54,114,81\
1,639)(55,232,930,674)(56,181,829,641)(58,425,688,643)(59,561,687,503)(60,236,\
994,504)(61,584,1011,322)(62,247,1000,682)(64,565,680,501)(65,421,679,645)(66,\
126,818,646)(67,588,951,314)(68,242,950,690)(70,608,443,720)(71,604,442,724)(7\
2,263,866,728)(73,612,867,136)(74,94,757,698)(75,261,864,733)(76,133,775,700)(\
78,389,747,702)(79,606,746,451)(80,265,1002,452)(81,629,1015,365)(82,276,1008,\
741)(84,610,739,449)(85,385,738,704)(86,106,764,705)(87,633,885,357)(88,271,88\
4,749)(90,779,592,459)(91,783,591,455)(92,787,908,143)(93,260,1001,463)(95,791\
,903,137)(96,759,716,157)(98,761,803,347)(99,600,802,457)(100,601,872,146)(101\
,402,1018,481)(102,798,924,168)(104,598,797,461)(105,763,796,342)(107,398,1004\
,490)(108,805,917,154)(110,833,547,511)(111,837,546,507)(112,841,974,191)(113,\
231,993,515)(115,845,969,185)(116,813,657,205)(118,815,857,304)(119,555,856,50\
9)(120,556,938,194)(121,438,1021,533)(122,852,990,216)(124,553,851,513)(125,81\
7,850,299)(127,434,996,542)(128,859,983,202)(130,771,328,887)(131,767,327,891)\
(132,378,699,895)(135,376,697,899)(138,277,910,869)(139,769,909,336)(140,380,1\
013,337)(141,632,1014,358)(142,272,1006,750)(144,773,905,334)(145,270,904,871)\
(147,793,718,470)(148,386,717,912)(150,772,486,713)(151,623,485,876)(152,264,9\
25,877)(153,799,926,170)(155,377,923,714)(156,167,806,919)(158,278,874,742)(15\
9,627,873,366)(160,399,1017,487)(161,615,1023,466)(162,394,1019,719)(164,609,4\
77,880)(165,786,476,709)(166,379,918,710)(169,262,916,881)(172,390,707,906)(17\
3,789,706,473)(174,403,1003,478)(175,778,1016,352)(176,282,1005,886)(178,825,2\
85,953)(179,821,284,957)(180,414,640,961)(183,412,638,965)(186,248,976,935)(18\
7,823,975,293)(188,416,1009,294)(189,587,1010,315)(190,243,998,691)(192,827,97\
1,291)(193,241,970,937)(195,847,659,522)(196,422,658,978)(198,826,538,654)(199\
,578,537,942)(200,235,991,943)(201,853,992,218)(203,413,989,655)(204,215,860,9\
85)(206,249,940,683)(207,582,939,323)(208,435,1020,539)(209,570,1024,518)(210,\
430,1022,660)(212,564,529,946)(213,840,528,650)(214,415,984,651)(217,233,982,9\
47)(220,426,648,972)(221,843,647,525)(222,439,995,530)(223,832,1012,309)(224,2\
53,997,952)(226,941,407,653)(227,945,406,649)(228,934,812,292)(230,936,810,290\
)(237,574,831,676)(238,948,830,300)(240,973,586,526)(245,962,581,512)(246,822,\
580,668)(251,944,820,305)(252,577,819,672)(255,875,371,712)(256,879,370,708)(2\
57,868,758,335)(259,870,756,333)(266,619,777,735)(267,882,776,343)(269,907,631\
,474)(274,896,626,460)(275,768,625,727)(280,878,766,348)(281,622,765,731)(286,\
554,498,814)(288,552,496,816)(295,959,517,664)(296,562,516,828)(298,440,675,85\
4)(302,424,671,842)(303,966,670,508)(307,566,506,824)(308,956,505,667)(311,834\
,320,838)(312,954,319,958)(313,433,689,858)(316,835,693,663)(317,560,692,960)(\
321,573,681,955)(324,977,685,521)(325,420,684,846)(329,599,446,760)(331,597,44\
4,762)(338,893,465,723)(339,607,464,774)(341,404,734,800)(345,388,730,788)(346\
,900,729,456)(350,611,454,770)(351,890,453,726)(354,780,363,784)(355,888,362,8\
92)(356,397,748,804)(359,781,752,722)(360,605,751,894)(364,618,740,889)(367,91\
1,744,469)(368,384,743,792)(372,701,595,450)(374,703,593,448)(381,782,614,901)\
(382,715,613,458)(392,711,603,462)(393,785,602,897)(396,725,401,721)(408,642,5\
50,502)(410,644,548,500)(417,836,569,967)(418,656,568,510)(428,652,558,514)(42\
9,839,557,963)(432,666,437,662)(468,617,472,621)(479,732,492,736)(480,628,491,\
634)(482,794,489,790)(483,902,488,898)(520,572,524,576)(531,673,544,677)(532,5\
83,543,589)(534,848,541,844)(535,968,540,964), [ f1*f3, f2*f3*f4, f4, f1, f2*f\
4 ], [ One(Q), One(Q), f1, f2*f3*f4, f3, One(Q) ] ], [ (1,555,319,553,927,509,\
312,513)(2,600,362,598,861,457,355,461)(3,415,311,413,807,651,320,655)(4,439,2\
84,574,929,530,179,676)(5,577,178,434,928,672,285,542)(6,379,354,377,753,710,3\
63,714)(7,403,327,619,863,478,131,735)(8,622,130,398,862,731,328,490)(9,763,39\
6,761,694,342,401,347)(10,620,370,779,920,340,256,459)(11,783,255,616,913,455,\
371,344)(12,817,432,815,635,299,437,304)(13,575,406,833,986,297,227,511)(14,83\
7,226,571,979,507,407,301)(15,264,468,262,590,877,472,881)(16,399,442,782,696,\
487,71,901)(17,785,70,402,695,897,443,481)(18,378,331,261,801,895,444,733)(19,\
380,476,781,922,337,165,722)(20,605,164,260,921,894,477,463)(21,263,446,376,79\
5,728,329,899)(22,265,485,618,915,452,151,889)(23,768,150,375,914,727,486,349)\
(24,235,520,233,545,943,524,947)(25,435,494,836,637,539,51,967)(26,839,50,438,\
636,963,495,533)(27,414,288,232,855,961,496,674)(28,416,528,835,988,294,213,66\
3)(29,560,212,231,987,960,529,515)(30,234,498,412,849,669,286,965)(31,236,537,\
573,981,504,199,955)(32,822,198,411,980,668,538,306)(33,991,572,982,493,200,57\
6,217)(34,436,546,941,809,197,111,653)(35,945,110,431,808,649,547,211)(36,948,\
410,853,686,300,548,218)(37,409,580,826,999,287,246,654)(38,973,245,551,931,52\
6,581,219)(39,859,550,944,678,202,408,305)(40,549,586,962,949,182,240,512)(41,\
925,617,916,441,152,621,169)(42,400,591,875,755,149,91,712)(43,879,90,395,754,\
708,592,163)(44,882,374,799,745,343,593,170)(45,373,625,772,1007,330,275,713)(\
46,907,274,596,865,474,626,171)(47,805,595,878,737,154,372,348)(48,594,631,896\
,883,134,269,460)(49,125,662,118,405,850,666,857)(52,554,183,117,932,814,638,5\
36)(53,556,670,977,933,194,303,521)(54,420,302,116,811,846,671,657)(55,123,640\
,552,930,527,180,816)(56,126,675,433,829,646,298,858)(57,128,642,251,585,983,5\
02,820)(58,430,679,848,688,660,65,844)(59,968,64,570,687,964,680,518)(60,578,3\
21,250,994,942,681,499)(61,582,505,847,1011,323,308,522)(62,422,307,249,1000,9\
78,506,683)(63,238,500,201,579,830,644,992)(66,440,313,181,818,854,689,641)(67\
,587,647,959,951,315,221,664)(68,562,220,243,950,828,648,691)(69,105,721,98,36\
9,796,725,803)(72,599,135,97,866,760,697,484)(73,601,729,911,867,146,346,469)(\
74,384,345,96,757,792,730,716)(75,103,699,597,864,475,132,762)(76,106,734,397,\
775,705,341,804)(77,108,701,280,630,917,450,766)(78,394,738,794,747,719,85,790\
)(79,902,84,615,746,898,739,466)(80,623,364,279,1002,876,740,447)(81,627,453,7\
93,1015,366,351,470)(82,386,350,278,1008,912,454,742)(83,267,448,153,624,776,7\
03,926)(86,404,356,133,764,800,748,700)(87,632,706,893,885,358,173,723)(88,607\
,172,272,884,774,707,750)(89,918,780,923,326,166,784,155)(92,715,259,806,908,4\
58,756,156)(93,258,751,609,1001,445,360,880)(94,743,388,759,698,368,788,157)(9\
5,798,758,711,903,168,257,462)(99,888,104,254,802,892,797,129)(100,900,367,612\
,872,456,744,136)(101,383,602,608,1018,471,393,720)(102,868,392,791,924,335,60\
3,137)(107,268,765,771,1004,361,281,887)(109,984,834,989,283,214,838,203)(112,\
656,230,860,974,510,810,204)(113,229,692,564,993,497,317,946)(114,684,424,813,\
639,325,842,205)(115,852,812,652,969,216,228,514)(119,954,124,225,856,958,851,\
177)(120,966,324,567,938,508,685,184)(121,419,557,563,1021,523,429,661)(122,93\
4,428,845,990,292,558,185)(127,239,819,825,996,318,252,953)(138,282,904,634,91\
0,886,145,628)(139,736,144,778,909,732,905,352)(140,786,359,391,1013,709,752,3\
32)(141,789,338,633,1014,473,465,357)(142,271,464,390,1006,749,339,906)(143,38\
2,333,167,787,613,870,919)(147,629,873,726,718,365,159,890)(148,770,158,276,71\
7,611,874,741)(160,604,381,387,1017,724,614,467)(161,606,488,610,1023,451,483,\
449)(162,385,482,389,1019,704,489,702)(174,767,266,273,1003,891,777,353)(175,7\
69,479,773,1016,336,492,334)(176,270,491,277,1005,871,480,869)(186,253,970,589\
,976,952,193,583)(187,677,192,832,975,673,971,309)(188,840,316,427,1009,650,69\
3,289)(189,843,295,588,1010,525,517,314)(190,242,516,426,998,690,296,972)(191,\
418,290,215,841,568,936,985)(195,584,939,667,659,322,207,956)(196,824,206,247,\
658,566,940,682)(208,559,417,423,1020,665,569,519)(209,561,540,565,1024,503,53\
5,501)(210,421,534,425,1022,645,541,643)(222,821,237,244,995,957,831,310)(223,\
823,531,827,1012,293,544,291)(224,241,543,248,997,937,532,935), [ f1*f3*f4, f3\
, f1*f2*f3, f1*f4, f1*f4 ], [ One(Q), One(Q), f2, f1*f3, f1, One(Q) ] ], [ (1,\
124,319,856,927,851,312,119)(2,104,362,802,861,797,355,99)(3,203,311,984,807,9\
89,320,214)(4,237,284,995,929,831,179,222)(5,127,178,819,928,996,285,252)(6,15\
5,354,918,753,923,363,166)(7,266,327,1003,863,777,131,174)(8,107,130,765,862,1\
004,328,281)(9,98,396,796,694,803,401,105)(10,90,370,754,920,592,256,43)(11,42\
,255,591,913,755,371,91)(12,118,432,850,635,857,437,125)(13,110,406,808,986,54\
7,227,35)(14,34,226,546,979,809,407,111)(15,169,468,925,590,916,472,152)(16,38\
1,442,1017,696,614,71,160)(17,101,70,602,695,1018,443,393)(18,75,331,699,801,8\
64,444,132)(19,359,476,1013,922,752,165,140)(20,93,164,751,921,1001,477,360)(2\
1,135,446,866,795,697,329,72)(22,364,485,1002,915,740,151,80)(23,45,150,625,91\
4,1007,486,275)(24,217,520,991,545,982,524,200)(25,417,494,1020,637,569,51,208\
)(26,121,50,557,636,1021,495,429)(27,55,288,640,855,930,496,180)(28,316,528,10\
09,988,693,213,188)(29,113,212,692,987,993,529,317)(30,183,498,932,849,638,286\
,52)(31,321,537,994,981,681,199,60)(32,37,198,580,980,999,538,246)(33,233,572,\
943,493,947,576,235)(36,201,410,830,686,992,548,238)(38,40,245,586,931,949,581\
,240)(39,251,550,983,678,820,408,128)(41,262,617,877,441,881,621,264)(44,153,3\
74,776,745,926,593,267)(46,48,274,631,865,883,626,269)(47,280,595,917,737,766,\
372,108)(49,304,662,817,405,815,666,299)(53,324,670,938,933,685,303,120)(54,20\
5,302,684,811,813,671,325)(56,313,675,818,829,689,298,66)(57,305,642,859,585,9\
44,502,202)(58,534,679,1022,688,541,65,210)(59,209,64,540,687,1024,680,535)(61\
,195,505,939,1011,659,308,207)(62,206,307,658,1000,940,506,196)(63,218,500,948\
,579,853,644,300)(67,295,647,1010,951,517,221,189)(68,190,220,516,950,998,648,\
296)(69,347,721,763,369,761,725,342)(73,367,729,872,867,744,346,100)(74,157,34\
5,743,757,759,730,368)(76,356,734,764,775,748,341,86)(77,348,701,805,630,878,4\
50,154)(78,482,738,1019,747,489,85,162)(79,161,84,488,746,1023,739,483)(81,147\
,453,873,1015,718,351,159)(82,158,350,717,1008,874,454,148)(83,170,448,882,624\
,799,703,343)(87,338,706,1014,885,465,173,141)(88,142,172,464,884,1006,707,339\
)(89,377,780,710,326,714,784,379)(92,167,259,613,908,919,756,382)(94,96,388,79\
2,698,716,788,384)(95,392,758,924,903,603,257,102)(97,376,760,728,484,899,599,\
263)(103,261,597,895,475,733,762,378)(106,133,397,800,705,700,804,404)(109,413\
,834,651,283,655,838,415)(112,215,230,568,974,985,810,418)(114,116,424,846,639\
,657,842,420)(115,428,812,990,969,558,228,122)(117,412,814,669,536,965,554,234\
)(123,232,552,961,527,674,816,414)(126,181,433,854,646,641,858,440)(129,461,88\
8,600,254,598,892,457)(134,171,460,907,594,596,896,474)(136,469,900,601,612,91\
1,456,146)(137,462,868,798,791,711,335,168)(138,491,904,1005,910,480,145,176)(\
139,175,144,479,909,1016,905,492)(143,156,333,715,787,806,870,458)(149,344,712\
,783,400,616,875,455)(163,459,879,620,395,779,708,340)(177,513,954,555,225,553\
,958,509)(182,219,512,973,549,551,962,526)(184,521,966,556,567,977,508,194)(18\
5,514,934,852,845,652,292,216)(186,543,970,997,976,532,193,224)(187,223,192,53\
1,975,1012,971,544)(191,204,290,656,841,860,936,510)(197,301,653,837,436,571,9\
41,507)(211,511,945,575,431,833,649,297)(229,231,564,960,497,515,946,560)(236,\
250,573,942,504,499,955,578)(239,434,825,672,318,542,953,577)(241,253,248,589,\
937,952,935,583)(242,243,426,828,690,691,972,562)(244,574,957,530,310,676,821,\
439)(247,249,566,978,682,683,824,422)(258,260,609,894,445,463,880,605)(265,279\
,618,876,452,447,889,623)(268,398,771,731,361,490,887,622)(270,282,277,634,871\
,886,869,628)(271,272,390,774,749,750,906,607)(273,619,891,478,353,735,767,403\
)(276,278,611,912,741,742,770,386)(287,306,654,822,409,411,826,668)(289,663,84\
0,416,427,835,650,294)(291,677,823,832,827,673,293,309)(314,664,843,587,588,95\
9,525,315)(322,522,956,582,584,847,667,323)(330,349,713,768,373,375,772,727)(3\
32,722,786,380,391,781,709,337)(334,736,769,778,773,732,336,352)(357,723,789,6\
32,633,893,473,358)(365,470,890,627,629,793,726,366)(383,402,608,897,471,481,7\
20,785)(385,394,389,794,704,719,702,790)(387,782,724,487,467,901,604,399)(419,\
438,563,963,523,533,661,839)(421,430,425,848,645,660,643,844)(423,836,665,539,\
519,967,559,435)(449,902,606,615,610,898,451,466)(501,968,561,570,565,964,503,\
518), [ f1*f3*f4, f3, f1*f2*f3, f1*f4, f1*f4 ], [ One(Q), One(Q), f2, f1*f3, f\
1, One(Q) ] ], [ (1,59,312,680,927,687,319,64)(2,79,355,739,861,746,362,84)(3,\
65,320,688,807,679,311,58)(4,26,179,495,929,636,284,50)(5,51,285,637,928,494,1\
78,25)(6,85,363,747,753,738,354,78)(7,17,131,443,863,695,327,70)(8,71,328,696,\
862,442,130,16)(9,139,401,905,694,909,396,144)(10,159,256,718,920,873,370,147)\
(11,173,371,885,913,706,255,87)(12,187,437,971,635,975,432,192)(13,207,227,659\
,986,939,406,195)(14,221,407,951,979,647,226,67)(15,145,472,910,590,904,468,13\
8)(18,148,444,874,801,717,331,158)(19,23,165,486,922,914,476,150)(20,151,477,9\
15,921,485,164,22)(21,88,329,707,795,884,446,172)(24,193,524,976,545,970,520,1\
86)(27,196,496,940,855,658,288,206)(28,32,213,538,988,980,528,198)(29,199,529,\
981,987,537,212,31)(30,68,286,648,849,950,498,220)(33,241,576,935,493,937,572,\
248)(34,189,111,517,809,1010,546,295)(35,308,547,1011,808,505,110,61)(36,228,5\
48,969,686,812,410,115)(37,188,246,693,999,1009,580,316)(38,303,581,933,931,67\
0,245,53)(39,112,408,810,678,974,550,230)(40,120,240,685,949,938,586,324)(41,2\
70,621,869,441,871,617,277)(42,141,91,465,755,1014,591,338)(43,351,592,1015,75\
4,453,90,81)(44,257,593,903,745,758,374,95)(45,140,275,752,1007,1013,625,359)(\
46,346,626,867,865,729,274,73)(47,92,372,756,737,908,595,259)(48,100,269,744,8\
83,872,631,367)(49,293,666,827,405,823,662,291)(52,296,638,998,932,516,183,190\
)(54,298,671,829,811,675,302,56)(55,62,180,506,930,1000,640,307)(57,191,502,93\
6,585,841,642,290)(60,317,681,993,994,692,321,113)(63,292,644,845,579,934,500,\
185)(66,325,689,813,818,684,313,205)(69,336,725,773,369,769,721,334)(72,339,69\
7,1006,866,464,135,142)(74,341,730,775,757,734,345,76)(75,82,132,454,864,1008,\
699,350)(77,143,450,870,630,787,701,333)(80,360,740,1001,1002,751,364,93)(83,3\
35,703,791,624,868,448,137)(86,368,748,759,764,743,356,157)(89,385,784,702,326\
,704,780,389)(94,404,788,700,698,800,388,133)(96,106,384,804,716,705,792,397)(\
97,271,599,906,484,749,760,390)(98,175,105,492,803,1016,796,479)(99,483,797,10\
23,802,488,104,161)(101,174,393,777,1018,1003,602,266)(102,267,603,926,924,776\
,392,153)(103,386,762,742,475,912,597,278)(107,160,281,614,1004,1017,765,381)(\
108,382,766,919,917,613,280,167)(109,421,838,643,283,645,834,425)(114,440,842,\
641,639,854,424,181)(116,126,420,858,657,646,846,433)(117,242,554,972,536,690,\
814,426)(118,223,125,544,857,1012,850,531)(119,535,851,1024,856,540,124,209)(1\
21,222,429,831,1021,995,557,237)(122,238,558,992,990,830,428,201)(123,422,816,\
683,527,978,552,249)(127,208,252,569,996,1020,819,417)(128,418,820,985,983,568\
,251,215)(129,451,892,610,254,606,888,449)(134,456,896,612,594,900,460,136)(14\
6,474,911,596,601,907,469,171)(149,473,875,633,400,789,712,357)(152,480,916,10\
05,925,491,169,176)(154,458,878,806,805,715,348,156)(155,162,166,489,923,1019,\
918,482)(163,366,708,793,395,627,879,470)(168,343,711,799,798,882,462,170)(177\
,503,958,565,225,561,954,501)(182,508,962,567,549,966,512,184)(194,526,977,551\
,556,973,521,219)(197,525,941,588,436,843,653,314)(200,532,982,997,991,543,217\
,224)(202,510,944,860,859,656,305,204)(203,210,214,541,989,1022,984,534)(211,3\
23,649,847,431,582,945,522)(216,300,652,853,852,948,514,218)(229,578,946,499,4\
97,942,564,250)(231,236,560,955,515,504,960,573)(232,247,414,824,674,682,961,5\
66)(233,253,235,583,947,952,943,589)(234,562,965,691,669,828,412,243)(239,559,\
953,519,318,665,825,423)(244,419,821,661,310,523,957,563)(258,623,880,447,445,\
876,609,279)(260,265,605,889,463,452,894,618)(261,276,378,770,733,741,895,611)\
(262,282,264,628,881,886,877,634)(263,607,899,750,728,774,376,272)(268,604,887\
,467,361,724,771,387)(273,383,767,720,353,471,891,608)(287,650,826,427,409,840\
,654,289)(294,668,835,411,416,822,663,306)(297,667,833,584,575,956,511,322)(29\
9,673,815,832,817,677,304,309)(301,315,507,959,571,587,837,664)(330,709,772,39\
1,373,786,713,332)(337,727,781,375,380,768,722,349)(340,726,779,629,620,890,45\
9,365)(342,732,761,778,763,736,347,352)(344,358,455,893,616,632,783,723)(377,3\
94,379,790,714,719,710,794)(398,399,622,901,490,487,731,782)(402,403,785,735,4\
81,478,897,619)(413,430,415,844,655,660,651,848)(434,435,577,967,542,539,672,8\
36)(438,439,839,676,533,530,963,574)(457,898,598,615,600,902,461,466)(509,964,\
553,570,555,968,513,518), [ f1*f3*f4, f3, f1*f2*f3, f1*f4, f1*f4 ], [ One(Q), \
One(Q), f2, f1*f3, f1, One(Q) ] ], [ (1,565,312,561,927,501,319,503)(2,610,355\
,606,861,449,362,451)(3,425,320,421,807,643,311,645)(4,563,179,419,929,661,284\
,523)(5,423,285,559,928,519,178,665)(6,389,363,385,753,702,354,704)(7,608,131,\
383,863,720,327,471)(8,387,328,604,862,467,130,724)(9,773,401,769,694,334,396,\
336)(10,793,256,627,920,470,370,366)(11,633,371,789,913,357,255,473)(12,827,43\
7,823,635,291,432,293)(13,847,227,582,986,522,406,323)(14,588,407,843,979,314,\
226,525)(15,277,472,270,590,869,468,871)(16,771,71,268,696,887,442,361)(17,273\
,443,767,695,353,70,891)(18,278,444,386,801,742,331,912)(19,772,165,373,922,71\
3,476,330)(20,279,477,623,921,447,164,876)(21,390,329,271,795,906,446,749)(22,\
609,151,258,915,880,485,445)(23,391,486,786,914,332,150,709)(24,248,524,241,54\
5,935,520,937)(25,825,51,239,637,953,494,318)(26,244,495,821,636,310,50,957)(2\
7,249,496,422,855,683,288,978)(28,826,213,409,988,654,528,287)(29,250,529,578,\
987,499,212,942)(30,426,286,242,849,972,498,690)(31,564,199,229,981,946,537,49\
7)(32,427,538,840,980,289,198,650)(33,976,576,970,493,186,572,193)(34,959,111,\
587,809,664,546,315)(35,584,547,956,808,322,110,667)(36,845,548,934,686,185,41\
0,292)(37,835,246,416,999,663,580,294)(38,567,581,966,931,184,245,508)(39,936,\
408,841,678,290,550,191)(40,977,240,556,949,521,586,194)(41,910,621,904,441,13\
8,617,145)(42,893,91,632,755,723,591,358)(43,629,592,890,754,365,90,726)(44,79\
1,593,868,745,137,374,335)(45,781,275,380,1007,722,625,337)(46,612,626,900,865\
,136,274,456)(47,870,372,787,737,333,595,143)(48,911,269,601,883,469,631,146)(\
49,192,666,187,405,971,662,975)(52,243,638,562,932,691,183,828)(53,962,303,549\
,933,512,670,182)(54,181,671,440,811,641,302,854)(55,566,180,247,930,824,640,6\
82)(56,424,298,114,829,842,675,639)(57,230,502,112,585,810,642,974)(58,834,65,\
109,688,838,679,283)(59,225,680,954,687,177,64,958)(60,231,681,560,994,515,321\
,960)(61,833,308,575,1011,511,505,297)(62,232,506,414,1000,674,307,961)(63,115\
,644,228,579,969,500,812)(66,116,689,420,818,657,313,846)(67,941,221,436,951,6\
53,647,197)(68,117,648,554,950,536,220,814)(69,144,725,139,369,905,721,909)(72\
,272,697,607,866,750,135,774)(73,896,346,594,867,460,729,134)(74,133,730,404,7\
57,700,345,800)(75,611,132,276,864,770,699,741)(76,388,341,94,775,788,734,698)\
(77,259,450,92,630,756,701,908)(78,780,85,89,747,784,738,326)(79,254,739,888,7\
46,129,84,892)(80,260,740,605,1002,463,364,894)(81,779,351,620,1015,459,453,34\
0)(82,261,454,378,1008,733,350,895)(83,95,703,257,624,903,448,758)(86,96,748,3\
84,764,716,356,792)(87,875,173,400,885,712,706,149)(88,97,707,599,884,484,172,\
760)(93,618,360,265,1001,889,751,452)(98,732,105,778,803,736,796,352)(99,615,7\
97,902,802,466,104,898)(100,596,744,907,872,171,367,474)(101,619,393,403,1018,\
735,602,478)(102,799,603,882,924,170,392,343)(103,874,762,717,475,158,597,148)\
(106,759,804,743,705,157,397,368)(107,782,281,399,1004,901,765,487)(108,806,76\
6,715,917,156,280,458)(113,573,317,236,993,955,692,504)(118,673,125,832,857,67\
7,850,309)(119,570,851,968,856,518,124,964)(120,551,685,973,938,219,324,526)(1\
21,574,429,439,1021,676,557,530)(122,853,558,948,990,218,428,300)(123,940,816,\
658,527,206,552,196)(126,813,858,684,646,205,433,325)(127,836,252,435,996,967,\
819,539)(128,860,820,656,983,204,251,510)(140,375,752,768,1013,349,359,727)(14\
1,616,465,783,1014,344,338,455)(142,376,339,263,1006,899,464,728)(147,708,159,\
395,718,879,873,163)(152,282,916,628,925,886,169,634)(153,711,267,798,926,462,\
776,168)(154,167,878,382,805,919,348,613)(155,794,166,394,923,790,918,719)(160\
,398,614,622,1017,490,381,731)(161,598,483,600,1023,461,488,457)(162,377,489,3\
79,1019,714,482,710)(174,402,777,785,1003,481,266,897)(175,761,492,763,1016,34\
7,479,342)(176,262,480,264,1005,881,491,877)(188,411,693,822,1009,306,316,668)\
(189,571,517,837,1010,301,295,507)(190,412,296,234,998,965,516,669)(195,649,20\
7,431,659,945,939,211)(200,253,982,583,991,952,217,589)(201,652,238,852,992,51\
4,830,216)(202,215,944,418,859,985,305,568)(203,848,214,430,989,844,984,660)(2\
08,434,569,577,1020,542,417,672)(209,553,535,555,1024,513,540,509)(210,413,541\
,415,1022,655,534,651)(222,438,831,839,995,533,237,963)(223,815,544,817,1012,3\
04,531,299)(224,233,532,235,997,947,543,943), [ f1*f3*f4, f3, f1*f2*f3, f1*f4,\
 f1*f4 ], [ One(Q), One(Q), f2, f1*f3, f1, One(Q) ] ], [ (1,54,209,66)(2,74,16\
1,86)(3,29,210,60)(4,68,121,52)(5,62,208,27)(6,20,162,80)(7,88,101,72)(8,82,16\
0,18)(9,134,175,146)(10,154,81,143)(11,168,141,83)(12,182,223,194)(13,202,61,1\
91)(14,216,189,63)(15,23,176,140)(16,148,107,132)(17,142,174,21)(19,145,45,152\
)(22,85,93,166)(24,32,224,188)(25,196,127,180)(26,190,222,30)(28,193,37,200)(3\
1,65,113,214)(33,287,253,294)(34,300,67,292)(35,204,207,57)(36,197,122,315)(38\
,309,120,49)(39,297,215,323)(40,299,53,293)(41,330,282,337)(42,343,87,335)(43,\
156,159,77)(44,149,102,358)(46,352,100,69)(47,340,167,366)(48,342,73,336)(50,2\
96,237,286)(51,206,252,55)(56,59,205,119)(58,317,203,199)(64,325,124,298)(70,3\
39,266,329)(71,158,281,75)(76,79,157,99)(78,360,155,151)(84,368,104,341)(89,44\
5,394,452)(90,458,147,450)(91,170,173,137)(92,163,108,365)(94,466,106,129)(95,\
455,153,473)(96,457,133,451)(97,471,272,478)(98,456,144,474)(103,361,276,487)(\
105,136,139,171)(109,497,430,504)(110,510,195,502)(111,218,221,185)(112,211,12\
8,322)(114,518,126,177)(115,507,201,525)(116,509,181,503)(117,523,243,530)(118\
,508,192,526)(123,318,247,539)(125,184,187,219)(130,454,381,444)(131,172,393,1\
35)(138,275,169,165)(150,480,359,472)(164,489,364,363)(178,506,417,496)(179,22\
0,429,183)(186,246,217,213)(198,532,316,524)(212,541,321,320)(225,639,570,646)\
(226,652,295,644)(227,305,308,290)(228,301,238,314)(229,660,236,283)(230,649,2\
51,667)(231,651,250,645)(232,665,249,672)(233,650,248,668)(234,310,242,533)(23\
5,289,241,306)(239,682,435,527)(240,304,303,291)(244,690,438,669)(245,673,324,\
666)(254,698,615,705)(255,711,338,703)(256,348,351,333)(257,344,267,357)(258,7\
19,265,326)(259,708,280,726)(260,710,279,704)(261,724,278,731)(262,709,277,727\
)(263,353,271,481)(264,332,270,349)(268,741,399,475)(269,347,346,334)(273,749,\
402,728)(274,732,367,725)(284,648,557,638)(285,307,569,288)(302,535,313,312)(3\
11,529,534,681)(319,671,540,689)(327,707,602,697)(328,350,614,331)(345,483,356\
,355)(354,477,482,740)(362,730,488,748)(369,865,778,872)(370,878,453,870)(371,\
462,465,448)(372,459,382,470)(373,886,380,441)(374,875,392,893)(375,877,391,87\
1)(376,891,390,897)(377,876,389,894)(378,467,386,490)(379,447,385,463)(383,750\
,403,484)(384,461,404,449)(387,912,398,895)(388,898,397,892)(395,917,629,908)(\
396,896,479,911)(400,924,632,745)(401,460,492,469)(405,931,832,938)(406,944,50\
5,936)(407,514,517,500)(408,511,418,522)(409,952,416,493)(410,941,428,959)(411\
,943,427,937)(412,957,426,963)(413,942,425,960)(414,519,422,542)(415,499,421,5\
15)(419,691,439,536)(420,513,440,501)(423,978,434,961)(424,964,433,958)(431,98\
3,584,974)(432,962,531,977)(436,990,587,686)(437,512,544,521)(442,874,765,864)\
(443,464,777,446)(468,486,491,752)(476,910,625,916)(485,747,751,923)(494,940,8\
19,930)(495,516,831,498)(520,538,543,693)(528,976,580,982)(537,688,692,989)(54\
5,980,997,1009)(546,853,647,845)(547,656,659,642)(548,653,558,664)(549,1012,55\
6,635)(550,833,568,847)(551,850,567,975)(552,825,566,836)(553,854,565,846)(554\
,661,562,676)(555,641,561,657)(559,683,577,674)(560,655,578,643)(563,828,574,8\
14)(564,848,573,834)(571,830,588,812)(572,826,589,835)(575,985,582,678)(576,65\
4,583,663)(579,979,852,1010)(581,677,685,662)(585,808,860,939)(586,815,670,827\
)(590,914,1005,1013)(591,799,706,791)(592,715,718,701)(593,712,603,723)(594,10\
16,601,694)(595,779,613,793)(596,796,612,909)(597,771,611,782)(598,800,610,792\
)(599,720,607,735)(600,700,606,716)(604,742,622,733)(605,714,623,702)(608,774,\
619,760)(609,794,618,780)(616,776,633,758)(617,772,634,781)(620,919,627,737)(6\
21,713,628,722)(624,913,798,1014)(626,736,744,721)(630,754,806,873)(631,761,72\
9,773)(636,998,995,849)(637,658,996,640)(675,680,684,851)(679,993,984,981)(687\
,813,856,829)(695,1006,1003,795)(696,717,1004,699)(734,739,743,797)(738,1001,9\
18,915)(746,759,802,775)(753,921,1019,1002)(755,882,885,868)(756,879,766,890)(\
757,1023,764,861)(762,887,770,901)(763,867,769,883)(767,906,785,899)(768,881,7\
86,869)(783,926,789,903)(784,880,790,889)(787,920,805,1015)(788,902,804,888)(8\
01,862,1008,1017)(803,900,905,907)(807,987,1022,994)(809,948,951,934)(810,945,\
820,956)(811,1024,818,927)(816,953,824,967)(817,933,823,949)(821,972,839,965)(\
822,947,840,935)(837,992,843,969)(838,946,844,955)(841,986,859,1011)(842,968,8\
58,954)(855,928,1000,1020)(857,966,971,973)(863,884,1018,866)(904,1007,925,922\
)(929,950,1021,932)(970,999,991,988), [ f1*f3*f4, f1*f2*f3, f1*f2*f3*f4, f1*f4\
, f1*f4 ], [ f1, f2, f3, f2*f4, One(Q), One(Q) ] ], [ (1,954)(2,888)(3,838)(4,\
821)(5,953)(6,784)(7,767)(8,887)(9,721)(10,879)(11,712)(12,662)(13,945)(14,653\
)(15,621)(16,604)(17,720)(18,762)(19,786)(20,880)(21,599)(22,623)(23,713)(24,5\
76)(25,559)(26,661)(27,816)(28,840)(29,946)(30,554)(31,578)(32,654)(33,520)(34\
,837)(35,511)(36,500)(37,822)(38,512)(39,642)(40,973)(41,468)(42,783)(43,459)(\
44,448)(45,768)(46,460)(47,701)(48,907)(49,437)(50,419)(51,519)(52,965)(53,966\
)(54,842)(55,414)(56,440)(57,408)(58,421)(59,501)(60,955)(61,956)(62,824)(63,5\
48)(64,561)(65,643)(66,858)(67,843)(68,972)(69,401)(70,383)(71,467)(72,899)(73\
,900)(74,788)(75,378)(76,404)(77,372)(78,385)(79,449)(80,889)(81,890)(82,770)(\
83,593)(84,606)(85,702)(86,804)(87,789)(88,906)(89,354)(90,620)(91,344)(92,333\
)(93,605)(94,345)(95,868)(96,743)(97,446)(98,763)(99,461)(100,469)(101,785)(10\
2,462)(103,331)(104,600)(105,347)(106,356)(107,622)(108,348)(109,311)(110,575)\
(111,301)(112,290)(113,560)(114,302)(115,934)(116,684)(117,498)(118,817)(119,5\
13)(120,521)(121,839)(122,514)(123,288)(124,555)(125,304)(126,313)(127,577)(12\
8,305)(129,355)(130,268)(131,353)(132,733)(133,734)(134,626)(135,263)(136,346)\
(137,257)(138,270)(139,334)(140,722)(141,723)(142,607)(143,756)(144,769)(145,8\
69)(146,744)(147,627)(148,742)(149,371)(150,373)(151,447)(152,881)(153,882)(15\
4,766)(155,379)(156,382)(157,384)(158,386)(159,470)(160,901)(161,902)(162,790)\
(163,256)(164,258)(165,332)(166,714)(167,715)(168,603)(169,264)(170,267)(171,2\
69)(172,271)(173,357)(174,735)(175,736)(176,628)(177,312)(178,239)(179,310)(18\
0,674)(181,675)(182,581)(183,234)(184,303)(185,228)(186,241)(187,291)(188,663)\
(189,664)(190,562)(191,810)(192,823)(193,935)(194,685)(195,582)(196,683)(197,4\
07)(198,409)(199,499)(200,947)(201,948)(202,820)(203,415)(204,418)(205,420)(20\
6,422)(207,522)(208,967)(209,968)(210,844)(211,227)(212,229)(213,289)(214,655)\
(215,656)(216,558)(217,235)(218,238)(219,240)(220,242)(221,314)(222,676)(223,6\
77)(224,583)(225,319)(226,436)(230,841)(231,692)(232,640)(233,991)(236,321)(23\
7,439)(243,516)(244,284)(245,549)(246,306)(247,307)(248,970)(249,658)(250,537)\
(251,859)(252,542)(253,543)(254,362)(255,400)(259,787)(260,751)(261,699)(262,9\
25)(265,364)(266,403)(272,464)(273,327)(274,594)(275,349)(276,350)(277,904)(27\
8,717)(279,485)(280,805)(281,490)(282,491)(283,320)(285,318)(286,536)(287,538)\
(292,969)(293,971)(294,693)(295,587)(296,691)(297,547)(298,641)(299,857)(300,9\
92)(308,322)(309,544)(315,517)(316,416)(317,515)(323,659)(324,556)(325,657)(32\
6,363)(328,361)(329,484)(330,486)(335,903)(336,905)(337,752)(338,632)(339,750)\
(340,592)(341,700)(342,803)(343,926)(351,365)(352,492)(358,465)(359,380)(360,4\
63)(366,718)(367,601)(368,716)(369,396)(370,395)(374,624)(375,625)(376,866)(37\
7,918)(381,399)(387,442)(388,757)(389,738)(390,884)(391,476)(392,798)(393,481)\
(394,482)(397,764)(398,765)(402,602)(405,432)(406,431)(410,579)(411,580)(412,9\
32)(413,984)(417,435)(423,494)(424,811)(425,679)(426,950)(427,528)(428,852)(42\
9,533)(430,534)(433,818)(434,819)(438,557)(441,472)(443,471)(444,475)(445,477)\
(450,737)(451,739)(452,740)(453,629)(454,741)(455,755)(456,867)(457,797)(458,9\
19)(466,483)(473,885)(474,883)(478,777)(479,778)(480,886)(487,614)(488,615)(48\
9,719)(493,524)(495,523)(496,527)(497,529)(502,678)(503,680)(504,681)(505,584)\
(506,682)(507,809)(508,933)(509,851)(510,985)(518,535)(525,951)(526,949)(530,8\
31)(531,832)(532,952)(539,569)(540,570)(541,660)(545,572)(546,571)(550,585)(55\
1,586)(552,855)(553,856)(563,636)(564,987)(565,687)(566,1000)(567,670)(568,860\
)(573,994)(574,995)(588,647)(589,997)(590,617)(591,616)(595,630)(596,631)(597,\
801)(598,802)(608,695)(609,921)(610,746)(611,1008)(612,729)(613,806)(618,1002)\
(619,1003)(633,706)(634,1005)(635,666)(637,665)(638,669)(639,671)(644,686)(645\
,688)(646,689)(648,690)(649,986)(650,988)(651,989)(652,990)(667,1011)(668,999)\
(672,996)(673,1012)(694,725)(696,724)(697,728)(698,730)(703,745)(704,747)(705,\
748)(707,749)(708,920)(709,922)(710,923)(711,924)(726,1015)(727,1007)(731,1004\
)(732,1016)(753,780)(754,779)(758,791)(759,792)(760,795)(761,796)(771,862)(772\
,914)(773,909)(774,1006)(775,800)(776,799)(781,1013)(782,1017)(793,873)(794,10\
19)(807,834)(808,833)(812,845)(813,846)(814,849)(815,850)(825,928)(826,980)(82\
7,975)(828,998)(829,854)(830,853)(835,1009)(836,1020)(847,939)(848,1022)(861,8\
92)(863,891)(864,895)(865,896)(870,908)(871,910)(872,911)(874,912)(875,913)(87\
6,915)(877,916)(878,917)(893,1014)(894,1001)(897,1018)(898,1023)(927,958)(929,\
957)(930,961)(931,962)(936,974)(937,976)(938,977)(940,978)(941,979)(942,981)(9\
43,982)(944,983)(959,1010)(960,993)(963,1021)(964,1024), [ f1*f3, f2*f3*f4, f4\
, f1, f2*f4 ], [ One(Q), One(Q), f1, f2, f3, One(Q) ] ], [ (1,535,927,540)(2,4\
83,861,488)(3,541,807,534)(4,429,929,557)(5,569,928,417)(6,489,753,482)(7,393,\
863,602)(8,614,862,381)(9,492,694,479)(10,351,920,453)(11,465,913,338)(12,544,\
635,531)(13,308,986,505)(14,517,979,295)(15,480,590,491)(16,281,696,765)(17,77\
7,695,266)(18,454,801,350)(19,275,922,625)(20,740,921,364)(21,339,795,464)(22,\
360,915,751)(23,752,914,359)(24,532,545,543)(25,252,637,819)(26,831,636,237)(2\
7,506,855,307)(28,246,988,580)(29,681,987,321)(30,296,849,516)(31,317,981,692)\
(32,693,980,316)(33,583,493,589)(34,221,809,647)(35,659,808,195)(36,558,686,42\
8)(37,213,999,528)(38,685,931,324)(39,418,678,568)(40,303,949,670)(41,628,441,\
634)(42,173,755,706)(43,718,754,147)(44,603,745,392)(45,165,1007,476)(46,744,8\
65,367)(47,382,737,613)(48,346,883,729)(49,673,405,677)(50,222,495,995)(51,996\
,494,127)(52,648,932,220)(53,240,933,586)(54,689,811,313)(55,196,930,658)(56,3\
25,829,684)(57,510,585,656)(58,214,688,984)(59,851,687,124)(60,529,994,212)(61\
,227,1011,406)(62,496,1000,288)(63,652,579,514)(64,119,680,856)(65,989,679,203\
)(66,671,818,302)(67,111,951,546)(68,638,950,183)(69,732,369,736)(70,174,443,1\
003)(71,1004,442,107)(72,707,866,172)(73,269,867,631)(74,748,757,356)(75,148,8\
64,717)(76,368,775,743)(77,458,630,715)(78,166,747,918)(79,797,746,104)(80,477\
,1002,164)(81,256,1015,370)(82,444,1008,331)(83,711,624,462)(84,99,739,802)(85\
,923,738,155)(86,730,764,345)(87,91,885,591)(88,697,884,135)(89,790,326,794)(9\
0,159,592,873)(92,766,908,280)(93,151,1001,485)(94,804,698,397)(95,267,903,776\
)(96,404,716,800)(97,607,484,774)(98,139,803,909)(100,626,872,274)(101,131,101\
8,327)(102,593,924,374)(103,770,475,611)(105,905,796,144)(106,788,705,388)(108\
,756,917,259)(109,844,283,848)(110,207,547,939)(112,820,974,251)(113,199,993,5\
37)(114,858,639,433)(115,238,969,830)(116,440,657,854)(117,562,536,828)(118,18\
7,857,975)(120,581,938,245)(121,179,1021,284)(122,548,990,410)(123,824,527,566\
)(125,971,850,192)(126,842,646,424)(128,810,983,230)(129,898,254,902)(130,160,\
328,1017)(132,874,699,158)(133,384,700,792)(134,911,594,469)(136,474,612,907)(\
137,343,791,882)(138,152,910,925)(140,486,1013,150)(141,371,1014,255)(142,329,\
1006,446)(143,878,787,348)(145,916,904,169)(146,896,601,460)(149,893,400,723)(\
153,257,926,758)(154,870,805,333)(156,450,806,701)(157,341,759,734)(161,355,10\
23,362)(162,363,1019,354)(163,726,395,890)(167,372,919,595)(168,703,798,448)(1\
70,335,799,868)(171,456,596,900)(175,401,1016,396)(176,472,1005,468)(177,964,2\
25,968)(178,208,285,1020)(180,940,640,206)(181,420,641,846)(182,977,549,521)(1\
84,526,567,973)(185,300,845,948)(186,200,976,991)(188,538,1009,198)(189,407,10\
10,226)(190,286,998,498)(191,944,841,305)(193,982,970,217)(194,962,556,512)(19\
7,959,436,664)(201,228,992,812)(202,936,859,290)(204,502,860,642)(205,298,813,\
675)(209,312,1024,319)(210,320,1022,311)(211,667,431,956)(215,408,985,550)(216\
,644,852,500)(218,292,853,934)(219,508,551,966)(223,437,1012,432)(224,524,997,\
520)(229,955,497,573)(231,578,515,942)(232,422,674,978)(233,241,947,937)(234,9\
72,669,426)(235,935,943,248)(236,946,504,564)(239,967,318,836)(242,965,690,412\
)(243,554,691,814)(244,839,310,963)(247,816,682,552)(249,414,683,961)(250,560,\
499,960)(253,576,952,572)(258,889,445,618)(260,623,463,876)(261,386,733,912)(2\
62,270,881,871)(263,906,728,390)(264,869,877,277)(265,880,452,609)(268,901,361\
,782)(271,899,749,376)(272,599,750,760)(273,785,353,897)(276,762,741,597)(278,\
378,742,895)(279,605,447,894)(282,621,886,617)(287,835,409,663)(289,668,427,82\
2)(291,299,827,817)(293,815,823,304)(294,826,416,654)(297,847,575,522)(301,525\
,571,843)(306,650,411,840)(309,666,832,662)(314,507,588,837)(315,941,587,653)(\
322,649,584,945)(323,833,582,511)(330,781,373,722)(332,727,391,768)(334,342,77\
3,763)(336,761,769,347)(337,772,380,713)(340,793,620,470)(344,473,616,789)(349\
,709,375,786)(352,725,778,721)(357,455,633,783)(358,875,632,712)(365,708,629,8\
79)(366,779,627,459)(377,385,714,704)(379,702,710,389)(383,735,471,619)(387,62\
2,467,731)(394,784,719,780)(398,604,490,724)(399,887,487,771)(402,767,481,891)\
(403,720,478,608)(413,421,655,645)(415,643,651,425)(419,676,523,574)(423,577,5\
19,672)(430,838,660,834)(434,559,542,665)(435,953,539,825)(438,821,533,957)(43\
9,661,530,563)(449,457,610,600)(451,598,606,461)(466,892,615,888)(501,509,565,\
555)(503,553,561,513)(518,958,570,954), [ f1*f3, f2*f3*f4, f4, f1, f2*f4 ], [ \
One(Q), One(Q), f1, f2, f3, One(Q) ] ], [ (1,570,927,518)(2,615,861,466)(3,430\
,807,660)(4,438,929,533)(5,435,928,539)(6,394,753,719)(7,402,863,481)(8,399,86\
2,487)(9,778,694,352)(10,629,920,365)(11,632,913,358)(12,832,635,309)(13,584,9\
86,322)(14,587,979,315)(15,282,590,886)(16,398,696,490)(17,403,695,478)(18,276\
,801,741)(19,375,922,349)(20,265,921,452)(21,272,795,750)(22,260,915,463)(23,3\
80,914,337)(24,253,545,952)(25,434,637,542)(26,439,636,530)(27,247,855,682)(28\
,411,988,306)(29,236,987,504)(30,243,849,691)(31,231,981,515)(32,416,980,294)(\
33,997,493,224)(34,588,809,314)(35,582,808,323)(36,852,686,216)(37,427,999,289\
)(38,556,931,194)(39,860,678,204)(40,567,949,184)(41,1005,441,176)(42,633,755,\
357)(43,627,754,366)(44,798,745,168)(45,391,1007,332)(46,601,865,146)(47,806,7\
37,156)(48,612,883,136)(49,223,405,1012)(50,574,495,676)(51,577,494,672)(52,24\
2,932,690)(53,551,933,219)(54,126,811,646)(55,249,930,683)(56,116,829,657)(57,\
215,585,985)(58,413,688,655)(59,555,687,509)(60,229,994,497)(61,431,1011,211)(\
62,123,1000,527)(63,122,579,990)(64,553,680,513)(65,415,679,651)(66,114,818,63\
9)(67,571,951,301)(68,234,950,669)(69,175,369,1016)(70,619,443,735)(71,622,442\
,731)(72,271,866,749)(73,596,867,171)(74,106,757,705)(75,278,864,742)(76,96,77\
5,716)(77,167,630,919)(78,377,747,714)(79,600,746,457)(80,258,1002,445)(81,395\
,1015,163)(82,103,1008,475)(83,102,624,924)(84,598,739,461)(85,379,738,710)(86\
,94,764,698)(87,616,885,344)(88,263,884,728)(89,1019,326,162)(90,793,592,470)(\
91,789,591,473)(92,805,908,154)(93,279,1001,447)(95,799,903,170)(97,1006,484,1\
42)(98,773,803,334)(99,606,802,451)(100,594,872,134)(101,273,1018,353)(104,610\
,797,449)(105,769,796,336)(107,387,1004,467)(108,787,917,143)(109,1022,283,210\
)(110,847,547,522)(111,843,546,525)(112,859,974,202)(113,250,993,499)(115,853,\
969,218)(117,998,536,190)(118,827,857,291)(119,561,856,503)(120,549,938,182)(1\
21,244,1021,310)(124,565,851,501)(125,823,850,293)(127,423,996,519)(128,841,98\
3,191)(129,161,254,1023)(130,782,328,901)(131,785,327,897)(132,386,699,912)(13\
3,759,700,157)(135,390,697,906)(137,153,791,926)(138,262,910,881)(139,763,909,\
342)(140,373,1013,330)(141,400,1014,149)(144,761,905,347)(145,264,904,877)(147\
,779,718,459)(148,378,717,895)(150,781,486,722)(151,605,485,894)(152,270,925,8\
71)(155,389,923,702)(158,261,874,733)(159,620,873,340)(160,268,1017,361)(164,6\
18,477,889)(165,768,476,727)(166,385,918,704)(169,277,916,869)(172,376,707,899\
)(173,783,706,455)(174,383,1003,471)(177,209,225,1024)(178,836,285,967)(179,83\
9,284,963)(180,422,640,978)(181,813,641,205)(183,426,638,972)(185,201,845,992)\
(186,233,976,947)(187,817,975,299)(188,409,1009,287)(189,436,1010,197)(192,815\
,971,304)(193,235,970,943)(195,833,659,511)(196,414,658,961)(198,835,538,663)(\
199,560,537,960)(200,241,991,937)(203,425,989,643)(206,232,940,674)(207,575,93\
9,297)(208,239,1020,318)(212,573,529,955)(213,822,528,668)(214,421,984,645)(21\
7,248,982,935)(220,412,648,965)(221,837,647,507)(222,419,995,523)(226,959,407,\
664)(227,956,406,667)(228,948,812,300)(230,944,810,305)(237,563,831,661)(238,9\
34,830,292)(240,966,586,508)(245,977,581,521)(246,840,580,650)(251,936,820,290\
)(252,559,819,665)(255,893,371,723)(256,890,370,726)(257,882,758,343)(259,878,\
756,348)(266,608,777,720)(267,868,776,335)(269,900,631,456)(274,911,626,469)(2\
75,786,625,709)(280,870,766,333)(281,604,765,724)(286,562,498,828)(288,566,496\
,824)(295,941,517,653)(296,554,516,814)(298,420,675,846)(302,433,671,858)(303,\
973,670,526)(307,552,506,816)(308,945,505,649)(311,848,320,844)(312,968,319,96\
4)(313,424,689,842)(316,826,693,654)(317,578,692,942)(321,564,681,946)(324,962\
,685,512)(325,440,684,854)(329,607,446,774)(331,611,444,770)(338,875,465,712)(\
339,599,464,760)(341,384,734,792)(345,397,730,804)(346,907,729,474)(350,597,45\
4,762)(351,879,453,708)(354,794,363,790)(355,902,362,898)(356,388,748,788)(359\
,772,752,713)(360,623,751,876)(364,609,740,880)(367,896,744,460)(368,404,743,8\
00)(372,715,595,458)(374,711,593,462)(381,771,614,887)(382,701,613,450)(392,70\
3,603,448)(393,767,602,891)(396,732,401,736)(408,656,550,510)(410,652,548,514)\
(417,825,569,953)(418,642,568,502)(428,644,558,500)(429,821,557,957)(432,673,4\
37,677)(468,634,472,628)(479,725,492,721)(480,621,491,617)(482,780,489,784)(48\
3,888,488,892)(520,589,524,583)(531,666,544,662)(532,576,543,572)(534,834,541,\
838)(535,954,540,958), [ f1*f3, f2*f3*f4, f4, f1, f2*f4 ], [ One(Q), One(Q), f\
1, f2, f3, One(Q) ] ], [ (1,56)(2,76)(3,31)(4,30)(5,55)(6,22)(7,21)(8,75)(9,13\
6)(10,156)(11,170)(12,184)(13,204)(14,218)(15,19)(16,18)(17,135)(20,155)(23,16\
9)(24,28)(25,27)(26,183)(29,203)(32,217)(33,289)(34,216)(35,305)(36,314)(37,22\
4)(38,304)(39,322)(40,309)(41,332)(42,168)(43,348)(44,357)(45,176)(46,347)(47,\
365)(48,352)(49,53)(50,52)(51,288)(54,124)(57,61)(58,60)(59,313)(62,127)(63,67\
)(64,66)(65,321)(68,237)(69,73)(70,72)(71,331)(74,104)(77,81)(78,80)(79,356)(8\
2,107)(83,87)(84,86)(85,364)(88,266)(89,447)(90,154)(91,462)(92,470)(93,162)(9\
4,461)(95,358)(96,466)(97,353)(98,134)(99,345)(100,334)(101,142)(102,344)(103,\
467)(105,460)(106,449)(108,459)(109,499)(110,202)(111,514)(112,522)(113,210)(1\
14,513)(115,315)(116,518)(117,310)(118,182)(119,302)(120,291)(121,190)(122,301\
)(123,519)(125,512)(126,501)(128,511)(129,133)(130,132)(131,446)(137,141)(138,\
140)(139,469)(143,147)(144,146)(145,359)(148,381)(149,153)(150,152)(151,354)(1\
57,161)(158,160)(159,333)(163,167)(164,166)(165,468)(171,175)(172,174)(173,448\
)(177,181)(178,180)(179,498)(185,189)(186,188)(187,521)(191,195)(192,194)(193,\
316)(196,417)(197,201)(198,200)(199,311)(205,209)(206,208)(207,290)(211,215)(2\
12,214)(213,520)(219,223)(220,222)(221,500)(225,641)(226,300)(227,656)(228,664\
)(229,655)(230,323)(231,660)(232,318)(233,287)(234,661)(235,654)(236,643)(238,\
653)(239,674)(240,677)(241,663)(242,676)(243,533)(244,536)(245,299)(246,543)(2\
47,542)(248,294)(249,539)(250,283)(251,297)(252,307)(253,306)(254,700)(255,343\
)(256,715)(257,723)(258,714)(259,366)(260,719)(261,361)(262,330)(263,720)(264,\
713)(265,702)(267,712)(268,733)(269,736)(270,722)(271,735)(272,481)(273,484)(2\
74,342)(275,491)(276,490)(277,337)(278,487)(279,326)(280,340)(281,350)(282,349\
)(284,286)(285,640)(292,295)(293,324)(296,557)(298,319)(303,662)(308,642)(312,\
675)(317,534)(320,537)(325,540)(327,329)(328,699)(335,338)(336,367)(339,602)(3\
41,362)(346,721)(351,701)(355,734)(360,482)(363,485)(368,488)(369,867)(370,458\
)(371,882)(372,890)(373,881)(374,473)(375,886)(376,471)(377,445)(378,887)(379,\
880)(380,869)(382,879)(383,899)(384,902)(385,889)(386,901)(387,475)(388,457)(3\
89,452)(390,478)(391,441)(392,455)(393,464)(394,463)(395,919)(396,456)(397,451\
)(398,741)(399,742)(400,926)(401,900)(402,750)(403,906)(404,888)(405,933)(406,\
510)(407,948)(408,956)(409,947)(410,525)(411,952)(412,523)(413,497)(414,953)(4\
15,946)(416,935)(418,945)(419,965)(420,968)(421,955)(422,967)(423,527)(424,509\
)(425,504)(426,530)(427,493)(428,507)(429,516)(430,515)(431,985)(432,508)(433,\
503)(434,682)(435,683)(436,992)(437,966)(438,691)(439,972)(440,954)(442,444)(4\
43,866)(450,453)(454,765)(465,868)(472,476)(474,479)(477,918)(480,625)(483,743\
)(486,925)(489,751)(492,907)(494,496)(495,932)(502,505)(506,819)(517,934)(524,\
528)(526,531)(529,984)(532,580)(535,684)(538,991)(541,692)(544,973)(545,988)(5\
46,652)(547,859)(548,843)(549,857)(550,667)(551,1012)(552,665)(553,639)(554,82\
1)(555,842)(556,971)(558,837)(559,816)(560,844)(561,858)(562,839)(563,669)(564\
,651)(565,646)(566,672)(567,635)(568,649)(569,658)(570,657)(571,990)(572,650)(\
573,645)(574,690)(575,820)(576,840)(577,824)(578,838)(579,951)(581,817)(582,81\
0)(583,822)(584,678)(585,1011)(586,673)(587,969)(588,686)(589,668)(590,922)(59\
1,711)(592,805)(593,789)(594,803)(595,726)(596,1016)(597,724)(598,698)(599,767\
)(600,788)(601,905)(603,783)(604,762)(605,790)(606,804)(607,785)(608,728)(609,\
710)(610,705)(611,731)(612,694)(613,708)(614,717)(615,716)(616,924)(617,709)(6\
18,704)(619,749)(620,766)(621,786)(622,770)(623,784)(624,885)(626,763)(627,756\
)(628,768)(629,737)(630,1015)(631,732)(632,903)(633,745)(634,727)(636,638)(637\
,855)(644,647)(648,995)(659,841)(666,670)(671,856)(679,681)(680,818)(685,823)(\
687,689)(688,994)(693,970)(695,697)(696,801)(703,706)(707,1003)(718,787)(725,7\
29)(730,802)(738,740)(739,764)(744,769)(746,748)(747,1002)(752,904)(753,915)(7\
54,878)(755,798)(757,797)(758,893)(759,1023)(760,891)(761,865)(771,895)(772,87\
7)(773,872)(774,897)(775,861)(776,875)(777,884)(778,883)(779,917)(780,876)(781\
,871)(782,912)(791,1014)(792,898)(793,908)(794,894)(795,863)(796,896)(799,913)\
(800,892)(806,920)(807,981)(808,944)(809,852)(811,851)(812,959)(813,1024)(814,\
957)(815,931)(825,961)(826,943)(827,938)(828,963)(829,927)(830,941)(831,950)(8\
32,949)(833,983)(834,942)(835,937)(836,978)(845,1010)(846,964)(847,974)(848,96\
0)(849,929)(850,962)(853,979)(854,958)(860,986)(862,864)(870,873)(874,1017)(90\
9,911)(910,1013)(914,916)(921,923)(928,930)(936,939)(940,1020)(975,977)(976,10\
09)(980,982)(987,989)(993,1022)(996,1000)(997,999)(998,1021)(1001,1019)(1004,1\
008)(1005,1007)(1006,1018), [ f1*f3*f4, f1*f3, f3*f4, f2*f3*f4, f1*f3*f4 ], [ \
One(Q), One(Q), f3, f2*f4, f1, One(Q) ] ], [ (1,518,927,570)(2,466,861,615)(3,\
660,807,430)(4,533,929,438)(5,539,928,435)(6,719,753,394)(7,481,863,402)(8,487\
,862,399)(9,352,694,778)(10,365,920,629)(11,358,913,632)(12,309,635,832)(13,32\
2,986,584)(14,315,979,587)(15,886,590,282)(16,490,696,398)(17,478,695,403)(18,\
741,801,276)(19,349,922,375)(20,452,921,265)(21,750,795,272)(22,463,915,260)(2\
3,337,914,380)(24,952,545,253)(25,542,637,434)(26,530,636,439)(27,682,855,247)\
(28,306,988,411)(29,504,987,236)(30,691,849,243)(31,515,981,231)(32,294,980,41\
6)(33,224,493,997)(34,314,809,588)(35,323,808,582)(36,216,686,852)(37,289,999,\
427)(38,194,931,556)(39,204,678,860)(40,184,949,567)(41,176,441,1005)(42,357,7\
55,633)(43,366,754,627)(44,168,745,798)(45,332,1007,391)(46,146,865,601)(47,15\
6,737,806)(48,136,883,612)(49,1012,405,223)(50,676,495,574)(51,672,494,577)(52\
,690,932,242)(53,219,933,551)(54,646,811,126)(55,683,930,249)(56,657,829,116)(\
57,985,585,215)(58,655,688,413)(59,509,687,555)(60,497,994,229)(61,211,1011,43\
1)(62,527,1000,123)(63,990,579,122)(64,513,680,553)(65,651,679,415)(66,639,818\
,114)(67,301,951,571)(68,669,950,234)(69,1016,369,175)(70,735,443,619)(71,731,\
442,622)(72,749,866,271)(73,171,867,596)(74,705,757,106)(75,742,864,278)(76,71\
6,775,96)(77,919,630,167)(78,714,747,377)(79,457,746,600)(80,445,1002,258)(81,\
163,1015,395)(82,475,1008,103)(83,924,624,102)(84,461,739,598)(85,710,738,379)\
(86,698,764,94)(87,344,885,616)(88,728,884,263)(89,162,326,1019)(90,470,592,79\
3)(91,473,591,789)(92,154,908,805)(93,447,1001,279)(95,170,903,799)(97,142,484\
,1006)(98,334,803,773)(99,451,802,606)(100,134,872,594)(101,353,1018,273)(104,\
449,797,610)(105,336,796,769)(107,467,1004,387)(108,143,917,787)(109,210,283,1\
022)(110,522,547,847)(111,525,546,843)(112,202,974,859)(113,499,993,250)(115,2\
18,969,853)(117,190,536,998)(118,291,857,827)(119,503,856,561)(120,182,938,549\
)(121,310,1021,244)(124,501,851,565)(125,293,850,823)(127,519,996,423)(128,191\
,983,841)(129,1023,254,161)(130,901,328,782)(131,897,327,785)(132,912,699,386)\
(133,157,700,759)(135,906,697,390)(137,926,791,153)(138,881,910,262)(139,342,9\
09,763)(140,330,1013,373)(141,149,1014,400)(144,347,905,761)(145,877,904,264)(\
147,459,718,779)(148,895,717,378)(150,722,486,781)(151,894,485,605)(152,871,92\
5,270)(155,702,923,389)(158,733,874,261)(159,340,873,620)(160,361,1017,268)(16\
4,889,477,618)(165,727,476,768)(166,704,918,385)(169,869,916,277)(172,899,707,\
376)(173,455,706,783)(174,471,1003,383)(177,1024,225,209)(178,967,285,836)(179\
,963,284,839)(180,978,640,422)(181,205,641,813)(183,972,638,426)(185,992,845,2\
01)(186,947,976,233)(187,299,975,817)(188,287,1009,409)(189,197,1010,436)(192,\
304,971,815)(193,943,970,235)(195,511,659,833)(196,961,658,414)(198,663,538,83\
5)(199,960,537,560)(200,937,991,241)(203,643,989,425)(206,674,940,232)(207,297\
,939,575)(208,318,1020,239)(212,955,529,573)(213,668,528,822)(214,645,984,421)\
(217,935,982,248)(220,965,648,412)(221,507,647,837)(222,523,995,419)(226,664,4\
07,959)(227,667,406,956)(228,300,812,948)(230,305,810,944)(237,661,831,563)(23\
8,292,830,934)(240,508,586,966)(245,521,581,977)(246,650,580,840)(251,290,820,\
936)(252,665,819,559)(255,723,371,893)(256,726,370,890)(257,343,758,882)(259,3\
48,756,878)(266,720,777,608)(267,335,776,868)(269,456,631,900)(274,469,626,911\
)(275,709,625,786)(280,333,766,870)(281,724,765,604)(286,828,498,562)(288,824,\
496,566)(295,653,517,941)(296,814,516,554)(298,846,675,420)(302,858,671,433)(3\
03,526,670,973)(307,816,506,552)(308,649,505,945)(311,844,320,848)(312,964,319\
,968)(313,842,689,424)(316,654,693,826)(317,942,692,578)(321,946,681,564)(324,\
512,685,962)(325,854,684,440)(329,774,446,607)(331,770,444,611)(338,712,465,87\
5)(339,760,464,599)(341,792,734,384)(345,804,730,397)(346,474,729,907)(350,762\
,454,597)(351,708,453,879)(354,790,363,794)(355,898,362,902)(356,788,748,388)(\
359,713,752,772)(360,876,751,623)(364,880,740,609)(367,460,744,896)(368,800,74\
3,404)(372,458,595,715)(374,462,593,711)(381,887,614,771)(382,450,613,701)(392\
,448,603,703)(393,891,602,767)(396,736,401,732)(408,510,550,656)(410,514,548,6\
52)(417,953,569,825)(418,502,568,642)(428,500,558,644)(429,957,557,821)(432,67\
7,437,673)(468,628,472,634)(479,721,492,725)(480,617,491,621)(482,784,489,780)\
(483,892,488,888)(520,583,524,589)(531,662,544,666)(532,572,543,576)(534,838,5\
41,834)(535,958,540,954), [ f1*f3, f2*f3*f4, f4, f1, f2*f4 ], [ One(Q), One(Q)\
, f1, f2, f3, One(Q) ] ], [ (1,540,927,535)(2,488,861,483)(3,534,807,541)(4,55\
7,929,429)(5,417,928,569)(6,482,753,489)(7,602,863,393)(8,381,862,614)(9,479,6\
94,492)(10,453,920,351)(11,338,913,465)(12,531,635,544)(13,505,986,308)(14,295\
,979,517)(15,491,590,480)(16,765,696,281)(17,266,695,777)(18,350,801,454)(19,6\
25,922,275)(20,364,921,740)(21,464,795,339)(22,751,915,360)(23,359,914,752)(24\
,543,545,532)(25,819,637,252)(26,237,636,831)(27,307,855,506)(28,580,988,246)(\
29,321,987,681)(30,516,849,296)(31,692,981,317)(32,316,980,693)(33,589,493,583\
)(34,647,809,221)(35,195,808,659)(36,428,686,558)(37,528,999,213)(38,324,931,6\
85)(39,568,678,418)(40,670,949,303)(41,634,441,628)(42,706,755,173)(43,147,754\
,718)(44,392,745,603)(45,476,1007,165)(46,367,865,744)(47,613,737,382)(48,729,\
883,346)(49,677,405,673)(50,995,495,222)(51,127,494,996)(52,220,932,648)(53,58\
6,933,240)(54,313,811,689)(55,658,930,196)(56,684,829,325)(57,656,585,510)(58,\
984,688,214)(59,124,687,851)(60,212,994,529)(61,406,1011,227)(62,288,1000,496)\
(63,514,579,652)(64,856,680,119)(65,203,679,989)(66,302,818,671)(67,546,951,11\
1)(68,183,950,638)(69,736,369,732)(70,1003,443,174)(71,107,442,1004)(72,172,86\
6,707)(73,631,867,269)(74,356,757,748)(75,717,864,148)(76,743,775,368)(77,715,\
630,458)(78,918,747,166)(79,104,746,797)(80,164,1002,477)(81,370,1015,256)(82,\
331,1008,444)(83,462,624,711)(84,802,739,99)(85,155,738,923)(86,345,764,730)(8\
7,591,885,91)(88,135,884,697)(89,794,326,790)(90,873,592,159)(92,280,908,766)(\
93,485,1001,151)(94,397,698,804)(95,776,903,267)(96,800,716,404)(97,774,484,60\
7)(98,909,803,139)(100,274,872,626)(101,327,1018,131)(102,374,924,593)(103,611\
,475,770)(105,144,796,905)(106,388,705,788)(108,259,917,756)(109,848,283,844)(\
110,939,547,207)(112,251,974,820)(113,537,993,199)(114,433,639,858)(115,830,96\
9,238)(116,854,657,440)(117,828,536,562)(118,975,857,187)(120,245,938,581)(121\
,284,1021,179)(122,410,990,548)(123,566,527,824)(125,192,850,971)(126,424,646,\
842)(128,230,983,810)(129,902,254,898)(130,1017,328,160)(132,158,699,874)(133,\
792,700,384)(134,469,594,911)(136,907,612,474)(137,882,791,343)(138,925,910,15\
2)(140,150,1013,486)(141,255,1014,371)(142,446,1006,329)(143,348,787,878)(145,\
169,904,916)(146,460,601,896)(149,723,400,893)(153,758,926,257)(154,333,805,87\
0)(156,701,806,450)(157,734,759,341)(161,362,1023,355)(162,354,1019,363)(163,8\
90,395,726)(167,595,919,372)(168,448,798,703)(170,868,799,335)(171,900,596,456\
)(175,396,1016,401)(176,468,1005,472)(177,968,225,964)(178,1020,285,208)(180,2\
06,640,940)(181,846,641,420)(182,521,549,977)(184,973,567,526)(185,948,845,300\
)(186,991,976,200)(188,198,1009,538)(189,226,1010,407)(190,498,998,286)(191,30\
5,841,944)(193,217,970,982)(194,512,556,962)(197,664,436,959)(201,812,992,228)\
(202,290,859,936)(204,642,860,502)(205,675,813,298)(209,319,1024,312)(210,311,\
1022,320)(211,956,431,667)(215,550,985,408)(216,500,852,644)(218,934,853,292)(\
219,966,551,508)(223,432,1012,437)(224,520,997,524)(229,573,497,955)(231,942,5\
15,578)(232,978,674,422)(233,937,947,241)(234,426,669,972)(235,248,943,935)(23\
6,564,504,946)(239,836,318,967)(242,412,690,965)(243,814,691,554)(244,963,310,\
839)(247,552,682,816)(249,961,683,414)(250,960,499,560)(253,572,952,576)(258,6\
18,445,889)(260,876,463,623)(261,912,733,386)(262,871,881,270)(263,390,728,906\
)(264,277,877,869)(265,609,452,880)(268,782,361,901)(271,376,749,899)(272,760,\
750,599)(273,897,353,785)(276,597,741,762)(278,895,742,378)(279,894,447,605)(2\
82,617,886,621)(287,663,409,835)(289,822,427,668)(291,817,827,299)(293,304,823\
,815)(294,654,416,826)(297,522,575,847)(301,843,571,525)(306,840,411,650)(309,\
662,832,666)(314,837,588,507)(315,653,587,941)(322,945,584,649)(323,511,582,83\
3)(330,722,373,781)(332,768,391,727)(334,763,773,342)(336,347,769,761)(337,713\
,380,772)(340,470,620,793)(344,789,616,473)(349,786,375,709)(352,721,778,725)(\
357,783,633,455)(358,712,632,875)(365,879,629,708)(366,459,627,779)(377,704,71\
4,385)(379,389,710,702)(383,619,471,735)(387,731,467,622)(394,780,719,784)(398\
,724,490,604)(399,771,487,887)(402,891,481,767)(403,608,478,720)(413,645,655,4\
21)(415,425,651,643)(419,574,523,676)(423,672,519,577)(430,834,660,838)(434,66\
5,542,559)(435,825,539,953)(438,957,533,821)(439,563,530,661)(449,600,610,457)\
(451,461,606,598)(466,888,615,892)(501,555,565,509)(503,513,561,553)(518,954,5\
70,958), [ f1*f3, f2*f3*f4, f4, f1, f2*f4 ], [ One(Q), One(Q), f1, f2, f3, One\
(Q) ] ], [ (1,440)(2,404)(3,578)(4,554)(5,414)(6,623)(7,599)(8,378)(9,346)(10,\
382)(11,267)(12,303)(13,418)(14,238)(15,786)(16,762)(17,263)(18,604)(19,621)(2\
0,379)(21,767)(22,784)(23,264)(24,840)(25,816)(26,234)(27,559)(28,576)(29,415)\
(30,821)(31,838)(32,235)(33,213)(34,558)(35,128)(36,221)(37,583)(38,125)(39,30\
8)(40,544)(41,165)(42,603)(43,108)(44,173)(45,628)(46,105)(47,351)(48,492)(49,\
966)(50,965)(51,123)(52,419)(53,437)(54,555)(55,953)(56,954)(57,956)(58,955)(5\
9,126)(60,421)(61,408)(62,577)(63,843)(64,858)(65,236)(66,561)(67,548)(68,439)\
(69,900)(70,899)(71,103)(72,383)(73,401)(74,600)(75,887)(76,888)(77,890)(78,88\
9)(79,106)(80,385)(81,372)(82,622)(83,789)(84,804)(85,265)(86,606)(87,593)(88,\
403)(89,151)(90,766)(91,102)(92,159)(93,790)(94,99)(95,465)(96,483)(97,131)(98\
,626)(100,139)(101,607)(104,788)(107,770)(109,199)(110,820)(111,122)(112,207)(\
113,844)(114,119)(115,517)(116,535)(117,179)(118,581)(120,187)(121,562)(124,84\
2)(127,824)(129,734)(130,733)(132,268)(133,355)(134,763)(135,720)(136,721)(137\
,723)(138,722)(140,270)(141,257)(142,785)(143,627)(144,744)(145,380)(146,769)(\
147,756)(148,399)(149,882)(150,881)(152,373)(153,371)(154,620)(155,880)(156,87\
9)(157,902)(158,901)(160,386)(161,384)(162,605)(163,715)(164,714)(166,258)(167\
,256)(168,783)(169,713)(170,712)(171,736)(172,735)(174,271)(175,269)(176,768)(\
177,675)(178,674)(180,239)(181,312)(182,817)(183,661)(184,662)(185,664)(186,66\
3)(188,241)(189,228)(190,839)(191,582)(192,685)(193,416)(194,823)(195,810)(196\
,435)(197,948)(198,947)(200,409)(201,407)(202,575)(203,946)(204,945)(205,968)(\
206,967)(208,422)(209,420)(210,560)(211,656)(212,655)(214,229)(215,227)(216,83\
7)(217,654)(218,653)(219,677)(220,676)(222,242)(223,240)(224,822)(225,298)(226\
,992)(230,659)(231,541)(232,285)(233,538)(237,972)(243,429)(244,286)(245,857)(\
246,253)(247,252)(248,693)(249,569)(250,320)(251,547)(254,341)(255,926)(259,71\
8)(260,489)(261,328)(262,486)(266,906)(272,393)(273,329)(274,803)(275,282)(276\
,281)(277,752)(278,614)(279,363)(280,592)(283,537)(284,536)(287,991)(288,519)(\
289,520)(290,522)(291,521)(292,587)(293,556)(294,970)(295,969)(296,438)(297,85\
9)(299,549)(300,436)(301,514)(302,513)(304,512)(305,511)(306,543)(307,542)(309\
,973)(310,498)(311,499)(313,501)(314,500)(315,934)(316,935)(317,430)(318,640)(\
319,641)(321,643)(322,642)(323,841)(324,971)(325,570)(326,485)(327,484)(330,92\
5)(331,467)(332,468)(333,470)(334,469)(335,632)(336,601)(337,904)(338,903)(339\
,402)(340,805)(342,594)(343,400)(344,462)(345,461)(347,460)(348,459)(349,491)(\
350,490)(352,907)(353,446)(354,447)(356,449)(357,448)(358,868)(359,869)(360,39\
4)(361,699)(362,700)(364,702)(365,701)(366,787)(367,905)(368,615)(369,456)(370\
,919)(374,885)(375,480)(376,443)(377,477)(381,742)(387,444)(388,797)(389,740)(\
390,777)(391,472)(392,755)(395,458)(396,867)(397,739)(398,454)(405,508)(406,98\
5)(410,951)(411,532)(412,495)(413,529)(417,683)(423,496)(424,851)(425,681)(426\
,831)(427,524)(428,809)(431,510)(432,933)(433,680)(434,506)(441,476)(442,475)(\
445,918)(450,629)(451,764)(452,738)(453,737)(455,798)(457,757)(463,482)(464,48\
1)(466,743)(471,866)(473,624)(474,778)(478,884)(479,883)(487,717)(488,716)(493\
,528)(494,527)(497,984)(502,584)(503,818)(504,679)(505,678)(507,852)(509,811)(\
515,534)(516,533)(518,684)(523,932)(525,579)(526,832)(530,950)(531,949)(539,65\
8)(540,657)(545,650)(546,990)(550,1011)(551,673)(552,637)(553,671)(557,691)(56\
3,638)(564,989)(565,689)(566,996)(567,666)(568,986)(571,652)(572,988)(573,688)\
(574,648)(580,952)(585,667)(586,1012)(588,644)(589,999)(590,709)(591,924)(595,\
1015)(596,732)(597,696)(598,730)(602,750)(608,697)(609,923)(610,748)(611,1004)\
(612,725)(613,920)(616,711)(617,922)(618,747)(619,707)(625,886)(630,726)(631,1\
016)(633,703)(634,1007)(635,670)(636,669)(639,856)(645,994)(646,687)(647,686)(\
649,860)(651,987)(660,692)(665,855)(668,997)(672,1000)(682,819)(690,995)(694,7\
29)(695,728)(698,802)(704,1002)(705,746)(706,745)(708,806)(710,921)(719,751)(7\
24,801)(727,1005)(731,1008)(741,765)(749,1003)(753,876)(754,917)(758,1014)(759\
,898)(760,863)(761,896)(771,864)(772,916)(773,911)(774,1018)(775,892)(776,913)\
(779,878)(780,915)(781,910)(782,874)(791,893)(792,1023)(793,870)(794,1001)(795\
,891)(796,865)(799,875)(800,861)(807,942)(808,983)(812,1010)(813,964)(814,929)\
(815,962)(825,930)(826,982)(827,977)(828,1021)(829,958)(830,979)(833,944)(834,\
981)(835,976)(836,940)(845,959)(846,1024)(847,936)(848,993)(849,957)(850,931)(\
853,941)(854,927)(862,895)(871,1013)(872,909)(873,908)(877,914)(894,1019)(897,\
1006)(912,1017)(928,961)(937,1009)(938,975)(939,974)(943,980)(960,1022)(963,99\
8)(978,1020), [ f1*f3*f4, f1*f3, f3*f4, f2*f3*f4, f1*f3*f4 ], [ One(Q), One(Q)\
, f3, f2*f4, f1, One(Q) ] ], [ (1,958)(2,892)(3,834)(4,957)(5,825)(6,780)(7,89\
1)(8,771)(9,725)(10,708)(11,875)(12,666)(13,649)(14,941)(15,617)(16,724)(17,60\
8)(18,597)(19,709)(20,609)(21,760)(22,876)(23,772)(24,572)(25,665)(26,563)(27,\
552)(28,650)(29,564)(30,814)(31,942)(32,826)(33,524)(34,507)(35,833)(36,644)(3\
7,668)(38,962)(39,502)(40,526)(41,472)(42,455)(43,779)(44,703)(45,727)(46,896)\
(47,450)(48,474)(49,432)(50,523)(51,423)(52,412)(53,508)(54,424)(55,961)(56,85\
4)(57,550)(58,645)(59,565)(60,573)(61,667)(62,566)(63,410)(64,503)(65,425)(66,\
433)(67,525)(68,426)(69,396)(70,471)(71,387)(72,376)(73,456)(74,388)(75,895)(7\
6,800)(77,595)(78,704)(79,610)(80,618)(81,726)(82,611)(83,374)(84,451)(85,389)\
(86,397)(87,473)(88,390)(89,363)(90,340)(91,616)(92,870)(93,894)(94,730)(95,33\
5)(96,368)(97,329)(98,342)(99,598)(100,911)(101,897)(102,711)(103,444)(104,457\
)(105,761)(106,748)(107,731)(108,878)(109,320)(110,297)(111,571)(112,936)(113,\
960)(114,671)(115,292)(116,325)(117,286)(118,299)(119,553)(120,977)(121,963)(1\
22,652)(123,496)(124,509)(125,815)(126,689)(127,672)(128,944)(129,362)(130,361\
)(131,273)(132,261)(133,341)(134,274)(135,728)(136,729)(137,758)(138,871)(139,\
773)(140,781)(141,893)(142,774)(143,259)(144,336)(145,277)(146,367)(147,366)(1\
48,278)(149,255)(150,330)(151,279)(152,262)(153,343)(154,280)(155,710)(156,613\
)(157,792)(158,912)(159,793)(160,782)(161,898)(162,794)(163,370)(164,445)(165,\
391)(166,377)(167,458)(168,392)(169,877)(170,776)(171,631)(172,749)(173,633)(1\
74,619)(175,732)(176,634)(177,319)(178,318)(179,244)(180,232)(181,298)(182,245\
)(183,669)(184,670)(185,812)(186,937)(187,827)(188,835)(189,959)(190,828)(191,\
230)(192,293)(193,248)(194,324)(195,323)(196,249)(197,226)(198,287)(199,250)(2\
00,233)(201,300)(202,251)(203,651)(204,568)(205,846)(206,978)(207,847)(208,836\
)(209,964)(210,848)(211,406)(212,497)(213,427)(214,413)(215,510)(216,428)(217,\
943)(218,830)(219,586)(220,690)(221,588)(222,574)(223,673)(224,589)(225,312)(2\
27,431)(228,845)(229,529)(231,317)(234,638)(235,982)(236,681)(237,530)(238,853\
)(239,285)(240,551)(241,976)(242,648)(243,296)(246,411)(247,506)(252,434)(253,\
532)(254,355)(256,395)(257,791)(258,477)(260,360)(263,697)(264,916)(265,740)(2\
66,478)(267,799)(268,328)(269,596)(270,910)(271,707)(272,339)(275,375)(276,454\
)(281,398)(282,480)(283,311)(284,310)(288,527)(289,528)(290,974)(291,975)(294,\
316)(295,315)(301,546)(302,639)(303,567)(304,850)(305,983)(306,580)(307,682)(3\
08,584)(309,531)(313,646)(314,647)(321,504)(322,505)(326,354)(327,353)(331,475\
)(332,476)(333,908)(334,909)(337,359)(338,358)(344,591)(345,698)(346,612)(347,\
796)(348,917)(349,625)(350,741)(351,629)(352,479)(356,705)(357,706)(364,452)(3\
65,453)(369,401)(371,400)(372,630)(373,486)(378,864)(379,923)(380,752)(381,487\
)(382,806)(383,443)(384,759)(385,747)(386,874)(393,402)(394,489)(399,614)(403,\
777)(404,775)(405,437)(407,436)(408,585)(409,538)(414,930)(415,989)(416,693)(4\
17,539)(418,860)(419,495)(420,813)(421,688)(422,940)(429,438)(430,541)(435,569\
)(439,831)(440,829)(441,468)(442,467)(446,484)(447,485)(448,745)(449,746)(459,\
754)(460,865)(461,802)(462,924)(463,751)(464,750)(465,632)(466,488)(469,872)(4\
70,873)(481,602)(482,719)(483,615)(490,765)(491,886)(492,778)(493,520)(494,519\
)(498,536)(499,537)(500,686)(501,687)(511,808)(512,931)(513,856)(514,990)(515,\
692)(516,691)(517,587)(518,540)(521,938)(522,939)(533,557)(534,660)(535,570)(5\
42,819)(543,952)(544,832)(545,576)(547,575)(548,579)(549,581)(554,849)(555,851\
)(556,685)(558,852)(559,637)(560,993)(561,680)(562,998)(577,996)(578,981)(582,\
659)(583,997)(590,621)(592,620)(593,624)(594,626)(599,795)(600,797)(601,744)(6\
03,798)(604,696)(605,1001)(606,739)(607,1006)(622,1004)(623,915)(627,718)(628,\
1005)(635,662)(636,661)(640,674)(641,675)(642,678)(643,679)(653,979)(654,980)(\
655,984)(656,985)(657,684)(658,683)(663,1009)(664,1010)(676,995)(677,1012)(694\
,721)(695,720)(699,733)(700,734)(701,737)(702,738)(712,913)(713,914)(714,918)(\
715,919)(716,743)(717,742)(722,1013)(723,1014)(735,1003)(736,1016)(753,784)(75\
5,783)(756,787)(757,788)(762,801)(763,803)(764,804)(766,805)(767,863)(768,1007\
)(769,905)(770,1008)(785,1018)(786,922)(789,885)(790,1019)(807,838)(809,837)(8\
10,841)(811,842)(816,855)(817,857)(818,858)(820,859)(821,929)(822,999)(823,971\
)(824,1000)(839,1021)(840,988)(843,951)(844,1022)(861,888)(862,887)(866,899)(8\
67,900)(868,903)(869,904)(879,920)(880,921)(881,925)(882,926)(883,907)(884,906\
)(889,1002)(890,1015)(901,1017)(902,1023)(927,954)(928,953)(932,965)(933,966)(\
934,969)(935,970)(945,986)(946,987)(947,991)(948,992)(949,973)(950,972)(955,99\
4)(956,1011)(967,1020)(968,1024), [ f1*f3, f2*f3*f4, f4, f1, f2*f4 ], [ One(Q)\
, One(Q), f1, f2, f3, One(Q) ] ], [ (1,116)(2,96)(3,231)(4,243)(5,249)(6,260)(\
7,272)(8,278)(9,48)(10,47)(11,95)(12,40)(13,39)(14,115)(15,375)(16,276)(17,390\
)(18,398)(19,282)(20,389)(21,402)(22,394)(23,277)(24,411)(25,247)(26,426)(27,4\
34)(28,253)(29,425)(30,438)(31,430)(32,248)(33,37)(34,36)(35,230)(38,192)(41,4\
5)(42,44)(43,259)(46,144)(49,551)(50,242)(51,566)(52,574)(53,223)(54,565)(55,4\
35)(56,570)(57,431)(58,229)(59,424)(60,413)(61,215)(62,423)(63,571)(64,114)(65\
,564)(66,553)(67,122)(68,563)(69,596)(70,271)(71,611)(72,619)(73,175)(74,610)(\
75,399)(76,615)(77,395)(78,258)(79,388)(80,377)(81,167)(82,387)(83,616)(84,94)\
(85,609)(86,598)(87,102)(88,608)(89,93)(90,92)(91,374)(97,101)(98,100)(99,397)\
(103,107)(104,106)(105,367)(108,147)(109,113)(110,112)(111,410)(117,121)(118,1\
20)(119,433)(123,127)(124,126)(125,324)(128,195)(129,759)(130,386)(131,774)(13\
2,782)(133,161)(134,773)(135,403)(136,778)(137,400)(138,373)(139,274)(140,262)\
(141,153)(142,273)(143,779)(145,772)(146,761)(148,771)(149,791)(150,270)(151,7\
94)(152,781)(154,793)(155,265)(156,629)(157,254)(158,268)(159,280)(160,261)(16\
2,279)(163,630)(164,385)(165,634)(166,618)(168,633)(169,380)(170,632)(171,369)\
(172,383)(173,392)(174,376)(176,391)(177,813)(178,422)(179,828)(180,836)(181,2\
09)(182,827)(183,439)(184,832)(185,436)(186,409)(187,245)(188,233)(189,201)(19\
0,244)(191,833)(193,826)(194,815)(196,825)(197,845)(198,241)(199,848)(200,835)\
(202,847)(203,236)(204,584)(205,225)(206,239)(207,251)(208,232)(210,250)(211,5\
85)(212,421)(213,589)(214,573)(216,588)(217,416)(218,587)(219,405)(220,419)(22\
1,428)(222,412)(224,427)(226,228)(227,550)(234,237)(235,316)(238,295)(240,432)\
(246,572)(252,552)(255,257)(256,595)(263,266)(264,359)(267,338)(269,396)(275,6\
17)(281,597)(283,993)(284,562)(285,978)(286,963)(287,976)(288,577)(289,997)(29\
0,575)(291,549)(292,941)(293,962)(294,982)(296,957)(297,936)(298,964)(299,977)\
(300,959)(301,579)(302,561)(303,531)(304,556)(305,582)(306,545)(307,559)(308,5\
68)(309,567)(310,998)(311,560)(312,846)(313,555)(314,852)(315,853)(317,834)(31\
8,940)(319,420)(320,960)(321,415)(322,860)(323,944)(325,958)(326,1001)(327,607\
)(328,912)(329,897)(330,910)(331,622)(332,1005)(333,620)(334,594)(335,875)(336\
,896)(337,916)(339,891)(340,870)(341,898)(342,911)(343,893)(344,624)(345,606)(\
346,479)(347,601)(348,627)(349,590)(350,604)(351,613)(352,612)(353,1006)(354,6\
05)(355,792)(356,600)(357,798)(358,799)(360,780)(361,874)(362,384)(363,894)(36\
4,379)(365,806)(366,878)(368,892)(370,372)(371,758)(378,381)(382,453)(393,760)\
(401,631)(404,488)(406,408)(407,812)(414,417)(418,505)(429,814)(437,586)(440,5\
40)(441,1007)(442,770)(443,749)(444,731)(445,747)(446,785)(447,1019)(448,783)(\
449,757)(450,708)(451,730)(452,923)(454,724)(455,703)(456,732)(457,748)(458,72\
6)(459,787)(460,769)(461,764)(462,789)(463,753)(464,767)(465,776)(466,775)(467\
,1008)(468,768)(469,763)(470,805)(471,707)(472,727)(473,711)(474,725)(475,1004\
)(476,628)(477,704)(478,697)(480,709)(481,795)(482,623)(483,800)(484,1018)(485\
,790)(486,871)(487,864)(489,876)(490,801)(491,786)(492,729)(493,999)(494,824)(\
495,690)(496,672)(497,688)(498,839)(499,1022)(500,837)(501,811)(502,649)(503,6\
71)(504,989)(506,665)(507,644)(508,673)(509,689)(510,667)(511,841)(512,823)(51\
3,818)(514,843)(515,807)(516,821)(517,830)(518,829)(519,1000)(520,822)(521,817\
)(522,859)(523,648)(524,668)(525,652)(526,666)(527,996)(528,583)(529,645)(530,\
638)(532,650)(533,849)(534,578)(535,854)(536,1021)(537,844)(538,937)(539,930)(\
541,942)(542,855)(543,840)(544,670)(546,548)(547,974)(554,557)(558,647)(569,96\
1)(576,580)(581,975)(591,593)(592,908)(599,602)(603,706)(614,895)(621,625)(626\
,909)(635,949)(636,972)(637,682)(639,680)(640,967)(641,1024)(642,945)(643,987)\
(646,851)(651,681)(653,934)(654,970)(655,994)(656,956)(657,927)(658,953)(659,9\
83)(660,981)(661,950)(662,973)(663,991)(664,948)(669,831)(674,1020)(675,968)(6\
76,932)(677,966)(678,986)(679,946)(683,928)(684,954)(685,850)(686,809)(687,842\
)(691,929)(692,838)(693,943)(694,883)(695,906)(696,741)(698,739)(699,901)(700,\
1023)(701,879)(702,921)(705,797)(710,740)(712,868)(713,904)(714,1002)(715,890)\
(716,861)(717,887)(718,917)(719,915)(720,884)(721,907)(722,925)(723,882)(728,7\
77)(733,1017)(734,902)(735,866)(736,900)(737,920)(738,880)(742,862)(743,888)(7\
44,796)(745,755)(746,788)(750,863)(751,784)(752,877)(754,756)(762,765)(766,873\
)(802,804)(803,872)(808,810)(816,819)(820,939)(856,858)(857,938)(865,905)(867,\
1016)(869,914)(881,1013)(885,924)(886,922)(889,918)(899,1003)(903,913)(919,101\
5)(926,1014)(931,971)(933,1012)(935,980)(947,1009)(951,990)(952,988)(955,984)(\
965,995)(969,979)(985,1011)(992,1010), [ f1*f3*f4, f1*f3, f3*f4, f2*f3*f4, f1*\
f3*f4 ], [ One(Q), One(Q), f3, f2*f4, f1, One(Q) ] ], [ (1,325)(2,368)(3,317)(\
4,296)(5,196)(6,360)(7,339)(8,148)(9,474)(10,450)(11,335)(12,526)(13,502)(14,2\
92)(15,275)(16,454)(17,88)(18,281)(19,480)(20,85)(21,393)(22,489)(23,145)(24,2\
46)(25,506)(26,68)(27,252)(28,532)(29,65)(30,429)(31,541)(32,193)(33,668)(34,6\
44)(35,191)(36,507)(37,524)(38,293)(39,649)(40,666)(41,727)(42,703)(43,143)(44\
,455)(45,472)(46,336)(47,708)(48,725)(49,240)(50,648)(51,62)(52,222)(53,673)(5\
4,59)(55,569)(56,535)(57,227)(58,529)(60,214)(61,510)(63,111)(64,671)(66,119)(\
67,652)(69,269)(70,707)(71,82)(72,174)(73,732)(74,79)(75,614)(76,483)(77,256)(\
78,477)(80,166)(81,458)(83,91)(84,730)(86,99)(87,711)(89,894)(90,870)(92,340)(\
93,363)(94,451)(95,875)(96,892)(97,897)(98,911)(100,342)(101,329)(102,473)(103\
,731)(104,748)(105,146)(106,457)(107,444)(108,366)(109,960)(110,936)(112,297)(\
113,320)(114,503)(115,941)(116,958)(117,963)(118,977)(120,299)(121,286)(122,52\
5)(123,672)(124,689)(125,194)(126,509)(127,496)(128,323)(129,384)(130,874)(131\
,142)(132,160)(133,898)(134,139)(135,777)(136,492)(137,371)(138,486)(140,152)(\
141,343)(144,896)(147,878)(149,257)(150,910)(151,162)(153,893)(154,159)(155,74\
0)(156,351)(157,355)(158,328)(161,341)(163,372)(164,747)(165,176)(167,726)(168\
,173)(169,752)(170,465)(171,401)(172,443)(175,456)(177,420)(178,940)(179,190)(\
180,208)(181,964)(182,187)(183,831)(184,544)(185,407)(186,538)(188,200)(189,30\
0)(192,962)(195,944)(197,228)(198,976)(199,210)(201,959)(202,207)(203,681)(204\
,308)(205,312)(206,285)(209,298)(211,408)(212,688)(213,224)(215,667)(216,221)(\
217,693)(218,517)(219,437)(220,495)(223,508)(225,846)(226,845)(229,645)(230,83\
3)(231,834)(232,836)(233,835)(234,530)(235,294)(236,651)(237,638)(238,315)(239\
,978)(241,287)(242,523)(243,957)(244,828)(245,827)(247,665)(248,826)(249,825)(\
250,848)(251,847)(253,650)(254,792)(255,791)(258,704)(259,779)(260,780)(261,78\
2)(262,781)(263,478)(264,337)(265,710)(266,697)(267,358)(268,912)(270,330)(271\
,471)(272,891)(273,774)(274,773)(276,724)(277,772)(278,771)(279,794)(280,793)(\
282,709)(283,560)(284,998)(288,996)(289,583)(290,547)(291,581)(295,853)(301,54\
8)(302,680)(303,309)(304,685)(305,659)(306,576)(307,637)(310,562)(311,993)(313\
,851)(314,558)(316,982)(318,422)(319,813)(321,989)(322,418)(324,815)(326,605)(\
327,1006)(331,1004)(332,628)(333,592)(334,626)(338,799)(344,593)(345,739)(346,\
352)(347,744)(348,718)(349,621)(350,696)(353,607)(354,1001)(356,797)(357,603)(\
359,916)(361,386)(362,759)(364,923)(365,382)(367,761)(369,631)(370,630)(373,87\
1)(374,616)(375,617)(376,619)(377,618)(378,487)(379,452)(380,877)(381,864)(383\
,749)(385,445)(387,611)(388,610)(389,609)(390,608)(391,634)(392,633)(394,876)(\
395,595)(396,596)(397,598)(398,597)(399,895)(400,758)(402,760)(403,728)(404,46\
6)(405,586)(406,585)(409,937)(410,571)(411,572)(412,574)(413,573)(414,539)(415\
,504)(416,943)(417,930)(419,690)(421,497)(423,566)(424,565)(425,564)(426,563)(\
427,589)(428,588)(430,942)(431,550)(432,551)(433,553)(434,552)(435,961)(436,81\
2)(438,814)(439,669)(440,518)(441,768)(442,1008)(446,1018)(447,790)(448,755)(4\
49,788)(453,806)(459,756)(460,905)(461,804)(462,885)(463,784)(464,863)(467,770\
)(468,1007)(469,803)(470,766)(475,622)(476,1005)(479,612)(481,599)(482,915)(48\
4,785)(485,1019)(488,775)(490,762)(491,922)(493,822)(494,1000)(498,1021)(499,8\
44)(500,809)(501,842)(505,860)(511,810)(512,971)(513,858)(514,951)(515,838)(51\
6,929)(519,824)(520,999)(521,857)(522,820)(527,577)(528,997)(531,567)(533,554)\
(534,981)(536,839)(537,1022)(540,829)(542,816)(543,988)(545,580)(546,579)(549,\
975)(555,646)(556,850)(557,849)(559,682)(561,639)(568,584)(570,854)(575,974)(5\
78,660)(582,983)(587,830)(590,625)(591,624)(594,909)(600,705)(601,796)(602,795\
)(604,741)(606,698)(613,629)(615,800)(620,908)(623,719)(627,917)(632,776)(635,\
973)(636,950)(640,1020)(641,968)(642,986)(643,946)(647,852)(653,969)(654,935)(\
655,955)(656,1011)(657,954)(658,928)(661,972)(662,949)(663,947)(664,992)(670,8\
32)(674,967)(675,1024)(676,965)(677,933)(678,945)(679,987)(683,953)(684,927)(6\
86,837)(687,811)(691,821)(692,807)(694,907)(695,884)(699,1017)(700,902)(701,92\
0)(702,880)(706,798)(712,903)(713,869)(714,889)(715,1015)(716,888)(717,862)(72\
0,906)(721,883)(722,881)(723,926)(729,778)(733,901)(734,1023)(735,899)(736,867\
)(737,879)(738,921)(742,887)(743,861)(745,783)(746,757)(750,767)(751,753)(754,\
787)(763,872)(764,802)(765,801)(769,865)(786,886)(789,924)(805,873)(808,841)(8\
17,938)(818,856)(819,855)(823,931)(840,952)(843,990)(859,939)(866,1003)(868,91\
3)(882,1014)(890,919)(900,1016)(904,914)(918,1002)(925,1013)(932,995)(934,979)\
(948,1010)(956,985)(966,1012)(970,980)(984,994)(991,1009), [ f1*f3*f4, f1*f3, \
f3*f4, f2*f3*f4, f1*f3*f4 ], [ One(Q), One(Q), f3, f2*f4, f1, One(Q) ] ], [ (1\
,66,209,54)(2,86,161,74)(3,60,210,29)(4,52,121,68)(5,27,208,62)(6,80,162,20)(7\
,72,101,88)(8,18,160,82)(9,146,175,134)(10,143,81,154)(11,83,141,168)(12,194,2\
23,182)(13,191,61,202)(14,63,189,216)(15,140,176,23)(16,132,107,148)(17,21,174\
,142)(19,152,45,145)(22,166,93,85)(24,188,224,32)(25,180,127,196)(26,30,222,19\
0)(28,200,37,193)(31,214,113,65)(33,294,253,287)(34,292,67,300)(35,57,207,204)\
(36,315,122,197)(38,49,120,309)(39,323,215,297)(40,293,53,299)(41,337,282,330)\
(42,335,87,343)(43,77,159,156)(44,358,102,149)(46,69,100,352)(47,366,167,340)(\
48,336,73,342)(50,286,237,296)(51,55,252,206)(56,119,205,59)(58,199,203,317)(6\
4,298,124,325)(70,329,266,339)(71,75,281,158)(76,99,157,79)(78,151,155,360)(84\
,341,104,368)(89,452,394,445)(90,450,147,458)(91,137,173,170)(92,365,108,163)(\
94,129,106,466)(95,473,153,455)(96,451,133,457)(97,478,272,471)(98,474,144,456\
)(103,487,276,361)(105,171,139,136)(109,504,430,497)(110,502,195,510)(111,185,\
221,218)(112,322,128,211)(114,177,126,518)(115,525,201,507)(116,503,181,509)(1\
17,530,243,523)(118,526,192,508)(123,539,247,318)(125,219,187,184)(130,444,381\
,454)(131,135,393,172)(138,165,169,275)(150,472,359,480)(164,363,364,489)(178,\
496,417,506)(179,183,429,220)(186,213,217,246)(198,524,316,532)(212,320,321,54\
1)(225,646,570,639)(226,644,295,652)(227,290,308,305)(228,314,238,301)(229,283\
,236,660)(230,667,251,649)(231,645,250,651)(232,672,249,665)(233,668,248,650)(\
234,533,242,310)(235,306,241,289)(239,527,435,682)(240,291,303,304)(244,669,43\
8,690)(245,666,324,673)(254,705,615,698)(255,703,338,711)(256,333,351,348)(257\
,357,267,344)(258,326,265,719)(259,726,280,708)(260,704,279,710)(261,731,278,7\
24)(262,727,277,709)(263,481,271,353)(264,349,270,332)(268,475,399,741)(269,33\
4,346,347)(273,728,402,749)(274,725,367,732)(284,638,557,648)(285,288,569,307)\
(302,312,313,535)(311,681,534,529)(319,689,540,671)(327,697,602,707)(328,331,6\
14,350)(345,355,356,483)(354,740,482,477)(362,748,488,730)(369,872,778,865)(37\
0,870,453,878)(371,448,465,462)(372,470,382,459)(373,441,380,886)(374,893,392,\
875)(375,871,391,877)(376,897,390,891)(377,894,389,876)(378,490,386,467)(379,4\
63,385,447)(383,484,403,750)(384,449,404,461)(387,895,398,912)(388,892,397,898\
)(395,908,629,917)(396,911,479,896)(400,745,632,924)(401,469,492,460)(405,938,\
832,931)(406,936,505,944)(407,500,517,514)(408,522,418,511)(409,493,416,952)(4\
10,959,428,941)(411,937,427,943)(412,963,426,957)(413,960,425,942)(414,542,422\
,519)(415,515,421,499)(419,536,439,691)(420,501,440,513)(423,961,434,978)(424,\
958,433,964)(431,974,584,983)(432,977,531,962)(436,686,587,990)(437,521,544,51\
2)(442,864,765,874)(443,446,777,464)(468,752,491,486)(476,916,625,910)(485,923\
,751,747)(494,930,819,940)(495,498,831,516)(520,693,543,538)(528,982,580,976)(\
537,989,692,688)(545,1009,997,980)(546,845,647,853)(547,642,659,656)(548,664,5\
58,653)(549,635,556,1012)(550,847,568,833)(551,975,567,850)(552,836,566,825)(5\
53,846,565,854)(554,676,562,661)(555,657,561,641)(559,674,577,683)(560,643,578\
,655)(563,814,574,828)(564,834,573,848)(571,812,588,830)(572,835,589,826)(575,\
678,582,985)(576,663,583,654)(579,1010,852,979)(581,662,685,677)(585,939,860,8\
08)(586,827,670,815)(590,1013,1005,914)(591,791,706,799)(592,701,718,715)(593,\
723,603,712)(594,694,601,1016)(595,793,613,779)(596,909,612,796)(597,782,611,7\
71)(598,792,610,800)(599,735,607,720)(600,716,606,700)(604,733,622,742)(605,70\
2,623,714)(608,760,619,774)(609,780,618,794)(616,758,633,776)(617,781,634,772)\
(620,737,627,919)(621,722,628,713)(624,1014,798,913)(626,721,744,736)(630,873,\
806,754)(631,773,729,761)(636,849,995,998)(637,640,996,658)(675,851,684,680)(6\
79,981,984,993)(687,829,856,813)(695,795,1003,1006)(696,699,1004,717)(734,797,\
743,739)(738,915,918,1001)(746,775,802,759)(753,1002,1019,921)(755,868,885,882\
)(756,890,766,879)(757,861,764,1023)(762,901,770,887)(763,883,769,867)(767,899\
,785,906)(768,869,786,881)(783,903,789,926)(784,889,790,880)(787,1015,805,920)\
(788,888,804,902)(801,1017,1008,862)(803,907,905,900)(807,994,1022,987)(809,93\
4,951,948)(810,956,820,945)(811,927,818,1024)(816,967,824,953)(817,949,823,933\
)(821,965,839,972)(822,935,840,947)(837,969,843,992)(838,955,844,946)(841,1011\
,859,986)(842,954,858,968)(855,1020,1000,928)(857,973,971,966)(863,866,1018,88\
4)(904,922,925,1007)(929,932,1021,950)(970,988,991,999), [ f1*f3*f4, f1*f2*f3,\
 f1*f2*f3*f4, f1*f4, f1*f4 ], [ One(Q), One(Q), f2, f1*f3, f1, One(Q) ] ], [ (\
1,126,209,114)(2,106,161,94)(3,236,210,229)(4,234,121,242)(5,123,208,247)(6,26\
5,162,258)(7,263,101,271)(8,103,160,276)(9,100,175,46)(10,92,81,108)(11,44,141\
,102)(12,120,223,38)(13,112,61,128)(14,36,189,122)(15,380,176,373)(16,378,107,\
386)(17,97,174,272)(18,399,82,268)(19,264,45,270)(20,89,80,394)(21,403,142,383\
)(22,379,93,385)(23,41,140,282)(24,416,224,409)(25,414,127,422)(26,117,222,243\
)(27,435,62,239)(28,235,37,241)(29,109,60,430)(30,439,190,419)(31,415,113,421)\
(32,33,188,253)(34,228,67,238)(35,39,207,215)(40,187,53,125)(42,257,87,267)(43\
,47,159,167)(48,139,73,105)(49,556,309,549)(50,554,237,562)(51,232,252,249)(52\
,438,68,244)(54,225,66,570)(55,577,206,559)(56,555,205,561)(57,582,204,575)(58\
,578,203,560)(59,181,119,116)(63,587,216,436)(64,440,124,420)(65,250,214,231)(\
69,601,352,594)(70,599,266,607)(71,261,281,278)(72,402,88,273)(74,254,86,615)(\
75,622,158,604)(76,600,157,606)(77,627,156,620)(78,623,155,605)(79,133,99,96)(\
83,632,168,400)(84,404,104,384)(85,279,166,260)(90,372,147,382)(91,95,173,153)\
(98,269,144,346)(110,408,195,418)(111,115,221,201)(118,240,192,303)(129,764,46\
6,757)(130,762,381,770)(131,376,393,390)(132,398,148,387)(134,369,146,778)(135\
,785,172,767)(136,763,171,769)(137,789,170,783)(138,786,169,768)(143,629,154,3\
95)(145,391,152,375)(149,624,358,798)(150,621,359,628)(151,377,360,389)(163,78\
7,365,805)(164,784,364,790)(165,262,275,277)(177,818,518,811)(178,816,417,824)\
(179,412,429,426)(180,434,196,423)(182,405,194,832)(183,839,220,821)(184,817,2\
19,823)(185,843,218,837)(186,840,217,822)(191,584,202,431)(193,427,200,411)(19\
7,579,315,852)(198,576,316,583)(199,413,317,425)(211,841,322,859)(212,838,321,\
844)(213,233,246,248)(226,548,295,558)(227,230,308,251)(245,437,324,544)(255,5\
93,338,603)(256,259,351,280)(274,401,367,492)(283,994,660,987)(284,965,557,972\
)(285,552,569,566)(286,574,296,563)(287,545,294,997)(288,967,307,953)(289,991,\
306,970)(290,956,305,945)(291,966,304,973)(292,588,300,571)(293,567,299,551)(2\
97,585,323,860)(298,553,325,565)(301,934,314,948)(302,954,313,968)(310,932,533\
,950)(311,955,534,946)(312,433,535,424)(318,855,539,1000)(319,858,540,842)(320\
,573,541,564)(326,1002,719,921)(327,899,602,906)(328,597,614,611)(329,619,339,\
608)(330,590,337,1005)(331,901,350,887)(332,925,349,904)(333,890,348,879)(334,\
900,347,907)(335,633,343,616)(336,612,342,596)(340,630,366,806)(341,598,368,61\
0)(344,868,357,882)(345,888,356,902)(353,866,481,884)(354,889,482,880)(355,397\
,483,388)(361,801,487,1008)(362,804,488,788)(363,618,489,609)(370,756,453,766)\
(371,374,465,392)(396,744,479,626)(406,810,505,820)(407,410,517,428)(432,685,5\
31,581)(441,1013,886,914)(442,733,765,742)(443,760,777,774)(444,782,454,771)(4\
45,753,452,1019)(446,735,464,720)(447,918,463,738)(448,723,462,712)(449,734,46\
1,743)(450,793,458,779)(451,775,457,759)(455,791,473,799)(456,761,474,773)(459\
,701,470,715)(460,721,469,736)(467,699,490,717)(468,722,491,713)(471,795,478,1\
006)(472,781,480,772)(475,1017,741,862)(476,881,625,869)(477,780,740,794)(484,\
1003,750,695)(485,714,751,702)(486,617,752,634)(493,1009,952,980)(494,674,819,\
683)(495,814,831,828)(496,836,506,825)(497,807,504,1022)(498,676,516,661)(499,\
984,515,679)(500,664,514,653)(501,675,513,684)(502,847,510,833)(503,829,509,81\
3)(507,845,525,853)(508,815,526,827)(511,642,522,656)(512,662,521,677)(519,640\
,542,658)(520,663,543,654)(523,849,530,998)(524,835,532,826)(527,1020,682,928)\
(528,947,580,935)(529,834,681,848)(536,995,691,636)(537,655,692,643)(538,572,6\
93,589)(546,969,647,992)(547,550,659,568)(586,971,670,857)(591,903,706,926)(59\
2,595,718,613)(631,905,729,803)(635,938,1012,931)(637,961,996,978)(638,963,648\
,957)(639,927,646,1024)(641,856,657,687)(644,959,652,941)(645,981,651,993)(649\
,936,667,944)(650,982,668,976)(665,930,672,940)(666,977,673,962)(669,1021,690,\
929)(671,958,689,964)(678,939,985,808)(680,854,851,846)(686,1010,990,979)(688,\
942,989,960)(694,872,1016,865)(696,895,1004,912)(697,897,707,891)(698,861,705,\
1023)(700,802,716,746)(703,893,711,875)(704,915,710,1001)(708,870,726,878)(709\
,916,727,910)(724,864,731,874)(725,911,732,896)(728,1018,749,863)(730,892,748,\
898)(737,873,919,754)(739,800,797,792)(745,1014,924,913)(747,876,923,894)(755,\
758,885,776)(796,883,909,867)(809,812,951,830)(850,949,975,933)(871,922,877,10\
07)(908,1015,917,920)(937,988,943,999)(974,1011,983,986), [ f1*f3*f4, f1*f2*f3\
, f1*f2*f3*f4, f1*f4, f1*f4 ], [ f1, f2, f3, f2*f4, One(Q), One(Q) ] ], [ (1,4\
93,225,24,927,33,177,545)(2,441,254,15,861,41,129,590)(3,635,109,49,807,12,283\
,405)(4,678,244,57,929,39,310,585)(5,686,239,63,928,36,318,579)(6,694,89,69,75\
3,9,326,369)(7,737,273,77,863,47,353,630)(8,745,268,83,862,44,361,624)(10,484,\
395,21,920,97,163,795)(11,475,400,18,913,103,149,801)(13,536,431,30,986,117,21\
1,849)(14,527,436,27,979,123,197,855)(16,903,387,137,696,95,467,791)(17,908,38\
3,143,695,92,471,787)(19,716,391,157,922,96,332,759)(20,872,258,146,921,100,44\
5,601)(22,883,279,171,915,48,447,596)(23,705,373,86,914,106,330,764)(25,969,42\
3,185,637,115,519,845)(26,974,419,191,636,112,523,841)(28,657,427,205,988,116,\
289,813)(29,938,229,194,987,120,497,556)(31,949,250,219,981,40,499,551)(32,646\
,409,66,980,126,287,818)(34,674,571,55,809,232,301,930)(35,669,575,52,808,234,\
297,932)(37,641,411,56,999,181,306,829)(38,504,549,60,931,236,182,994)(42,733,\
616,75,755,261,344,864)(43,728,620,72,754,263,340,866)(45,700,375,76,1007,133,\
349,775)(46,452,594,80,865,265,134,1002)(50,810,563,290,495,230,661,936)(51,81\
2,559,292,494,228,665,934)(53,515,567,113,933,231,184,993)(54,1009,114,294,811\
,188,639,416)(58,971,425,291,688,192,643,827)(59,937,561,193,687,241,503,970)(\
61,691,584,190,1011,243,322,998)(62,1010,247,315,1000,189,682,587)(64,935,565,\
186,680,248,501,976)(65,975,421,293,679,187,645,823)(67,683,588,206,951,249,31\
4,940)(68,939,242,323,950,207,690,582)(70,756,608,333,443,259,720,870)(71,758,\
604,335,442,257,724,868)(73,463,612,93,867,260,136,1001)(74,1013,94,337,757,14\
0,698,380)(78,905,389,334,747,144,702,773)(79,871,606,145,746,270,451,904)(81,\
750,629,142,1015,272,365,1006)(82,1014,276,358,1008,141,741,632)(84,869,610,13\
8,739,277,449,910)(85,909,385,336,738,139,704,769)(87,742,633,158,885,278,357,\
874)(88,873,271,366,884,159,749,627)(90,899,779,135,592,376,459,697)(91,895,78\
3,132,591,378,455,699)(98,714,761,155,803,377,347,923)(99,877,600,152,802,264,\
457,925)(101,919,402,156,1018,167,481,806)(102,487,798,160,924,399,168,1017)(1\
04,881,598,169,797,262,461,916)(105,710,763,166,796,379,342,918)(107,926,398,1\
70,1004,153,490,799)(108,478,805,174,917,403,154,1003)(110,965,833,183,547,412\
,511,638)(111,961,837,180,546,414,507,640)(118,655,815,203,857,413,304,989)(11\
9,943,555,200,856,235,509,991)(121,985,438,204,1021,215,533,860)(122,539,852,2\
08,990,435,216,1020)(124,947,553,217,851,233,513,982)(125,651,817,214,850,415,\
299,984)(127,992,434,218,996,201,542,853)(128,530,859,222,983,439,202,995)(130\
,593,771,448,328,374,887,703)(131,595,767,450,327,372,891,701)(147,906,793,172\
,718,390,470,707)(148,706,386,473,717,173,912,789)(150,804,772,356,486,397,713\
,748)(151,631,623,474,485,269,876,907)(161,886,615,176,1023,282,466,1005)(162,\
1016,394,352,1019,175,719,778)(164,744,609,469,477,367,880,911)(165,792,786,36\
8,476,384,709,743)(178,548,825,500,285,410,953,644)(179,550,821,502,284,408,95\
7,642)(195,972,847,220,659,426,522,648)(196,647,422,525,658,221,978,843)(198,8\
58,826,313,538,433,654,689)(199,586,578,526,537,240,942,973)(209,952,570,224,1\
024,253,518,997)(210,1012,430,309,1022,223,660,832)(212,685,564,521,529,324,94\
6,977)(213,846,840,325,528,420,650,684)(226,816,941,288,407,552,653,496)(227,8\
14,945,286,406,554,649,498)(237,820,574,305,831,251,676,944)(238,672,948,252,8\
30,577,300,819)(245,955,962,321,581,573,512,681)(246,854,822,298,580,440,668,6\
75)(255,762,875,331,371,597,712,444)(256,760,879,329,370,599,708,446)(266,766,\
619,348,777,280,735,878)(267,731,882,281,776,622,343,765)(274,889,896,364,626,\
618,460,740)(275,800,768,341,625,404,727,734)(295,824,959,307,517,566,664,506)\
(296,505,562,667,516,308,828,956)(302,693,424,663,671,316,842,835)(303,960,966\
,317,670,560,508,692)(311,437,834,662,320,432,838,666)(312,572,954,524,319,576\
,958,520)(338,770,893,350,465,611,723,454)(339,453,607,726,464,351,774,890)(34\
5,752,388,722,730,359,788,781)(346,894,900,360,729,605,456,751)(354,401,780,72\
1,363,396,784,725)(355,617,888,472,362,621,892,468)(381,603,782,462,614,392,90\
1,711)(382,897,715,393,613,785,458,602)(417,558,836,514,569,428,967,652)(418,9\
63,656,429,568,839,510,557)(479,790,732,482,492,794,736,489)(480,488,628,898,4\
91,483,634,902)(531,844,673,534,544,848,677,541)(532,540,583,964,543,535,589,9\
68), [ f1*f3, f1*f3*f4, f2*f4, f2, f2*f4 ], [ One(Q), f1, One(Q), f2, f3, One(\
Q) ] ], [ (1,200,958,233)(2,152,892,262)(3,299,834,118)(4,202,957,251)(5,300,8\
25,201)(6,342,780,98)(7,154,891,280)(8,343,771,153)(9,166,725,377)(10,72,708,3\
76)(11,132,875,261)(12,214,666,413)(13,52,649,412)(14,180,941,232)(15,457,617,\
104)(16,168,724,392)(17,458,608,167)(18,455,597,42)(19,74,709,388)(20,456,609,\
73)(21,340,760,90)(22,134,876,274)(23,341,772,133)(24,509,572,124)(25,216,665,\
428)(26,510,563,215)(27,507,552,34)(28,54,650,424)(29,508,564,53)(30,297,814,1\
10)(31,182,942,245)(32,298,826,181)(33,119,524,553)(35,286,833,117)(36,252,644\
,434)(37,66,668,433)(38,199,962,250)(39,222,502,574)(40,60,526,573)(41,99,472,\
598)(43,329,779,97)(44,281,703,398)(45,86,727,397)(46,151,896,279)(47,174,450,\
619)(48,80,474,618)(49,651,432,203)(50,204,523,568)(51,652,423,122)(55,197,961\
,226)(56,287,854,198)(57,530,550,237)(58,309,645,531)(59,532,565,253)(61,68,66\
7,426)(62,525,566,67)(63,672,410,127)(64,224,503,589)(65,673,425,223)(69,710,3\
96,155)(70,156,471,613)(71,711,387,102)(75,149,895,255)(76,330,800,150)(77,478\
,595,266)(78,352,704,479)(79,480,610,282)(81,88,726,390)(82,473,611,87)(83,731\
,374,107)(84,176,451,634)(85,732,389,175)(89,105,363,761)(91,444,616,103)(92,3\
93,870,402)(93,146,894,367)(94,165,730,391)(95,160,335,782)(96,140,368,781)(10\
0,360,911,260)(101,143,897,259)(106,275,748,375)(108,131,878,273)(109,125,320,\
815)(111,496,571,123)(112,429,936,438)(113,194,960,324)(114,213,671,427)(115,2\
08,292,836)(116,188,325,835)(120,317,977,231)(121,191,963,230)(126,246,689,411\
)(128,179,944,244)(129,877,362,169)(130,170,361,776)(135,163,728,370)(136,445,\
729,164)(137,487,758,381)(138,466,871,488)(139,489,773,394)(141,148,893,278)(1\
42,366,774,147)(144,162,336,794)(145,898,277,161)(157,337,792,359)(158,358,912\
,338)(159,339,793,272)(171,452,631,364)(172,365,749,453)(173,454,633,276)(177,\
943,319,217)(178,218,318,830)(183,211,669,406)(184,497,670,212)(185,539,812,41\
7)(186,518,937,540)(187,541,827,430)(189,196,959,249)(190,323,828,195)(192,210\
,293,848)(193,964,248,209)(205,294,846,316)(206,315,978,295)(207,296,847,243)(\
219,504,586,321)(220,322,690,505)(221,506,588,247)(225,235,312,982)(227,638,43\
1,234)(228,569,845,435)(229,303,529,567)(236,240,681,551)(238,285,853,239)(241\
,535,976,570)(242,308,648,584)(254,264,355,916)(256,697,395,263)(257,614,791,3\
99)(258,346,477,612)(265,269,740,596)(267,328,799,268)(270,483,910,615)(271,35\
1,707,629)(283,850,311,304)(284,305,310,983)(288,301,527,546)(289,639,528,302)\
(290,533,974,557)(291,660,975,534)(306,646,580,313)(307,314,682,647)(326,796,3\
54,347)(327,348,353,917)(331,344,475,591)(332,698,476,345)(333,481,908,602)(33\
4,719,909,482)(349,705,625,356)(350,357,741,706)(369,379,401,923)(371,864,400,\
378)(372,777,630,403)(373,404,486,775)(380,384,752,759)(382,443,806,383)(385,4\
92,747,778)(386,465,874,632)(405,415,437,989)(407,930,436,414)(408,831,585,439\
)(409,440,538,829)(416,420,693,813)(418,495,860,419)(421,544,688,832)(422,517,\
940,587)(441,802,468,461)(442,462,467,924)(446,459,484,754)(447,865,485,460)(4\
48,490,745,765)(449,886,746,491)(463,872,751,469)(464,470,750,873)(493,856,520\
,513)(494,514,519,990)(498,511,536,808)(499,931,537,512)(500,542,686,819)(501,\
952,687,543)(515,938,692,521)(516,522,691,939)(545,555,576,851)(547,849,575,55\
4)(548,996,579,577)(549,578,581,981)(556,560,685,993)(558,637,852,559)(561,583\
,680,997)(562,659,998,582)(590,600,621,797)(592,795,620,599)(593,1004,624,622)\
(594,623,626,915)(601,605,744,1001)(603,696,798,604)(606,628,739,1005)(607,718\
,1006,627)(635,984,662,655)(636,656,661,985)(640,653,674,979)(641,980,675,654)\
(642,676,678,995)(643,1012,679,677)(657,1009,684,663)(658,664,683,1010)(694,91\
8,721,714)(695,715,720,919)(699,712,733,913)(700,914,734,713)(701,735,737,1003\
)(702,1016,738,736)(716,1013,743,722)(717,723,742,1014)(753,763,784,803)(755,8\
01,783,762)(756,1018,787,785)(757,786,788,922)(764,768,804,1007)(766,863,805,7\
67)(769,790,905,1019)(770,885,1008,789)(807,817,838,857)(809,855,837,816)(810,\
1021,841,839)(811,840,842,988)(818,822,858,999)(820,929,859,821)(823,844,971,1\
022)(824,951,1000,843)(861,925,888,881)(862,882,887,926)(866,879,899,920)(867,\
921,900,880)(868,901,903,1017)(869,1023,904,902)(883,1002,907,889)(884,890,906\
,1015)(927,991,954,947)(928,948,953,992)(932,945,965,986)(933,987,966,946)(934\
,967,969,1020)(935,1024,970,968)(949,994,973,955)(950,956,972,1011), [ f1*f3, \
f2*f3*f4, f4, f1, f2*f4 ], [ One(Q), One(Q), f3, f2*f4, f1, One(Q) ] ], [ (1,9\
47,958,991)(2,881,892,925)(3,857,834,817)(4,820,957,859)(5,992,825,948)(6,803,\
780,763)(7,766,891,805)(8,926,771,882)(9,714,725,918)(10,899,708,866)(11,733,8\
75,699)(12,655,666,984)(13,965,649,932)(14,674,941,640)(15,797,617,600)(16,603\
,724,798)(17,919,608,715)(18,755,597,783)(19,788,709,757)(20,867,609,900)(21,5\
92,760,620)(22,626,876,594)(23,700,772,734)(24,851,572,555)(25,558,665,852)(26\
,985,563,656)(27,809,552,837)(28,842,650,811)(29,933,564,966)(30,547,814,575)(\
31,581,942,549)(32,641,826,675)(33,513,524,856)(34,816,507,855)(35,536,833,498\
)(36,542,644,819)(37,858,668,818)(38,499,962,537)(39,676,502,995)(40,955,526,9\
94)(41,461,472,802)(42,762,455,801)(43,484,779,446)(44,490,703,765)(45,804,727\
,764)(46,447,896,485)(47,735,450,1003)(48,889,474,1002)(49,989,432,415)(50,418\
,523,860)(51,990,423,514)(52,986,412,945)(53,946,508,987)(54,988,424,840)(55,4\
07,961,436)(56,538,854,409)(57,831,550,439)(58,544,645,832)(59,952,565,543)(60\
,949,573,973)(61,972,667,950)(62,951,566,843)(63,996,410,577)(64,583,503,997)(\
65,1012,425,677)(66,999,433,822)(67,824,525,1000)(68,1011,426,956)(69,923,396,\
379)(70,382,471,806)(71,924,387,462)(72,920,376,879)(73,880,456,921)(74,922,38\
8,786)(75,371,895,400)(76,486,800,373)(77,777,595,403)(78,492,704,778)(79,886,\
610,491)(80,883,618,907)(81,906,726,884)(82,885,611,789)(83,1004,374,622)(84,6\
28,451,1005)(85,1016,389,736)(86,1007,397,768)(87,770,473,1008)(88,1015,390,89\
0)(89,347,363,796)(90,599,340,795)(91,475,616,331)(92,481,870,602)(93,744,894,\
601)(94,332,730,476)(95,901,335,1017)(96,722,368,1013)(97,459,329,754)(98,784,\
342,753)(99,441,598,468)(100,463,911,751)(101,756,897,787)(102,467,711,442)(10\
3,344,444,591)(104,621,457,590)(105,326,761,354)(106,349,748,625)(107,593,731,\
624)(108,353,878,327)(109,304,320,850)(110,554,297,849)(111,527,571,288)(112,5\
33,936,557)(113,685,960,556)(114,289,671,528)(115,967,292,1020)(116,663,325,10\
09)(117,511,286,808)(118,838,299,807)(119,493,553,520)(120,515,977,692)(121,81\
0,963,841)(122,519,652,494)(123,301,496,546)(124,576,509,545)(125,283,815,311)\
(126,306,689,580)(127,548,672,579)(128,310,944,284)(129,916,362,264)(130,267,3\
61,799)(131,917,273,348)(132,913,261,712)(133,713,341,914)(134,915,274,623)(13\
5,256,728,395)(136,477,729,258)(137,614,758,399)(138,483,871,615)(139,719,773,\
482)(140,716,781,743)(141,742,893,717)(142,718,774,627)(143,1018,259,785)(144,\
790,336,1019)(145,1023,277,902)(146,1001,367,605)(147,607,366,1006)(148,1014,2\
78,723)(149,864,255,378)(150,404,330,775)(151,865,279,460)(152,861,262,888)(15\
3,887,343,862)(154,863,280,767)(155,401,710,369)(156,443,613,383)(157,752,792,\
380)(158,465,912,632)(159,750,793,464)(160,903,782,868)(161,869,898,904)(162,9\
05,794,769)(163,697,370,263)(164,346,445,612)(165,698,391,345)(166,694,377,721\
)(167,720,458,695)(168,696,392,604)(169,355,877,254)(170,328,776,268)(171,740,\
631,265)(172,351,749,629)(173,741,633,350)(174,737,619,701)(175,702,732,738)(1\
76,739,634,606)(177,982,319,235)(178,238,318,853)(179,983,244,305)(180,979,232\
,653)(181,654,298,980)(182,981,245,578)(183,227,669,431)(184,529,670,229)(185,\
569,812,435)(186,535,937,570)(187,660,827,534)(188,657,835,684)(189,683,959,65\
8)(190,659,828,582)(191,1021,230,839)(192,844,293,1022)(193,1024,248,968)(194,\
993,324,560)(195,562,323,998)(196,1010,249,664)(197,930,226,414)(198,440,287,8\
29)(199,931,250,512)(200,927,233,954)(201,953,300,928)(202,929,251,821)(203,43\
7,651,405)(204,495,568,419)(205,693,846,416)(206,517,978,587)(207,691,847,516)\
(208,969,836,934)(209,935,964,970)(210,971,848,823)(211,638,406,234)(212,303,4\
97,567)(213,639,427,302)(214,635,413,662)(215,661,510,636)(216,637,428,559)(21\
7,312,943,225)(218,285,830,239)(219,681,586,236)(220,308,690,584)(221,682,588,\
307)(222,678,574,642)(223,643,673,679)(224,680,589,561)(228,539,845,417)(231,5\
21,317,938)(237,408,530,585)(240,504,551,321)(241,518,976,540)(242,322,648,505\
)(243,522,296,939)(246,646,411,313)(247,314,506,647)(252,686,434,500)(253,501,\
532,687)(257,487,791,381)(260,469,360,872)(266,372,478,630)(269,452,596,364)(2\
70,466,910,488)(271,365,707,453)(272,470,339,873)(275,705,375,356)(276,357,454\
,706)(281,745,398,448)(282,449,480,746)(290,429,974,438)(291,541,975,430)(294,\
813,316,420)(295,422,315,940)(309,688,531,421)(333,393,908,402)(334,489,909,39\
4)(337,759,359,384)(338,386,358,874)(352,747,479,385), [ f1*f3, f2*f3*f4, f4, \
f1, f2*f4 ], [ One(Q), One(Q), f3, f2*f4, f1, One(Q) ] ], [ (1,937,954,976)(2,\
871,888,910)(3,975,838,827)(4,974,821,936)(5,812,953,845)(6,909,784,773)(7,908\
,767,870)(8,758,887,791)(9,704,721,747)(10,749,879,707)(11,912,712,874)(12,645\
,662,688)(13,690,945,648)(14,978,653,940)(15,746,621,610)(16,745,604,703)(17,5\
95,720,630)(18,706,762,633)(19,705,786,748)(20,631,880,596)(21,873,599,793)(22\
,872,623,911)(23,792,713,759)(24,687,576,565)(25,686,559,644)(26,550,661,585)(\
27,647,816,588)(28,646,840,689)(29,586,946,551)(30,939,554,847)(31,938,578,977\
)(32,846,654,813)(33,503,520,680)(34,682,837,506)(35,828,511,998)(36,665,500,6\
37)(37,639,822,671)(38,960,512,993)(39,523,642,495)(40,497,973,529)(41,451,468\
,739)(42,741,783,454)(43,774,459,1006)(44,724,448,696)(45,698,768,730)(46,894,\
460,1001)(47,471,701,443)(48,445,907,477)(49,679,437,425)(50,678,419,502)(51,4\
10,519,579)(52,505,965,584)(53,504,966,681)(54,580,842,411)(55,1010,414,959)(5\
6,1009,440,835)(57,636,408,563)(58,635,421,666)(59,572,501,545)(60,670,955,567\
)(61,669,956,638)(62,546,824,571)(63,494,548,423)(64,493,561,524)(65,432,643,4\
05)(66,528,858,427)(67,527,843,496)(68,406,972,431)(69,738,401,389)(70,737,383\
,450)(71,374,467,624)(72,453,899,629)(73,452,900,740)(74,625,788,375)(75,1014,\
378,893)(76,1013,404,781)(77,695,372,608)(78,694,385,725)(79,617,449,590)(80,7\
29,889,612)(81,728,890,697)(82,591,770,616)(83,442,593,387)(84,441,606,472)(85\
,396,702,369)(86,476,804,391)(87,475,789,444)(88,370,906,395)(89,336,354,905)(\
90,750,620,339)(91,611,344,1008)(92,891,333,863)(93,865,605,896)(94,727,345,10\
07)(95,361,868,328)(96,330,743,486)(97,366,446,718)(98,719,763,489)(99,634,461\
,1005)(100,876,469,915)(101,917,785,878)(102,731,462,1004)(103,473,331,885)(10\
4,886,600,480)(105,794,347,1019)(106,709,356,922)(107,924,622,711)(108,897,348\
,1018)(109,293,311,971)(110,691,575,296)(111,566,301,1000)(112,957,290,929)(11\
3,931,560,962)(114,668,302,999)(115,318,934,285)(116,287,684,538)(117,323,498,\
659)(118,660,817,541)(119,589,513,997)(120,942,521,981)(121,983,839,944)(122,6\
72,514,996)(123,525,288,951)(124,952,555,532)(125,848,304,1022)(126,650,313,98\
8)(127,990,577,652)(128,963,305,1021)(129,904,355,277)(130,903,268,335)(131,25\
9,353,787)(132,338,733,632)(133,337,734,752)(134,751,626,260)(135,1015,263,726\
)(136,1002,346,618)(137,862,257,771)(138,861,270,892)(139,780,334,753)(140,800\
,722,775)(141,895,723,864)(142,754,607,779)(143,327,756,273)(144,326,769,363)(\
145,362,869,254)(146,485,744,279)(147,484,627,329)(148,255,742,400)(149,717,37\
1,278)(150,716,373,368)(151,367,447,601)(152,488,881,615)(153,487,882,614)(154\
,602,766,402)(155,1016,379,732)(156,1003,382,619)(157,914,384,772)(158,913,386\
,875)(159,760,470,795)(160,776,901,799)(161,877,902,916)(162,796,790,761)(163,\
884,256,390)(164,883,258,474)(165,397,332,764)(166,479,714,778)(167,478,715,77\
7)(168,765,603,398)(169,1023,264,898)(170,1017,267,782)(171,921,269,609)(172,9\
20,271,708)(173,597,357,801)(174,613,735,806)(175,710,736,923)(176,802,628,598\
)(177,970,312,248)(178,969,239,292)(179,230,310,841)(180,295,674,587)(181,294,\
675,693)(182,692,581,231)(183,1011,234,667)(184,994,303,573)(185,928,228,825)(\
186,927,241,958)(187,834,291,807)(188,854,663,829)(189,961,664,930)(190,808,56\
2,833)(191,284,810,244)(192,283,823,320)(193,319,935,225)(194,537,685,250)(195\
,536,582,286)(196,226,683,436)(197,658,407,249)(198,657,409,325)(199,324,499,5\
56)(200,540,947,570)(201,539,948,569)(202,557,820,438)(203,1012,415,673)(204,9\
95,418,574)(205,980,420,826)(206,979,422,941)(207,814,522,849)(208,830,967,853\
)(209,943,968,982)(210,850,844,815)(211,950,227,426)(212,949,229,526)(213,433,\
289,818)(214,531,655,832)(215,530,656,831)(216,819,558,434)(217,1024,235,964)(\
218,1020,238,836)(219,987,240,564)(220,986,242,649)(221,552,314,855)(222,568,6\
76,860)(223,651,677,989)(224,856,583,553)(232,315,640,517)(233,518,991,535)(23\
6,508,321,933)(237,985,439,510)(243,297,516,547)(245,515,549,317)(246,424,306,\
811)(247,507,307,809)(251,533,859,429)(252,428,542,852)(253,509,543,851)(261,3\
58,699,465)(262,466,925,483)(265,456,364,867)(266,919,403,458)(272,340,464,592\
)(274,463,594,360)(275,388,349,757)(276,455,350,755)(280,481,805,393)(281,392,\
490,798)(282,457,491,797)(298,316,641,416)(299,534,857,430)(300,417,992,435)(3\
08,412,322,932)(309,984,544,413)(341,359,700,380)(342,482,803,394)(343,381,926\
,399)(351,376,365,866)(352,918,492,377), [ f1*f3, f2*f3*f4, f4, f1, f2*f4 ], [\
 One(Q), One(Q), f3, f2*f4, f1, One(Q) ] ], [ (1,186,954,241)(2,138,888,270)(3\
,291,838,187)(4,290,821,112)(5,185,953,228)(6,334,784,139)(7,333,767,92)(8,137\
,887,257)(9,78,721,385)(10,172,879,271)(11,158,712,386)(12,58,662,421)(13,220,\
945,242)(14,206,653,422)(15,449,621,79)(16,448,604,44)(17,77,720,372)(18,357,7\
62,173)(19,356,786,106)(20,171,880,269)(21,470,599,159)(22,469,623,100)(23,157\
,713,384)(24,501,576,59)(25,500,559,36)(26,57,661,408)(27,314,816,221)(28,313,\
840,126)(29,219,946,240)(30,522,554,207)(31,521,578,120)(32,205,654,420)(33,64\
,520,561)(34,307,837,247)(35,190,511,562)(37,302,822,114)(38,113,512,560)(39,5\
0,642,419)(40,212,973,229)(41,84,468,606)(42,350,783,276)(43,142,459,607)(45,3\
45,768,94)(46,93,460,605)(47,70,701,383)(48,164,907,258)(49,643,437,65)(51,63,\
519,548)(52,322,965,308)(53,321,966,236)(54,306,842,246)(55,664,414,189)(56,66\
3,440,188)(60,184,955,303)(61,183,956,234)(62,301,824,111)(66,289,858,213)(67,\
288,843,123)(68,211,972,227)(69,702,401,85)(71,83,467,593)(72,365,899,351)(73,\
364,900,265)(74,349,788,275)(75,723,378,141)(76,722,404,140)(80,136,889,346)(8\
1,135,890,263)(82,344,770,91)(86,332,804,165)(87,331,789,103)(88,163,906,256)(\
89,144,354,769)(90,464,620,272)(95,130,868,268)(96,150,743,373)(97,147,446,627\
)(98,482,763,394)(99,176,461,628)(101,348,785,108)(102,107,462,622)(104,491,60\
0,282)(105,162,347,790)(109,192,311,823)(110,516,575,243)(115,178,934,239)(116\
,198,684,409)(117,195,498,582)(118,534,817,430)(119,224,513,583)(121,305,839,1\
28)(122,127,514,577)(124,543,555,253)(125,210,304,844)(129,869,355,145)(131,14\
3,353,756)(132,358,733,465)(133,359,734,380)(134,463,626,360)(146,447,744,151)\
(148,149,742,371)(152,466,881,483)(153,381,882,399)(154,481,766,393)(155,736,3\
79,175)(156,735,382,174)(160,170,901,267)(161,169,902,264)(166,352,714,492)(16\
7,266,715,403)(168,490,603,281)(177,935,312,193)(179,191,310,810)(180,315,674,\
517)(181,316,675,416)(182,515,581,317)(194,499,685,199)(196,197,683,407)(200,5\
18,947,535)(201,417,948,435)(202,533,820,429)(203,677,415,223)(204,676,418,222\
)(208,218,967,238)(209,217,968,235)(214,309,655,544)(215,237,656,439)(216,542,\
558,252)(225,248,319,970)(226,658,436,249)(230,284,841,244)(231,245,692,549)(2\
32,295,640,587)(233,540,991,570)(250,324,537,556)(251,557,859,438)(254,277,362\
,904)(255,717,400,278)(259,327,787,273)(260,274,751,594)(261,338,699,632)(262,\
488,925,615)(279,367,485,601)(280,602,805,402)(283,971,320,293)(285,292,318,96\
9)(286,323,536,659)(287,657,538,325)(294,641,693,298)(296,297,691,547)(299,660\
,857,541)(300,539,992,569)(326,905,363,336)(328,335,361,903)(329,366,484,718)(\
330,716,486,368)(337,700,752,341)(339,340,750,592)(342,719,803,489)(343,487,92\
6,614)(369,389,396,738)(370,884,395,390)(374,442,624,387)(375,388,625,757)(376\
,453,866,629)(377,479,918,778)(391,397,476,764)(392,765,798,398)(405,425,432,6\
79)(406,950,431,426)(410,494,579,423)(411,424,580,811)(412,505,932,584)(413,53\
1,984,832)(427,433,528,818)(428,819,852,434)(441,739,472,451)(443,450,471,737)\
(444,473,475,885)(445,883,477,474)(452,867,740,456)(454,455,741,755)(457,886,7\
97,480)(458,478,919,777)(493,680,524,503)(495,502,523,678)(496,525,527,951)(49\
7,949,529,526)(504,933,681,508)(506,507,682,809)(509,952,851,532)(510,530,985,\
831)(545,565,572,687)(546,1000,571,566)(550,636,585,563)(551,564,586,987)(552,\
647,855,588)(553,589,856,997)(567,573,670,994)(568,995,860,574)(590,610,617,74\
6)(591,1008,616,611)(595,695,630,608)(596,609,631,921)(597,706,801,633)(598,63\
4,802,1005)(612,618,729,1002)(613,1003,806,619)(635,688,666,645)(637,644,665,6\
86)(638,667,669,1011)(639,999,671,668)(646,988,689,650)(648,649,690,986)(651,1\
012,989,673)(652,672,990,996)(694,747,725,704)(696,703,724,745)(697,726,728,10\
15)(698,1007,730,727)(705,922,748,709)(707,708,749,920)(710,1016,923,732)(711,\
731,924,1004)(753,773,780,909)(754,1006,779,774)(758,862,791,771)(759,772,792,\
914)(760,873,795,793)(761,794,796,1019)(775,781,800,1013)(776,1017,799,782)(80\
7,827,834,975)(808,998,833,828)(812,928,845,825)(813,826,846,980)(814,939,849,\
847)(815,848,850,1022)(829,835,854,1009)(830,1020,853,836)(861,910,892,871)(86\
3,870,891,908)(864,893,895,1014)(865,1001,896,894)(872,915,911,876)(874,875,91\
2,913)(877,1023,916,898)(878,897,917,1018)(927,976,958,937)(929,936,957,974)(9\
30,959,961,1010)(931,993,962,960)(938,981,977,942)(940,941,978,979)(943,1024,9\
82,964)(944,963,983,1021), [ f1*f3, f2*f3*f4, f4, f1, f2*f4 ], [ One(Q), One(Q\
), f3, f2*f4, f1, One(Q) ] ], [ (1,409)(2,373)(3,549)(4,575)(5,436)(6,594)(7,6\
20)(8,400)(9,258)(10,383)(11,268)(12,229)(13,419)(14,239)(15,757)(16,783)(17,3\
95)(18,798)(19,600)(20,369)(21,805)(22,763)(23,254)(24,811)(25,837)(26,431)(27\
,852)(28,555)(29,405)(30,859)(31,817)(32,225)(33,114)(34,559)(35,244)(36,247)(\
37,561)(38,109)(39,242)(40,421)(41,94)(42,604)(43,273)(44,276)(45,606)(46,89)(\
47,271)(48,385)(49,987)(50,945)(51,571)(52,860)(53,415)(54,545)(55,948)(56,991\
)(57,950)(58,973)(59,411)(60,832)(61,439)(62,579)(63,1000)(64,822)(65,551)(66,\
997)(67,577)(68,585)(69,921)(70,879)(71,616)(72,806)(73,379)(74,590)(75,882)(7\
6,925)(77,884)(78,907)(79,375)(80,778)(81,403)(82,624)(83,1008)(84,768)(85,596\
)(86,1005)(87,622)(88,630)(90,767)(91,387)(92,272)(93,769)(95,386)(96,270)(97,\
108)(98,623)(99,391)(100,394)(101,627)(102,103)(104,786)(105,279)(106,282)(107\
,789)(110,821)(111,423)(112,243)(113,823)(115,422)(116,241)(117,128)(118,578)(\
119,427)(120,430)(121,582)(122,123)(124,840)(125,250)(126,253)(127,843)(129,91\
4)(130,712)(131,779)(132,799)(133,264)(134,753)(135,715)(136,918)(137,717)(138\
,743)(139,260)(140,615)(141,399)(142,787)(143,1006)(144,605)(145,759)(146,1019\
)(147,785)(148,791)(149,862)(150,888)(151,761)(152,775)(153,378)(154,795)(155,\
900)(156,866)(157,904)(158,868)(159,402)(160,632)(161,380)(162,601)(163,695)(1\
64,721)(165,598)(166,612)(167,263)(168,801)(169,734)(170,699)(171,738)(172,701\
)(173,398)(174,629)(175,265)(176,764)(177,980)(178,653)(179,833)(180,853)(181,\
235)(182,807)(183,656)(184,984)(185,658)(186,684)(187,231)(188,570)(189,435)(1\
90,841)(191,998)(192,560)(193,813)(194,1022)(195,839)(196,845)(197,928)(198,95\
4)(199,815)(200,829)(201,414)(202,849)(203,966)(204,932)(205,970)(206,934)(207\
,438)(208,587)(209,416)(210,556)(211,636)(212,662)(213,553)(214,567)(215,234)(\
216,855)(217,675)(218,640)(219,679)(220,642)(221,434)(222,584)(223,236)(224,81\
8)(226,953)(227,563)(228,249)(230,562)(232,238)(233,440)(237,956)(240,425)(245\
,838)(246,565)(248,420)(251,554)(252,588)(255,887)(256,608)(257,278)(259,607)(\
261,267)(262,404)(266,890)(269,389)(274,784)(275,610)(277,384)(280,599)(281,63\
3)(283,931)(284,511)(285,941)(286,944)(287,927)(288,514)(289,856)(290,516)(291\
,692)(292,940)(293,993)(294,1024)(295,967)(296,936)(297,929)(298,982)(299,981)\
(300,930)(301,494)(302,520)(303,413)(304,537)(305,498)(306,687)(307,500)(308,5\
74)(309,994)(310,808)(311,512)(312,826)(313,543)(314,819)(315,1020)(316,968)(3\
17,827)(318,979)(319,654)(320,962)(321,677)(322,995)(323,1021)(324,844)(325,97\
6)(326,865)(327,459)(328,875)(329,878)(330,861)(331,462)(332,802)(333,464)(334\
,751)(335,874)(336,1001)(337,1023)(338,901)(339,870)(340,863)(341,916)(342,915\
)(343,864)(344,442)(345,468)(346,377)(347,485)(348,446)(349,746)(350,448)(351,\
619)(352,1002)(353,754)(354,460)(355,772)(356,491)(357,765)(358,1017)(359,902)\
(360,773)(361,913)(362,713)(363,896)(364,736)(365,1003)(366,1018)(367,790)(368\
,910)(370,720)(371,771)(372,390)(374,770)(376,382)(381,723)(388,621)(392,762)(\
393,793)(396,880)(397,628)(401,609)(406,661)(407,825)(408,426)(410,824)(412,41\
8)(417,664)(424,576)(428,816)(429,847)(432,946)(433,583)(437,564)(441,698)(443\
,708)(444,711)(445,694)(447,796)(449,625)(450,707)(451,1007)(452,1016)(453,735\
)(454,703)(455,696)(456,923)(457,922)(458,697)(461,476)(463,909)(465,782)(466,\
1013)(467,591)(469,482)(470,602)(471,920)(472,730)(473,1004)(474,747)(475,924)\
(477,725)(478,1015)(479,889)(480,748)(481,873)(483,781)(484,917)(486,892)(487,\
1014)(488,722)(489,911)(490,706)(492,618)(493,639)(495,649)(496,652)(497,635)(\
499,850)(501,580)(502,648)(503,999)(504,1012)(505,676)(506,644)(507,637)(508,9\
89)(509,988)(510,638)(513,528)(515,975)(517,836)(518,1009)(519,546)(521,534)(5\
22,557)(523,986)(524,671)(525,996)(526,688)(527,990)(529,666)(530,1011)(531,95\
5)(532,689)(533,939)(535,835)(536,983)(538,958)(539,1010)(540,663)(541,977)(54\
2,647)(544,573)(547,957)(548,566)(550,972)(552,558)(568,965)(569,959)(572,842)\
(581,834)(586,643)(589,858)(592,891)(593,611)(595,906)(597,603)(613,899)(614,8\
93)(617,788)(626,780)(631,702)(634,804)(641,943)(645,949)(646,952)(650,851)(65\
1,933)(655,670)(657,937)(659,963)(660,938)(665,809)(667,831)(668,680)(669,985)\
(672,951)(673,681)(674,830)(678,690)(682,686)(683,812)(685,848)(691,974)(693,9\
64)(700,877)(704,883)(705,886)(709,797)(710,867)(714,729)(716,871)(718,897)(71\
9,872)(724,755)(726,777)(727,739)(728,919)(731,885)(732,740)(733,776)(737,749)\
(741,745)(742,758)(744,794)(750,908)(752,898)(756,774)(760,766)(792,869)(800,8\
81)(803,876)(810,828)(814,820)(846,935)(854,947)(857,942)(894,905)(895,926)(90\
3,912)(960,971)(961,992)(969,978), [ f1*f3*f4, f1*f3, f3*f4, f2*f3*f4, f1*f3*f\
4 ], [ One(Q), One(Q), f1, f2, f3, One(Q) ] ], [ (1,576,177,524,927,572,225,52\
0)(2,621,129,472,861,617,254,468)(3,437,283,666,807,432,109,662)(4,408,310,502\
,929,550,244,642)(5,548,318,644,928,410,239,500)(6,401,326,725,753,396,89,721)\
(7,372,353,450,863,595,273,701)(8,593,361,703,862,374,268,448)(9,784,69,363,69\
4,780,369,354)(10,599,163,329,920,760,395,446)(11,762,149,444,913,597,400,331)\
(12,838,49,320,635,834,405,311)(13,554,211,286,986,814,431,498)(14,816,197,496\
,979,552,436,288)(15,355,441,892,590,362,41,888)(16,257,467,335,696,758,387,86\
8)(17,756,471,870,695,259,383,333)(18,371,475,875,801,255,103,712)(19,384,332,\
368,922,792,391,743)(20,744,445,911,921,367,258,469)(21,256,484,708,795,370,97\
,879)(22,269,447,474,915,631,279,907)(23,804,330,748,914,397,373,356)(24,312,4\
93,958,545,319,33,954)(25,228,519,292,637,812,423,934)(26,810,523,936,636,230,\
419,290)(27,407,527,941,855,226,123,653)(28,420,289,325,988,846,427,684)(29,68\
5,497,977,987,324,229,521)(30,227,536,649,849,406,117,945)(31,240,499,526,981,\
586,250,973)(32,858,287,689,980,433,409,313)(34,414,301,180,809,961,571,640)(3\
5,965,297,638,808,412,575,183)(36,953,63,285,686,825,579,178)(37,440,306,298,9\
99,854,411,675)(38,955,182,681,931,573,549,321)(39,821,57,179,678,957,585,284)\
(40,578,219,199,949,942,551,537)(42,378,344,132,755,895,616,699)(43,899,340,69\
7,754,376,620,135)(44,887,83,328,745,771,624,130)(45,404,349,341,1007,800,375,\
734)(46,889,134,740,865,618,594,364)(47,767,77,131,737,891,630,327)(48,623,171\
,151,883,876,596,485)(50,112,661,191,495,974,563,841)(51,969,665,845,494,115,5\
59,185)(52,547,669,833,932,110,234,511)(53,560,184,317,933,960,567,692)(54,693\
,639,835,811,316,114,663)(55,111,674,507,930,546,232,837)(56,246,641,668,829,5\
80,181,822)(58,187,643,293,688,975,425,823)(59,935,503,976,687,248,561,186)(60\
,581,504,962,994,245,236,512)(61,562,322,296,1011,828,584,516)(62,517,682,959,\
1000,295,247,664)(64,241,501,193,680,937,565,970)(65,971,645,827,679,192,421,2\
91)(66,538,646,826,818,198,126,654)(67,422,314,196,951,978,588,658)(68,659,690\
,847,950,195,242,522)(70,92,720,143,443,908,608,787)(71,903,724,791,442,95,604\
,137)(72,592,728,779,866,90,263,459)(73,605,136,360,867,894,612,751)(74,752,69\
8,781,757,359,94,722)(75,91,733,455,864,591,261,783)(76,275,700,727,775,625,13\
3,768)(78,139,702,336,747,909,389,769)(79,869,451,910,746,277,606,138)(80,626,\
452,896,1002,274,265,460)(81,607,365,339,1015,774,629,464)(82,465,741,893,1008\
,338,276,723)(84,270,449,145,739,871,610,904)(85,905,704,773,738,144,385,334)(\
86,486,705,772,764,150,106,713)(87,386,357,148,885,912,633,717)(88,718,749,793\
,884,147,271,470)(93,346,463,456,1001,729,260,900)(96,786,157,165,716,709,759,\
476)(98,379,347,166,803,710,761,918)(99,881,457,916,802,262,600,169)(100,880,1\
46,477,872,609,601,164)(101,382,481,458,1018,613,402,715)(102,901,168,614,924,\
782,798,381)(104,264,461,152,797,877,598,925)(105,714,342,923,796,377,763,155)\
(107,267,490,343,1004,776,398,882)(108,735,154,777,917,619,805,266)(113,303,51\
5,508,993,670,231,966)(116,840,205,213,657,650,813,528)(118,415,304,214,857,65\
1,815,984)(119,947,509,982,856,233,555,217)(120,946,194,529,938,564,556,212)(1\
21,418,533,510,1021,568,438,656)(122,967,216,569,990,836,852,417)(124,235,513,\
200,851,943,553,991)(125,655,299,989,850,413,817,203)(127,238,542,300,996,830,\
434,948)(128,676,202,831,983,574,859,237)(140,788,337,730,1013,388,380,345)(14\
1,770,358,454,1014,611,632,350)(142,351,750,726,1006,453,272,890)(153,622,170,\
281,926,731,799,765)(156,393,919,897,806,602,167,785)(158,173,742,473,874,706,\
278,789)(159,906,366,707,873,390,627,172)(160,603,487,711,1017,392,399,462)(16\
1,628,466,480,1023,634,615,491)(162,492,719,732,1019,479,394,736)(174,766,478,\
878,1003,280,403,348)(175,790,352,489,1016,794,778,482)(176,483,886,898,1005,4\
88,282,902)(188,842,294,671,1009,424,416,302)(189,824,315,506,1010,566,587,307\
)(190,308,691,667,998,505,243,956)(201,577,218,252,992,672,853,819)(204,429,98\
5,963,860,557,215,839)(206,221,683,525,940,647,249,843)(207,972,323,648,939,42\
6,582,220)(208,558,539,652,1020,428,435,514)(209,583,518,532,1024,589,570,543)\
(210,544,660,673,1022,531,430,677)(222,820,530,944,995,251,439,305)(223,844,30\
9,541,1012,848,832,534)(224,535,952,964,997,540,253,968), [ f1*f3, f1*f3*f4, f\
2*f4, f2, f2*f4 ], [ One(Q), f1, f3, f4, f2, One(Q) ] ], [ (1,532,225,583,927,\
543,177,589)(2,480,254,628,861,491,129,634)(3,673,109,544,807,677,283,531)(4,5\
10,244,418,929,656,310,568)(5,652,239,558,928,514,318,428)(6,732,89,492,753,73\
6,326,479)(7,458,273,382,863,715,353,613)(8,711,268,603,862,462,361,392)(9,489\
,369,790,694,482,69,794)(10,339,395,607,920,464,163,774)(11,454,400,770,913,35\
0,149,611)(12,541,405,844,635,534,49,848)(13,296,431,562,986,516,211,828)(14,5\
06,436,824,979,307,197,566)(15,898,41,483,590,902,441,488)(16,343,387,267,696,\
882,467,776)(17,878,383,766,695,348,471,280)(18,893,103,465,801,723,475,338)(1\
9,341,391,404,922,734,332,800)(20,896,258,626,921,460,445,274)(21,726,97,351,7\
95,890,484,453)(22,456,279,346,915,900,447,729)(23,730,373,788,914,345,330,388\
)(24,964,33,535,545,968,493,540)(25,300,423,238,637,948,519,830)(26,944,419,82\
0,636,305,523,251)(27,959,123,517,855,664,527,295)(28,298,427,440,988,675,289,\
854)(29,962,229,581,987,512,497,245)(30,667,117,308,849,956,536,505)(31,508,25\
0,303,981,966,499,670)(32,671,409,842,980,302,287,424)(34,196,571,422,809,658,\
301,978)(35,648,575,972,808,220,297,426)(36,569,579,967,686,417,63,836)(37,325\
,411,420,999,684,306,846)(38,529,549,946,931,212,182,564)(39,429,585,839,678,5\
57,57,963)(40,317,551,560,949,692,219,960)(42,148,616,386,755,717,344,912)(43,\
707,620,906,754,172,340,390)(44,614,624,901,745,381,83,782)(45,368,375,384,100\
7,743,349,792)(46,477,594,880,865,164,134,609)(47,393,630,785,737,602,77,897)(\
48,360,596,605,883,751,171,894)(50,202,563,128,495,859,661,983)(51,853,559,992\
,494,218,665,201)(52,847,234,659,932,522,669,195)(53,199,567,578,933,537,184,9\
42)(54,826,114,538,811,654,639,198)(55,525,232,221,930,843,674,647)(56,650,181\
,213,829,840,641,528)(58,299,425,125,688,817,643,850)(59,982,561,947,687,217,5\
03,233)(60,977,236,685,994,521,504,324)(61,286,584,554,1011,498,322,814)(62,94\
1,247,407,1000,653,682,226)(64,200,565,235,680,991,501,943)(65,815,421,857,679\
,304,645,118)(66,835,126,693,818,663,646,316)(67,180,588,414,951,640,314,961)(\
68,833,242,547,950,511,690,110)(70,154,608,108,443,805,720,917)(71,799,604,926\
,442,170,724,153)(72,793,263,718,866,470,728,147)(73,151,612,623,867,485,136,8\
76)(74,772,94,486,757,713,698,150)(75,473,261,173,864,789,733,706)(76,709,133,\
165,775,786,700,476)(78,342,389,105,747,763,702,796)(79,916,606,881,746,169,45\
1,262)(80,911,265,744,1002,469,452,367)(81,329,629,599,1015,446,365,760)(82,87\
5,276,371,1008,712,741,255)(84,152,610,264,739,925,449,877)(85,761,385,803,738\
,347,704,98)(86,781,106,752,764,722,705,359)(87,132,633,378,885,699,357,895)(8\
8,779,271,592,884,459,749,90)(91,874,783,742,591,158,455,278)(92,777,787,735,9\
08,266,143,619)(93,474,260,269,1001,907,463,631)(95,281,791,622,903,765,137,73\
1)(96,275,759,768,716,625,157,727)(99,910,600,869,802,138,457,277)(100,740,601\
,889,872,364,146,618)(101,450,402,372,1018,701,481,595)(102,328,798,887,924,13\
0,168,771)(104,145,598,270,797,904,461,871)(107,335,398,257,1004,868,490,758)(\
111,940,837,683,546,206,507,249)(112,831,841,676,974,237,191,574)(113,526,231,\
240,993,973,515,586)(115,252,845,577,969,819,185,672)(116,246,813,822,657,580,\
205,668)(119,976,555,935,856,186,509,248)(120,681,556,955,938,321,194,573)(121\
,502,438,408,1021,642,533,550)(122,285,852,953,990,178,216,825)(124,193,553,24\
1,851,970,513,937)(127,292,434,228,996,934,542,812)(131,806,767,919,327,156,89\
1,167)(135,366,376,159,697,627,899,873)(139,923,769,714,909,155,336,377)(140,7\
48,380,804,1013,356,337,397)(141,444,632,762,1014,331,358,597)(142,708,272,256\
,1006,879,750,370)(144,166,773,379,905,918,334,710)(160,703,399,593,1017,448,4\
87,374)(161,472,615,621,1023,468,466,617)(162,725,394,401,1019,721,719,396)(17\
4,870,403,756,1003,333,478,259)(175,363,778,784,1016,354,352,780)(176,892,282,\
355,1005,888,886,362)(179,860,821,985,284,204,957,215)(183,323,412,207,638,582\
,965,939)(187,989,823,655,975,203,293,413)(188,689,416,858,1009,313,294,433)(1\
89,496,587,816,1010,288,315,552)(190,649,243,227,998,945,691,406)(192,214,827,\
415,971,984,291,651)(208,644,435,548,1020,500,539,410)(209,524,570,576,1024,52\
0,518,572)(210,666,430,437,1022,662,660,432)(222,936,439,810,995,290,530,230)(\
223,320,832,838,1012,311,309,834)(224,958,253,312,997,954,952,319), [ f1*f3, f\
1*f3*f4, f2*f4, f2, f2*f4 ], [ One(Q), f1, f3, f4, f2, One(Q) ] ], [ (1,253,22\
5,997,927,952,177,224)(2,282,254,1005,861,886,129,176)(3,223,109,832,807,1012,\
283,309)(4,215,244,860,929,985,310,204)(5,122,239,852,928,990,318,216)(6,175,8\
9,778,753,1016,326,352)(7,167,273,806,863,919,353,156)(8,102,268,798,862,924,3\
61,168)(9,394,369,1019,694,719,69,162)(10,272,395,1006,920,750,163,142)(11,276\
,400,1008,913,741,149,82)(12,430,405,1022,635,660,49,210)(13,243,431,998,986,6\
91,211,190)(14,247,436,1000,979,682,197,62)(15,161,41,615,590,1023,441,466)(16\
,153,387,799,696,926,467,170)(17,108,383,805,695,917,471,154)(18,141,103,632,8\
01,1014,475,358)(19,133,391,775,922,700,332,76)(20,46,258,594,921,865,445,134)\
(21,81,97,629,795,1015,484,365)(22,73,279,612,915,867,447,136)(23,94,373,757,9\
14,698,330,74)(24,209,33,570,545,1024,493,518)(25,201,423,853,637,992,519,218)\
(26,128,419,859,636,983,523,202)(27,189,123,587,855,1010,527,315)(28,181,427,8\
29,988,641,289,56)(29,38,229,549,987,931,497,182)(30,61,117,584,849,1011,536,3\
22)(31,53,250,567,981,933,499,184)(32,114,409,811,980,639,287,54)(34,249,571,9\
40,809,683,301,206)(35,242,575,950,808,690,297,68)(36,435,579,1020,686,539,63,\
208)(37,116,411,813,999,657,306,205)(39,438,585,1021,678,533,57,121)(40,231,55\
1,993,949,515,219,113)(42,278,616,874,755,742,344,158)(43,271,620,884,754,749,\
340,88)(44,399,624,1017,745,487,83,160)(45,96,375,759,1007,716,349,157)(47,402\
,630,1018,737,481,77,101)(48,260,596,1001,883,463,171,93)(50,251,563,944,495,8\
20,661,305)(51,238,559,948,494,830,665,300)(52,207,234,582,932,939,669,323)(55\
,67,232,588,930,951,674,314)(58,118,425,815,688,857,643,304)(59,235,561,991,68\
7,943,503,200)(60,120,236,556,994,938,504,194)(64,233,565,982,680,947,501,217)\
(65,125,421,817,679,850,645,299)(66,188,126,416,818,1009,646,294)(70,280,608,8\
78,443,766,720,348)(71,267,604,882,442,776,724,343)(72,159,263,627,866,873,728\
,366)(75,87,261,633,864,885,733,357)(78,98,389,761,747,803,702,347)(79,264,606\
,925,746,877,451,152)(80,100,265,601,1002,872,452,146)(84,262,610,916,739,881,\
449,169)(85,105,385,763,738,796,704,342)(86,140,106,380,764,1013,705,337)(90,3\
90,779,707,592,906,459,172)(91,386,783,717,591,912,455,148)(92,403,787,1003,90\
8,478,143,174)(95,398,791,1004,903,490,137,107)(99,270,600,904,802,871,457,145\
)(104,277,598,910,797,869,461,138)(110,426,833,648,547,972,511,220)(111,422,83\
7,658,546,978,507,196)(112,439,841,995,974,530,191,222)(115,434,845,996,969,54\
2,185,127)(119,241,555,970,856,937,509,193)(124,248,553,976,851,935,513,186)(1\
30,392,771,711,328,603,887,462)(131,382,767,715,327,613,891,458)(132,173,378,7\
89,699,706,895,473)(135,147,376,793,697,718,899,470)(139,379,769,918,909,710,3\
36,166)(144,377,773,923,905,714,334,155)(150,388,772,730,486,788,713,345)(151,\
346,623,900,485,729,876,456)(164,274,609,896,477,626,880,460)(165,404,786,734,\
476,800,709,341)(178,428,825,652,285,558,953,514)(179,418,821,656,284,568,957,\
510)(180,221,414,843,640,647,961,525)(183,195,412,847,638,659,965,522)(187,415\
,823,984,975,651,293,214)(192,413,827,989,971,655,291,203)(198,424,826,671,538\
,842,654,302)(199,303,578,966,537,670,942,508)(212,245,564,962,529,581,946,512\
)(213,440,840,675,528,854,650,298)(226,566,941,506,407,824,653,307)(227,562,94\
5,516,406,828,649,296)(228,577,934,819,812,672,292,252)(230,574,936,831,810,67\
6,290,237)(240,560,973,692,586,960,526,317)(246,420,822,684,580,846,668,325)(2\
55,611,875,454,371,770,712,350)(256,607,879,464,370,774,708,339)(257,622,868,7\
65,758,731,335,281)(259,619,870,777,756,735,333,266)(269,605,907,751,631,894,4\
74,360)(275,384,768,743,625,792,727,368)(286,308,554,956,498,505,814,667)(288,\
295,552,959,496,517,816,664)(311,531,834,673,320,544,838,677)(312,583,954,543,\
319,589,958,532)(313,316,433,835,689,693,858,663)(321,324,573,977,681,685,955,\
521)(329,351,599,890,446,453,760,726)(331,338,597,893,444,465,762,723)(354,479\
,780,732,363,492,784,736)(355,628,888,491,362,634,892,480)(356,359,397,781,748\
,752,804,722)(364,367,618,911,740,744,889,469)(372,785,701,602,595,897,450,393\
)(374,782,703,614,593,901,448,381)(396,794,725,489,401,790,721,482)(408,839,64\
2,557,550,963,502,429)(410,836,644,569,548,967,500,417)(432,848,666,541,437,84\
4,662,534)(468,488,617,898,472,483,621,902)(520,540,572,964,524,535,576,968), \
[ f1*f3, f1*f3*f4, f2*f4, f2, f2*f4 ], [ One(Q), f1, f3, f4, f2, One(Q) ] ], [\
 (1,28,209,37)(2,19,161,45)(3,53,210,40)(4,61,121,13)(5,67,208,34)(6,73,162,48\
)(7,81,101,10)(8,87,160,42)(9,22,175,93)(11,16,141,107)(12,31,223,113)(14,25,1\
89,127)(15,133,176,96)(17,147,174,90)(18,153,82,95)(20,144,80,98)(21,167,142,4\
7)(23,84,140,104)(24,181,224,116)(26,195,222,110)(27,201,62,115)(29,192,60,118\
)(30,215,190,39)(32,64,188,124)(33,56,253,205)(35,50,207,237)(36,55,122,206)(3\
8,58,120,203)(41,76,282,157)(43,70,159,266)(44,75,102,158)(46,78,100,155)(49,2\
50,309,231)(51,295,252,226)(52,251,68,230)(54,248,66,233)(57,117,204,243)(59,3\
16,119,198)(63,232,216,249)(65,324,214,245)(69,279,352,260)(71,338,281,255)(72\
,280,88,259)(74,277,86,262)(77,97,156,272)(79,359,99,150)(83,261,168,278)(85,3\
67,166,274)(89,136,394,171)(91,130,173,381)(92,135,108,172)(94,138,106,169)(10\
3,170,276,137)(105,164,139,364)(109,184,430,219)(111,178,221,417)(112,183,128,\
220)(114,186,126,217)(123,218,247,185)(125,212,187,321)(129,391,466,375)(131,4\
53,393,370)(132,392,148,374)(134,389,146,377)(143,376,154,390)(145,397,152,388\
)(149,387,358,398)(151,479,360,396)(163,273,365,402)(165,488,275,362)(177,427,\
518,411)(179,505,429,406)(180,428,196,410)(182,425,194,413)(191,412,202,426)(1\
93,433,200,424)(197,423,315,434)(199,531,317,432)(211,244,322,438)(213,540,246\
,319)(225,289,570,306)(227,284,308,557)(228,288,238,307)(229,291,236,304)(234,\
305,242,290)(235,302,241,313)(239,314,435,301)(240,311,303,534)(254,332,615,34\
9)(256,327,351,602)(257,331,267,350)(258,334,265,347)(263,348,271,333)(264,345\
,270,356)(268,357,399,344)(269,354,346,482)(283,567,660,551)(285,647,569,546)(\
286,568,296,550)(287,565,294,553)(292,552,300,566)(293,573,299,564)(297,563,32\
3,574)(298,589,325,572)(310,584,533,431)(312,528,535,580)(318,588,539,571)(320\
,670,541,586)(326,612,719,596)(328,706,614,591)(329,613,339,595)(330,610,337,5\
98)(335,597,343,611)(336,618,342,609)(340,608,366,619)(341,634,368,617)(353,62\
9,481,395)(355,476,483,625)(361,633,487,616)(363,729,489,631)(369,447,778,463)\
(371,442,465,765)(372,446,382,464)(373,449,380,461)(378,462,386,448)(379,460,3\
85,469)(383,470,403,459)(384,468,404,491)(400,467,632,490)(401,485,492,751)(40\
5,499,832,515)(407,494,517,819)(408,498,418,516)(409,501,416,513)(414,514,422,\
500)(415,512,421,521)(419,522,439,511)(420,520,440,543)(436,519,587,542)(437,5\
37,544,692)(441,775,886,759)(443,873,777,754)(444,776,454,758)(445,773,452,761\
)(450,760,458,774)(451,781,457,772)(455,771,473,782)(456,794,474,780)(471,793,\
478,779)(472,800,480,792)(475,799,741,791)(477,909,740,796)(484,806,750,630)(4\
86,746,752,802)(493,829,952,813)(495,939,831,808)(496,830,506,812)(497,827,504\
,815)(502,814,510,828)(503,835,509,826)(507,825,525,836)(508,848,526,834)(523,\
847,530,833)(524,854,532,846)(527,853,682,845)(529,975,681,850)(536,860,691,58\
5)(538,687,693,856)(545,641,997,657)(547,636,659,995)(548,640,558,658)(549,643\
,556,655)(554,656,562,642)(555,654,561,663)(559,664,577,653)(560,662,578,677)(\
575,661,582,676)(576,675,583,684)(579,674,852,683)(581,679,685,984)(590,700,10\
05,716)(592,695,718,1003)(593,699,603,717)(594,702,601,714)(599,715,607,701)(6\
00,713,606,722)(604,723,622,712)(605,721,623,736)(620,720,627,735)(621,734,628\
,743)(624,733,798,742)(626,738,744,918)(635,981,1012,993)(637,1010,996,979)(63\
8,983,648,974)(639,976,646,982)(644,961,652,978)(645,977,651,962)(649,957,667,\
963)(650,964,668,958)(665,959,672,941)(666,942,673,960)(669,944,690,936)(671,9\
37,689,943)(678,849,985,998)(680,1009,851,980)(686,930,990,940)(688,938,989,93\
1)(694,915,1016,1001)(696,1014,1004,913)(697,917,707,908)(698,910,705,916)(703\
,895,711,912)(704,911,710,896)(708,891,726,897)(709,898,727,892)(724,893,731,8\
75)(725,876,732,894)(728,878,749,870)(730,871,748,877)(737,795,919,1006)(739,1\
013,797,914)(745,864,924,874)(747,872,923,865)(753,867,1019,883)(755,862,885,1\
017)(756,866,766,884)(757,869,764,881)(762,882,770,868)(763,880,769,889)(767,8\
90,785,879)(768,888,786,902)(783,887,789,901)(784,900,790,907)(787,899,805,906\
)(788,904,804,925)(801,926,1008,903)(803,921,905,1002)(807,933,1022,949)(809,9\
28,951,1020)(810,932,820,950)(811,935,818,947)(816,948,824,934)(817,946,823,95\
5)(821,956,839,945)(822,954,840,968)(837,953,843,967)(838,966,844,973)(841,965\
,859,972)(842,970,858,991)(855,992,1000,969)(857,987,971,994)(861,922,1023,100\
7)(863,1015,1018,920)(927,988,1024,999)(929,1011,1021,986), [ f2*f3*f4, f2*f3*\
f4, f2*f4, f3*f4, f1*f2*f3*f4 ], [ One(Q), f1, One(Q), f2, f3, One(Q) ] ], [ (\
1,952,225,224,927,253,177,997)(2,886,254,176,861,282,129,1005)(3,1012,109,309,\
807,223,283,832)(4,985,244,204,929,215,310,860)(5,990,239,216,928,122,318,852)\
(6,1016,89,352,753,175,326,778)(7,919,273,156,863,167,353,806)(8,924,268,168,8\
62,102,361,798)(9,719,369,162,694,394,69,1019)(10,750,395,142,920,272,163,1006\
)(11,741,400,82,913,276,149,1008)(12,660,405,210,635,430,49,1022)(13,691,431,1\
90,986,243,211,998)(14,682,436,62,979,247,197,1000)(15,1023,41,466,590,161,441\
,615)(16,926,387,170,696,153,467,799)(17,917,383,154,695,108,471,805)(18,1014,\
103,358,801,141,475,632)(19,700,391,76,922,133,332,775)(20,865,258,134,921,46,\
445,594)(21,1015,97,365,795,81,484,629)(22,867,279,136,915,73,447,612)(23,698,\
373,74,914,94,330,757)(24,1024,33,518,545,209,493,570)(25,992,423,218,637,201,\
519,853)(26,983,419,202,636,128,523,859)(27,1010,123,315,855,189,527,587)(28,6\
41,427,56,988,181,289,829)(29,931,229,182,987,38,497,549)(30,1011,117,322,849,\
61,536,584)(31,933,250,184,981,53,499,567)(32,639,409,54,980,114,287,811)(34,6\
83,571,206,809,249,301,940)(35,690,575,68,808,242,297,950)(36,539,579,208,686,\
435,63,1020)(37,657,411,205,999,116,306,813)(39,533,585,121,678,438,57,1021)(4\
0,515,551,113,949,231,219,993)(42,742,616,158,755,278,344,874)(43,749,620,88,7\
54,271,340,884)(44,487,624,160,745,399,83,1017)(45,716,375,157,1007,96,349,759\
)(47,481,630,101,737,402,77,1018)(48,463,596,93,883,260,171,1001)(50,820,563,3\
05,495,251,661,944)(51,830,559,300,494,238,665,948)(52,939,234,323,932,207,669\
,582)(55,951,232,314,930,67,674,588)(58,857,425,304,688,118,643,815)(59,943,56\
1,200,687,235,503,991)(60,938,236,194,994,120,504,556)(64,947,565,217,680,233,\
501,982)(65,850,421,299,679,125,645,817)(66,1009,126,294,818,188,646,416)(70,7\
66,608,348,443,280,720,878)(71,776,604,343,442,267,724,882)(72,873,263,366,866\
,159,728,627)(75,885,261,357,864,87,733,633)(78,803,389,347,747,98,702,761)(79\
,877,606,152,746,264,451,925)(80,872,265,146,1002,100,452,601)(84,881,610,169,\
739,262,449,916)(85,796,385,342,738,105,704,763)(86,1013,106,337,764,140,705,3\
80)(90,906,779,172,592,390,459,707)(91,912,783,148,591,386,455,717)(92,478,787\
,174,908,403,143,1003)(95,490,791,107,903,398,137,1004)(99,871,600,145,802,270\
,457,904)(104,869,598,138,797,277,461,910)(110,972,833,220,547,426,511,648)(11\
1,978,837,196,546,422,507,658)(112,530,841,222,974,439,191,995)(115,542,845,12\
7,969,434,185,996)(119,937,555,193,856,241,509,970)(124,935,553,186,851,248,51\
3,976)(130,603,771,462,328,392,887,711)(131,613,767,458,327,382,891,715)(132,7\
06,378,473,699,173,895,789)(135,718,376,470,697,147,899,793)(139,710,769,166,9\
09,379,336,918)(144,714,773,155,905,377,334,923)(150,788,772,345,486,388,713,7\
30)(151,729,623,456,485,346,876,900)(164,626,609,460,477,274,880,896)(165,800,\
786,341,476,404,709,734)(178,558,825,514,285,428,953,652)(179,568,821,510,284,\
418,957,656)(180,647,414,525,640,221,961,843)(183,659,412,522,638,195,965,847)\
(187,651,823,214,975,415,293,984)(192,655,827,203,971,413,291,989)(198,842,826\
,302,538,424,654,671)(199,670,578,508,537,303,942,966)(212,581,564,512,529,245\
,946,962)(213,854,840,298,528,440,650,675)(226,824,941,307,407,566,653,506)(22\
7,828,945,296,406,562,649,516)(228,672,934,252,812,577,292,819)(230,676,936,23\
7,810,574,290,831)(240,960,973,317,586,560,526,692)(246,846,822,325,580,420,66\
8,684)(255,770,875,350,371,611,712,454)(256,774,879,339,370,607,708,464)(257,7\
31,868,281,758,622,335,765)(259,735,870,266,756,619,333,777)(269,894,907,360,6\
31,605,474,751)(275,792,768,368,625,384,727,743)(286,505,554,667,498,308,814,9\
56)(288,517,552,664,496,295,816,959)(311,544,834,677,320,531,838,673)(312,589,\
954,532,319,583,958,543)(313,693,433,663,689,316,858,835)(321,685,573,521,681,\
324,955,977)(329,453,599,726,446,351,760,890)(331,465,597,723,444,338,762,893)\
(354,492,780,736,363,479,784,732)(355,634,888,480,362,628,892,491)(356,752,397\
,722,748,359,804,781)(364,744,618,469,740,367,889,911)(372,897,701,393,595,785\
,450,602)(374,901,703,381,593,782,448,614)(396,790,725,482,401,794,721,489)(40\
8,963,642,429,550,839,502,557)(410,967,644,417,548,836,500,569)(432,844,666,53\
4,437,848,662,541)(468,483,617,902,472,488,621,898)(520,535,572,968,524,540,57\
6,964), [ f1*f3, f1*f3*f4, f2*f4, f2, f2*f4 ], [ One(Q), f1, f3, f4, f2, One(Q\
) ] ], [ (1,543,225,589,927,532,177,583)(2,491,254,634,861,480,129,628)(3,677,\
109,531,807,673,283,544)(4,656,244,568,929,510,310,418)(5,514,239,428,928,652,\
318,558)(6,736,89,479,753,732,326,492)(7,715,273,613,863,458,353,382)(8,462,26\
8,392,862,711,361,603)(9,482,369,794,694,489,69,790)(10,464,395,774,920,339,16\
3,607)(11,350,400,611,913,454,149,770)(12,534,405,848,635,541,49,844)(13,516,4\
31,828,986,296,211,562)(14,307,436,566,979,506,197,824)(15,902,41,488,590,898,\
441,483)(16,882,387,776,696,343,467,267)(17,348,383,280,695,878,471,766)(18,72\
3,103,338,801,893,475,465)(19,734,391,800,922,341,332,404)(20,460,258,274,921,\
896,445,626)(21,890,97,453,795,726,484,351)(22,900,279,729,915,456,447,346)(23\
,345,373,388,914,730,330,788)(24,968,33,540,545,964,493,535)(25,948,423,830,63\
7,300,519,238)(26,305,419,251,636,944,523,820)(27,664,123,295,855,959,527,517)\
(28,675,427,854,988,298,289,440)(29,512,229,245,987,962,497,581)(30,956,117,50\
5,849,667,536,308)(31,966,250,670,981,508,499,303)(32,302,409,424,980,671,287,\
842)(34,658,571,978,809,196,301,422)(35,220,575,426,808,648,297,972)(36,417,57\
9,836,686,569,63,967)(37,684,411,846,999,325,306,420)(38,212,549,564,931,529,1\
82,946)(39,557,585,963,678,429,57,839)(40,692,551,960,949,317,219,560)(42,717,\
616,912,755,148,344,386)(43,172,620,390,754,707,340,906)(44,381,624,782,745,61\
4,83,901)(45,743,375,792,1007,368,349,384)(46,164,594,609,865,477,134,880)(47,\
602,630,897,737,393,77,785)(48,751,596,894,883,360,171,605)(50,859,563,983,495\
,202,661,128)(51,218,559,201,494,853,665,992)(52,522,234,195,932,847,669,659)(\
53,537,567,942,933,199,184,578)(54,654,114,198,811,826,639,538)(55,843,232,647\
,930,525,674,221)(56,840,181,528,829,650,641,213)(58,817,425,850,688,299,643,1\
25)(59,217,561,233,687,982,503,947)(60,521,236,324,994,977,504,685)(61,498,584\
,814,1011,286,322,554)(62,653,247,226,1000,941,682,407)(64,991,565,943,680,200\
,501,235)(65,304,421,118,679,815,645,857)(66,663,126,316,818,835,646,693)(67,6\
40,588,961,951,180,314,414)(68,511,242,110,950,833,690,547)(70,805,608,917,443\
,154,720,108)(71,170,604,153,442,799,724,926)(72,470,263,147,866,793,728,718)(\
73,485,612,876,867,151,136,623)(74,713,94,150,757,772,698,486)(75,789,261,706,\
864,473,733,173)(76,786,133,476,775,709,700,165)(78,763,389,796,747,342,702,10\
5)(79,169,606,262,746,916,451,881)(80,469,265,367,1002,911,452,744)(81,446,629\
,760,1015,329,365,599)(82,712,276,255,1008,875,741,371)(84,925,610,877,739,152\
,449,264)(85,347,385,98,738,761,704,803)(86,722,106,359,764,781,705,752)(87,69\
9,633,895,885,132,357,378)(88,459,271,90,884,779,749,592)(91,158,783,278,591,8\
74,455,742)(92,266,787,619,908,777,143,735)(93,907,260,631,1001,474,463,269)(9\
5,765,791,731,903,281,137,622)(96,625,759,727,716,275,157,768)(99,138,600,277,\
802,910,457,869)(100,364,601,618,872,740,146,889)(101,701,402,595,1018,450,481\
,372)(102,130,798,771,924,328,168,887)(104,904,598,871,797,145,461,270)(107,86\
8,398,758,1004,335,490,257)(111,206,837,249,546,940,507,683)(112,237,841,574,9\
74,831,191,676)(113,973,231,586,993,526,515,240)(115,819,845,672,969,252,185,5\
77)(116,580,813,668,657,246,205,822)(119,186,555,248,856,976,509,935)(120,321,\
556,573,938,681,194,955)(121,642,438,550,1021,502,533,408)(122,178,852,825,990\
,285,216,953)(124,970,553,937,851,193,513,241)(127,934,434,812,996,292,542,228\
)(131,156,767,167,327,806,891,919)(135,627,376,873,697,366,899,159)(139,155,76\
9,377,909,923,336,714)(140,356,380,397,1013,748,337,804)(141,331,632,597,1014,\
444,358,762)(142,879,272,370,1006,708,750,256)(144,918,773,710,905,166,334,379\
)(160,448,399,374,1017,703,487,593)(161,468,615,617,1023,472,466,621)(162,721,\
394,396,1019,725,719,401)(174,333,403,259,1003,870,478,756)(175,354,778,780,10\
16,363,352,784)(176,888,282,362,1005,892,886,355)(179,204,821,215,284,860,957,\
985)(183,582,412,939,638,323,965,207)(187,203,823,413,975,989,293,655)(188,313\
,416,433,1009,689,294,858)(189,288,587,552,1010,496,315,816)(190,945,243,406,9\
98,649,691,227)(192,984,827,651,971,214,291,415)(208,500,435,410,1020,644,539,\
548)(209,520,570,572,1024,524,518,576)(210,662,430,432,1022,666,660,437)(222,2\
90,439,230,995,936,530,810)(223,311,832,834,1012,320,309,838)(224,954,253,319,\
997,958,952,312), [ f1*f3, f1*f3*f4, f2*f4, f2, f2*f4 ], [ One(Q), f1, f3, f4,\
 f2, One(Q) ] ], [ (1,840,209,822)(2,786,161,768)(3,966,210,973)(4,956,121,945\
)(5,843,208,837)(6,900,162,907)(7,890,101,879)(8,789,160,783)(9,623,175,605)(1\
0,767,81,785)(11,604,141,622)(12,578,223,560)(13,821,61,839)(14,559,189,577)(1\
5,734,176,743)(16,723,107,712)(17,627,174,620)(18,882,82,868)(19,902,45,888)(2\
0,769,80,763)(21,715,142,701)(22,736,93,721)(23,606,140,600)(24,675,224,684)(2\
5,664,127,653)(26,582,222,575)(27,948,62,934)(28,968,37,954)(29,823,60,817)(30\
,656,190,642)(31,677,113,662)(32,561,188,555)(33,440,253,420)(34,953,67,967)(3\
5,419,207,439)(36,414,122,422)(38,421,120,415)(39,554,215,562)(40,838,53,844)(\
41,404,282,384)(42,887,87,901)(43,383,159,403)(44,378,102,386)(46,385,100,379)\
(47,599,167,607)(48,784,73,790)(49,537,309,692)(50,522,237,511)(51,587,252,436\
)(52,859,68,841)(54,970,66,991)(55,514,206,500)(56,543,205,520)(57,498,204,516\
)(58,521,203,512)(59,416,119,409)(63,640,216,658)(64,663,124,654)(65,556,214,5\
49)(69,485,352,751)(70,470,266,459)(71,632,281,400)(72,805,88,787)(74,904,86,9\
25)(75,462,158,448)(76,491,157,468)(77,446,156,464)(78,469,155,460)(79,380,99,\
373)(83,699,168,717)(84,722,104,713)(85,601,166,594)(89,346,394,269)(90,720,14\
7,735)(91,268,173,399)(92,263,108,271)(94,270,106,264)(95,762,153,770)(96,621,\
133,628)(97,382,272,372)(98,880,144,889)(103,267,276,257)(105,258,139,265)(109\
,303,430,240)(110,661,195,676)(111,239,221,435)(112,234,128,242)(114,241,126,2\
35)(115,816,201,824)(116,576,181,583)(117,418,243,408)(118,946,192,955)(123,23\
8,247,228)(125,229,187,236)(129,476,466,625)(130,357,381,344)(131,629,393,395)\
(132,798,148,624)(134,738,146,918)(135,348,172,333)(136,482,171,354)(137,331,1\
70,350)(138,356,169,345)(143,866,154,884)(145,764,152,757)(149,442,358,765)(15\
0,449,359,461)(151,778,360,369)(163,327,365,602)(164,334,364,347)(165,615,275,\
254)(177,528,518,580)(178,314,417,301)(179,584,429,431)(180,852,196,579)(182,6\
79,194,984)(183,305,220,290)(184,534,219,311)(185,288,218,307)(186,313,217,302\
)(191,932,202,950)(193,818,200,811)(197,494,315,819)(198,501,316,513)(199,832,\
317,405)(211,284,322,557)(212,291,321,304)(213,570,246,225)(226,519,295,542)(2\
27,244,308,438)(230,965,251,972)(231,437,250,544)(232,558,249,548)(233,842,248\
,858)(245,643,324,655)(255,467,338,490)(256,273,351,402)(259,899,280,906)(260,\
401,279,492)(261,603,278,593)(262,788,277,804)(274,702,367,714)(283,670,660,58\
6)(285,588,569,571)(286,860,296,585)(287,687,294,856)(289,540,306,319)(292,855\
,300,1000)(293,994,299,987)(297,636,323,995)(298,997,325,545)(310,505,533,406)\
(312,427,535,411)(318,647,539,546)(320,567,541,551)(326,729,719,631)(328,633,6\
14,616)(329,806,339,630)(330,746,337,802)(332,488,349,362)(335,801,343,1008)(3\
36,1002,342,921)(340,695,366,1003)(341,1005,368,590)(353,453,481,370)(355,391,\
483,375)(361,706,487,591)(363,612,489,596)(371,387,465,398)(374,733,392,742)(3\
76,766,390,756)(377,626,389,744)(388,869,397,881)(396,447,479,463)(407,423,517\
,434)(410,674,428,683)(412,820,426,810)(413,581,425,685)(424,935,433,947)(432,\
499,531,515)(441,800,886,792)(443,793,777,779)(444,799,454,791)(445,909,452,79\
6)(450,795,458,1006)(451,1013,457,914)(455,862,473,1017)(456,1019,474,753)(471\
,873,478,754)(472,775,480,759)(475,776,741,758)(477,773,740,761)(484,613,750,5\
95)(486,610,752,598)(493,854,952,846)(495,847,831,833)(496,853,506,845)(497,97\
5,504,850)(502,849,510,998)(503,1009,509,980)(507,928,525,1020)(508,1022,526,8\
07)(523,939,530,808)(524,829,532,813)(527,830,682,812)(529,827,681,815)(536,56\
8,691,550)(538,565,693,553)(547,563,659,574)(552,992,566,969)(564,971,573,857)\
(572,641,589,657)(592,608,718,619)(597,926,611,903)(609,905,618,803)(617,700,6\
34,716)(635,942,1012,960)(637,959,996,941)(638,944,648,936)(639,937,646,943)(6\
44,930,652,940)(645,938,651,931)(649,929,667,1021)(650,1024,668,927)(665,1010,\
672,979)(666,981,673,993)(669,983,690,974)(671,976,689,982)(678,814,985,828)(6\
80,835,851,826)(686,961,990,978)(688,977,989,962)(694,876,1016,894)(696,893,10\
04,875)(697,878,707,870)(698,871,705,877)(703,864,711,874)(704,872,710,865)(70\
8,863,726,1018)(709,1023,727,861)(724,1014,731,913)(725,915,732,1001)(728,917,\
749,908)(730,910,748,916)(737,760,919,774)(739,781,797,772)(745,895,924,912)(7\
47,911,923,896)(755,771,885,782)(780,867,794,883)(809,825,951,836)(834,933,848\
,949)(891,1015,897,920)(892,922,898,1007)(957,1011,963,986)(958,988,964,999), \
[ f2*f3*f4, f2*f3*f4, f2*f4, f3*f4, f1*f2*f3*f4 ], [ One(Q), f1, One(Q), f2, f\
3, One(Q) ] ], [ (1,572,177,520,927,576,225,524)(2,617,129,468,861,621,254,472\
)(3,432,283,662,807,437,109,666)(4,550,310,642,929,408,244,502)(5,410,318,500,\
928,548,239,644)(6,396,326,721,753,401,89,725)(7,595,353,701,863,372,273,450)(\
8,374,361,448,862,593,268,703)(9,780,69,354,694,784,369,363)(10,760,163,446,92\
0,599,395,329)(11,597,149,331,913,762,400,444)(12,834,49,311,635,838,405,320)(\
13,814,211,498,986,554,431,286)(14,552,197,288,979,816,436,496)(15,362,441,888\
,590,355,41,892)(16,758,467,868,696,257,387,335)(17,259,471,333,695,756,383,87\
0)(18,255,475,712,801,371,103,875)(19,792,332,743,922,384,391,368)(20,367,445,\
469,921,744,258,911)(21,370,484,879,795,256,97,708)(22,631,447,907,915,269,279\
,474)(23,397,330,356,914,804,373,748)(24,319,493,954,545,312,33,958)(25,812,51\
9,934,637,228,423,292)(26,230,523,290,636,810,419,936)(27,226,527,653,855,407,\
123,941)(28,846,289,684,988,420,427,325)(29,324,497,521,987,685,229,977)(30,40\
6,536,945,849,227,117,649)(31,586,499,973,981,240,250,526)(32,433,287,313,980,\
858,409,689)(34,961,301,640,809,414,571,180)(35,412,297,183,808,965,575,638)(3\
6,825,63,178,686,953,579,285)(37,854,306,675,999,440,411,298)(38,573,182,321,9\
31,955,549,681)(39,957,57,284,678,821,585,179)(40,942,219,537,949,578,551,199)\
(42,895,344,699,755,378,616,132)(43,376,340,135,754,899,620,697)(44,771,83,130\
,745,887,624,328)(45,800,349,734,1007,404,375,341)(46,618,134,364,865,889,594,\
740)(47,891,77,327,737,767,630,131)(48,876,171,485,883,623,596,151)(50,974,661\
,841,495,112,563,191)(51,115,665,185,494,969,559,845)(52,110,669,511,932,547,2\
34,833)(53,960,184,692,933,560,567,317)(54,316,639,663,811,693,114,835)(55,546\
,674,837,930,111,232,507)(56,580,641,822,829,246,181,668)(58,975,643,823,688,1\
87,425,293)(59,248,503,186,687,935,561,976)(60,245,504,512,994,581,236,962)(61\
,828,322,516,1011,562,584,296)(62,295,682,664,1000,517,247,959)(64,937,501,970\
,680,241,565,193)(65,192,645,291,679,971,421,827)(66,198,646,654,818,538,126,8\
26)(67,978,314,658,951,422,588,196)(68,195,690,522,950,659,242,847)(70,908,720\
,787,443,92,608,143)(71,95,724,137,442,903,604,791)(72,90,728,459,866,592,263,\
779)(73,894,136,751,867,605,612,360)(74,359,698,722,757,752,94,781)(75,591,733\
,783,864,91,261,455)(76,625,700,768,775,275,133,727)(78,909,702,769,747,139,38\
9,336)(79,277,451,138,746,869,606,910)(80,274,452,460,1002,626,265,896)(81,774\
,365,464,1015,607,629,339)(82,338,741,723,1008,465,276,893)(84,871,449,904,739\
,270,610,145)(85,144,704,334,738,905,385,773)(86,150,705,713,764,486,106,772)(\
87,912,357,717,885,386,633,148)(88,147,749,470,884,718,271,793)(93,729,463,900\
,1001,346,260,456)(96,709,157,476,716,786,759,165)(98,710,347,918,803,379,761,\
166)(99,262,457,169,802,881,600,916)(100,609,146,164,872,880,601,477)(101,613,\
481,715,1018,382,402,458)(102,782,168,381,924,901,798,614)(104,877,461,925,797\
,264,598,152)(105,377,342,155,796,714,763,923)(107,776,490,882,1004,267,398,34\
3)(108,619,154,266,917,735,805,777)(113,670,515,966,993,303,231,508)(116,650,2\
05,528,657,840,813,213)(118,651,304,984,857,415,815,214)(119,233,509,217,856,9\
47,555,982)(120,564,194,212,938,946,556,529)(121,568,533,656,1021,418,438,510)\
(122,836,216,417,990,967,852,569)(124,943,513,991,851,235,553,200)(125,413,299\
,203,850,655,817,989)(127,830,542,948,996,238,434,300)(128,574,202,237,983,676\
,859,831)(140,388,337,345,1013,788,380,730)(141,611,358,350,1014,770,632,454)(\
142,453,750,890,1006,351,272,726)(153,731,170,765,926,622,799,281)(156,602,919\
,785,806,393,167,897)(158,706,742,789,874,173,278,473)(159,390,366,172,873,906\
,627,707)(160,392,487,462,1017,603,399,711)(161,634,466,491,1023,628,615,480)(\
162,479,719,736,1019,492,394,732)(174,280,478,348,1003,766,403,878)(175,794,35\
2,482,1016,790,778,489)(176,488,886,902,1005,483,282,898)(188,424,294,302,1009\
,842,416,671)(189,566,315,307,1010,824,587,506)(190,505,691,956,998,308,243,66\
7)(201,672,218,819,992,577,853,252)(204,557,985,839,860,429,215,963)(206,647,6\
83,843,940,221,249,525)(207,426,323,220,939,972,582,648)(208,428,539,514,1020,\
558,435,652)(209,589,518,543,1024,583,570,532)(210,531,660,677,1022,544,430,67\
3)(222,251,530,305,995,820,439,944)(223,848,309,534,1012,844,832,541)(224,540,\
952,968,997,535,253,964), [ f1*f3, f1*f3*f4, f2*f4, f2, f2*f4 ], [ One(Q), f1,\
 f3, f4, f2, One(Q) ] ], [ (1,411,209,427)(2,375,161,391)(3,551,210,567)(4,431\
,121,584)(5,571,208,588)(6,596,162,612)(7,395,101,629)(8,616,160,633)(9,260,17\
5,279)(10,402,81,273)(11,398,141,387)(12,231,223,250)(13,438,61,244)(14,434,18\
9,423)(15,759,176,775)(16,400,107,632)(17,779,174,793)(18,791,82,799)(19,254,4\
5,615)(20,761,80,773)(21,630,142,806)(22,369,93,778)(23,598,140,610)(24,813,22\
4,829)(25,436,127,587)(26,833,222,847)(27,845,62,853)(28,225,37,570)(29,815,60\
,827)(30,585,190,860)(31,405,113,832)(32,553,188,565)(33,116,253,181)(34,435,6\
7,239)(35,574,207,563)(36,249,122,232)(38,413,120,425)(39,243,215,117)(40,430,\
53,109)(41,96,282,133)(42,399,87,268)(43,619,159,608)(44,278,102,261)(46,377,1\
00,389)(47,272,167,97)(48,394,73,89)(49,993,309,981)(50,575,237,582)(51,941,25\
2,959)(52,936,68,944)(54,982,66,976)(55,579,206,852)(56,545,205,997)(57,998,20\
4,849)(58,549,203,556)(59,826,119,835)(63,940,216,930)(64,409,124,416)(65,962,\
214,977)(69,1001,352,915)(70,620,266,627)(71,875,281,893)(72,870,88,878)(74,91\
6,86,910)(75,624,158,798)(76,590,157,1005)(77,1006,156,795)(78,594,155,601)(79\
,772,99,781)(83,874,168,864)(84,373,104,380)(85,896,166,911)(90,403,147,383)(9\
1,782,173,771)(92,390,108,376)(94,262,106,277)(95,276,153,103)(98,265,144,258)\
(105,618,139,609)(110,439,195,419)(111,836,221,825)(112,426,128,412)(114,233,1\
26,248)(115,247,201,123)(118,236,192,229)(125,573,187,564)(129,1007,466,922)(1\
30,783,381,789)(131,708,393,726)(132,703,148,711)(134,923,146,747)(135,787,172\
,805)(136,753,171,1019)(137,1008,170,801)(138,757,169,764)(143,707,154,697)(14\
5,730,152,748)(149,1004,358,696)(150,600,359,606)(151,725,360,732)(163,1018,36\
5,863)(164,763,364,769)(165,892,275,898)(177,999,518,988)(178,837,417,843)(179\
,649,429,667)(180,644,196,652)(182,989,194,688)(183,841,220,859)(184,807,219,1\
022)(185,1000,218,855)(186,811,217,818)(191,648,202,638)(193,671,200,689)(197,\
996,315,637)(198,555,316,561)(199,666,317,673)(211,1021,322,929)(212,817,321,8\
23)(213,958,246,964)(226,577,295,559)(227,963,308,957)(228,566,238,552)(230,24\
2,251,234)(235,433,241,424)(240,848,303,834)(245,415,324,421)(255,622,338,604)\
(256,897,351,891)(257,611,267,597)(259,271,280,263)(264,397,270,388)(269,794,3\
46,780)(274,379,367,385)(283,949,660,933)(284,945,557,956)(285,507,569,525)(28\
6,502,296,510)(287,851,294,680)(288,934,307,948)(289,927,306,1024)(290,950,305\
,932)(291,987,304,994)(292,506,300,496)(293,529,299,681)(297,831,323,495)(298,\
524,325,532)(301,1020,314,928)(302,991,313,970)(310,986,533,1011)(311,973,534,\
966)(312,668,535,650)(318,809,539,951)(319,822,540,840)(320,526,541,508)(326,8\
83,719,867)(327,879,602,890)(328,455,614,473)(329,450,339,458)(330,797,337,739\
)(331,868,350,882)(332,861,349,1023)(333,884,348,866)(334,921,347,1002)(335,45\
4,343,444)(336,477,342,740)(340,777,366,443)(341,472,368,480)(344,1017,357,862\
)(345,925,356,904)(353,920,481,1015)(354,907,482,900)(355,727,483,709)(361,755\
,487,885)(362,768,488,786)(363,474,489,456)(370,785,453,767)(371,731,465,724)(\
372,774,382,760)(374,386,392,378)(384,634,404,617)(396,605,479,623)(401,894,49\
2,876)(406,839,505,821)(407,672,517,665)(408,828,418,814)(410,422,428,414)(420\
,589,440,572)(432,560,531,578)(437,960,544,942)(441,716,886,700)(442,712,765,7\
23)(445,803,452,905)(446,701,464,715)(447,694,463,1016)(448,717,462,699)(449,9\
14,461,1013)(451,486,457,752)(459,1003,470,695)(460,918,469,738)(467,913,490,1\
014)(468,743,491,734)(471,592,478,718)(475,903,741,926)(476,888,625,902)(484,7\
37,750,919)(485,721,751,736)(493,657,952,641)(494,653,819,664)(497,857,504,971\
)(498,642,516,656)(499,635,515,1012)(500,658,514,640)(501,980,513,1009)(503,53\
8,509,693)(511,995,522,636)(512,984,521,679)(519,979,542,1010)(520,684,543,675\
)(523,547,530,659)(527,969,682,992)(528,954,580,968)(536,678,691,985)(537,662,\
692,677)(546,967,647,953)(548,978,558,961)(550,562,568,554)(576,846,583,854)(5\
81,651,685,645)(586,844,670,838)(591,901,706,887)(593,912,603,895)(595,607,613\
,599)(621,792,628,800)(626,710,744,704)(631,790,729,784)(639,947,646,935)(643,\
931,655,938)(654,856,663,687)(661,808,676,939)(669,810,690,820)(674,686,683,99\
0)(698,881,705,869)(702,865,714,872)(713,802,722,746)(720,754,735,873)(728,756\
,749,766)(733,745,742,924)(758,770,776,762)(788,877,804,871)(796,889,909,880)(\
812,824,830,816)(842,943,858,937)(850,955,975,946)(899,908,906,917)(965,974,97\
2,983), [ f2*f3*f4, f2*f3*f4, f2*f4, f3*f4, f1*f2*f3*f4 ], [ One(Q), f1, One(Q\
), f2, f3, One(Q) ] ], [ (1,246,209,213)(2,275,161,165)(3,240,210,303)(4,227,1\
21,308)(5,111,208,221)(6,269,162,346)(7,256,101,351)(8,91,160,173)(9,360,175,1\
51)(10,393,81,131)(11,281,141,71)(12,317,223,199)(13,429,61,179)(14,252,189,51\
)(15,384,176,404)(16,371,107,465)(17,43,174,159)(18,257,82,267)(19,355,45,483)\
(20,105,80,139)(21,372,142,382)(22,401,93,492)(23,99,140,79)(24,420,224,440)(2\
5,407,127,517)(26,35,222,207)(27,228,62,238)(28,312,37,535)(29,125,60,187)(30,\
408,190,418)(31,437,113,544)(32,119,188,59)(33,325,253,298)(34,569,67,285)(36,\
196,122,180)(38,214,120,65)(39,296,215,286)(40,541,53,320)(41,368,282,341)(42,\
614,87,328)(44,148,102,132)(46,166,100,85)(47,339,167,329)(48,489,73,363)(49,5\
60,309,578)(50,547,237,659)(52,112,68,128)(54,235,66,241)(55,548,206,558)(56,5\
76,205,583)(57,562,204,554)(58,581,203,685)(63,422,216,414)(64,538,124,693)(69\
,605,352,623)(70,592,266,718)(72,92,88,108)(74,264,86,270)(75,593,158,603)(76,\
621,157,628)(77,607,156,599)(78,626,155,744)(83,386,168,378)(84,486,104,752)(8\
9,474,394,456)(90,777,147,443)(94,152,106,145)(95,454,153,444)(96,480,133,472)\
(97,450,272,458)(98,740,144,477)(103,335,276,343)(109,526,430,508)(110,831,195\
,495)(114,200,126,193)(115,506,201,496)(116,532,181,524)(117,502,243,510)(118,\
681,192,529)(123,292,247,300)(129,768,466,786)(130,755,381,885)(134,379,146,38\
5)(135,756,172,766)(136,784,171,790)(137,770,170,762)(138,788,169,804)(143,271\
,154,263)(149,622,358,604)(150,797,359,739)(163,785,365,767)(164,803,364,905)(\
177,822,518,840)(178,809,417,951)(182,415,194,421)(183,810,220,820)(184,838,21\
9,844)(185,824,218,816)(186,842,217,858)(191,242,202,234)(197,577,315,559)(198\
,851,316,680)(211,839,322,821)(212,857,321,971)(225,668,570,650)(226,996,295,6\
37)(229,299,236,293)(230,648,251,638)(231,673,250,666)(232,644,249,652)(233,68\
9,248,671)(239,507,435,525)(244,649,438,667)(245,989,324,688)(254,727,615,709)\
(255,1004,338,696)(258,342,265,336)(259,707,280,697)(260,732,279,725)(261,703,\
278,711)(262,748,277,730)(268,455,399,473)(273,708,402,726)(274,923,367,747)(2\
83,973,660,966)(284,986,557,1011)(287,555,294,561)(288,969,307,992)(289,954,30\
6,968)(290,972,305,965)(291,946,304,955)(297,439,323,419)(301,967,314,953)(302\
,947,313,935)(310,945,533,956)(311,949,534,933)(318,837,539,843)(319,999,540,9\
88)(326,907,719,900)(327,920,602,1015)(330,600,337,606)(331,903,350,926)(332,8\
88,349,902)(333,906,348,899)(334,880,347,889)(340,403,366,383)(344,901,357,887\
)(345,881,356,869)(353,879,481,890)(354,883,482,867)(361,783,487,789)(362,1007\
,488,922)(369,894,778,876)(370,1018,453,863)(373,457,380,451)(374,874,392,864)\
(375,898,391,892)(376,870,390,878)(377,911,389,896)(387,875,398,893)(388,916,3\
97,910)(395,897,629,891)(396,1001,479,915)(400,731,632,724)(405,960,832,942)(4\
06,1021,505,929)(409,509,416,503)(410,940,428,930)(411,964,427,958)(412,936,42\
6,944)(413,977,425,962)(423,941,434,959)(424,982,433,976)(431,963,584,957)(432\
,993,531,981)(436,672,587,665)(441,743,886,734)(442,913,765,1014)(445,763,452,\
769)(446,737,464,919)(447,721,463,736)(448,742,462,733)(449,713,461,722)(459,7\
35,470,720)(460,714,469,702)(467,712,490,723)(468,716,491,700)(471,620,478,627\
)(475,868,741,882)(476,861,625,1023)(484,701,750,715)(485,694,751,1016)(493,68\
4,952,675)(494,979,819,1010)(497,817,504,823)(498,678,516,985)(499,662,515,677\
)(500,683,514,674)(501,654,513,663)(511,676,522,661)(512,655,521,643)(519,653,\
542,664)(520,657,543,641)(523,575,530,582)(527,934,682,948)(528,927,580,1024)(\
536,642,691,656)(537,635,692,1012)(545,846,997,854)(546,1020,647,928)(549,651,\
556,645)(550,998,568,849)(551,848,567,834)(552,845,566,853)(553,835,565,826)(5\
63,833,574,847)(564,815,573,827)(571,836,588,825)(572,813,589,829)(579,978,852\
,961)(585,828,860,814)(586,1022,670,807)(590,792,1005,800)(591,1017,706,862)(5\
94,710,601,704)(595,1006,613,795)(596,794,612,780)(597,791,611,799)(598,781,61\
0,772)(608,779,619,793)(609,761,618,773)(616,782,633,771)(617,759,634,775)(624\
,912,798,895)(630,774,806,760)(631,1019,729,753)(636,808,995,939)(639,991,646,\
970)(640,686,658,990)(669,841,690,859)(679,931,984,938)(687,980,856,1009)(695,\
754,1003,873)(698,925,705,904)(699,745,717,924)(728,787,749,805)(738,865,918,8\
72)(746,914,802,1013)(757,877,764,871)(758,1008,776,801)(796,1002,909,921)(811\
,943,818,937)(812,1000,830,855)(850,994,975,987)(866,908,884,917)(932,974,950,\
983), [ f2*f3*f4, f2*f3*f4, f2*f4, f3*f4, f1*f2*f3*f4 ], [ One(Q), f1, One(Q),\
 f2, f3, One(Q) ] ], [ (1,188)(2,140)(3,120)(4,207)(5,189)(6,100)(7,159)(8,141\
)(9,80)(10,174)(11,160)(12,60)(13,222)(14,208)(15,106)(16,173)(17,81)(18,44)(1\
9,79)(20,175)(21,92)(22,139)(23,161)(24,126)(25,221)(26,61)(27,36)(28,59)(29,2\
23)(30,112)(31,187)(32,209)(33,66)(34,252)(35,121)(37,119)(38,210)(39,52)(40,2\
14)(41,86)(42,281)(43,101)(45,99)(46,162)(47,72)(48,166)(49,236)(50,308)(51,67\
)(53,65)(54,253)(55,228)(56,241)(57,234)(58,303)(62,122)(63,123)(64,213)(68,21\
5)(69,265)(70,351)(71,87)(73,85)(74,282)(75,257)(76,270)(77,263)(78,346)(82,10\
2)(83,103)(84,165)(88,167)(89,146)(90,393)(91,107)(93,105)(94,176)(95,132)(96,\
152)(97,143)(98,360)(104,275)(108,142)(109,194)(110,429)(111,127)(113,125)(114\
,224)(115,180)(116,200)(117,191)(118,317)(124,246)(128,190)(129,380)(130,465)(\
131,147)(133,145)(134,394)(135,372)(136,385)(137,378)(138,404)(144,151)(148,15\
3)(149,399)(150,483)(154,272)(155,269)(156,271)(157,264)(158,267)(163,403)(164\
,492)(168,276)(169,384)(170,386)(171,379)(172,382)(177,416)(178,517)(179,195)(\
181,193)(182,430)(183,408)(184,421)(185,414)(186,440)(192,199)(196,201)(197,43\
5)(198,535)(202,243)(203,240)(204,242)(205,235)(206,238)(211,439)(212,544)(216\
,247)(217,420)(218,422)(219,415)(220,418)(225,294)(226,569)(227,237)(229,309)(\
230,286)(231,299)(232,292)(233,325)(239,315)(244,323)(245,541)(248,298)(249,30\
0)(250,293)(251,296)(254,337)(255,614)(256,266)(258,352)(259,329)(260,342)(261\
,335)(262,368)(268,358)(273,366)(274,489)(277,341)(278,343)(279,336)(280,339)(\
283,556)(284,659)(285,295)(287,570)(288,548)(289,561)(290,554)(291,578)(297,43\
8)(301,577)(302,583)(304,560)(305,562)(306,555)(307,558)(310,582)(311,685)(312\
,316)(313,576)(314,559)(318,587)(319,693)(320,324)(321,437)(322,419)(326,601)(\
327,718)(328,338)(330,615)(331,593)(332,606)(333,599)(334,623)(340,402)(344,62\
2)(345,628)(347,605)(348,607)(349,600)(350,603)(353,627)(354,744)(355,359)(356\
,621)(357,604)(361,632)(362,752)(363,367)(364,401)(365,383)(369,452)(370,777)(\
371,381)(373,466)(374,444)(375,457)(376,450)(377,474)(387,473)(388,480)(389,45\
6)(390,458)(391,451)(392,454)(395,478)(396,740)(397,472)(398,455)(400,487)(405\
,504)(406,831)(407,417)(409,518)(410,496)(411,509)(412,502)(413,526)(423,525)(\
424,532)(425,508)(426,510)(427,503)(428,506)(431,530)(432,681)(433,524)(434,50\
7)(436,539)(441,764)(442,885)(443,453)(445,778)(446,756)(447,769)(448,762)(449\
,786)(459,785)(460,790)(461,768)(462,770)(463,763)(464,766)(467,789)(468,804)(\
469,784)(470,767)(471,629)(475,624)(476,739)(477,479)(481,620)(482,626)(484,78\
7)(485,905)(486,488)(490,783)(491,788)(493,818)(494,951)(495,505)(497,832)(498\
,810)(499,823)(500,816)(501,840)(511,839)(512,844)(513,822)(514,824)(515,817)(\
516,820)(519,843)(520,858)(521,838)(522,821)(523,584)(527,579)(528,680)(529,53\
1)(533,575)(534,581)(536,841)(537,971)(538,540)(542,837)(543,842)(545,646)(546\
,996)(547,557)(549,660)(550,638)(551,651)(552,644)(553,668)(563,667)(564,673)(\
565,650)(566,652)(567,645)(568,648)(571,672)(572,689)(573,666)(574,649)(580,85\
1)(585,669)(586,989)(588,665)(589,671)(590,705)(591,1004)(592,602)(594,719)(59\
5,697)(596,710)(597,703)(598,727)(608,726)(609,732)(610,709)(611,711)(612,704)\
(613,707)(616,731)(617,748)(618,725)(619,708)(625,797)(630,728)(631,923)(633,7\
24)(634,730)(635,994)(636,1011)(637,647)(639,997)(640,969)(641,970)(642,965)(6\
43,966)(653,967)(654,968)(655,973)(656,972)(657,991)(658,992)(661,956)(662,955\
)(663,954)(664,953)(670,688)(674,934)(675,935)(676,945)(677,946)(678,932)(679,\
933)(682,852)(683,948)(684,947)(686,855)(687,988)(690,860)(691,859)(692,857)(6\
94,1002)(695,1015)(696,706)(698,1005)(699,903)(700,904)(701,899)(702,900)(712,\
901)(713,902)(714,907)(715,906)(716,925)(717,926)(720,890)(721,889)(722,888)(7\
23,887)(729,747)(733,868)(734,869)(735,879)(736,880)(737,866)(738,867)(741,798\
)(742,882)(743,881)(745,801)(746,922)(749,806)(750,805)(751,803)(753,872)(754,\
1018)(755,765)(757,886)(758,864)(759,877)(760,870)(761,894)(771,893)(772,898)(\
773,876)(774,878)(775,871)(776,874)(779,897)(780,911)(781,892)(782,875)(791,89\
5)(792,916)(793,891)(794,896)(795,908)(796,1001)(799,912)(800,910)(802,1007)(8\
07,938)(808,1021)(809,819)(811,952)(812,930)(813,943)(814,936)(815,960)(825,95\
9)(826,964)(827,942)(828,944)(829,937)(830,940)(833,963)(834,977)(835,958)(836\
,941)(845,961)(846,982)(847,957)(848,962)(849,974)(850,993)(853,978)(854,976)(\
856,999)(861,1013)(862,1014)(863,873)(865,1019)(883,918)(884,919)(909,915)(913\
,1017)(914,1023)(917,1006)(920,1003)(921,1016)(924,1008)(927,1009)(928,1010)(9\
29,939)(931,1022)(949,984)(950,985)(975,981)(979,1020)(980,1024)(983,998)(986,\
995)(987,1012)(990,1000), [ f1*f3*f4, f1*f3, f3*f4, f2*f3*f4, f1*f3*f4 ], [ On\
e(Q), One(Q), f1, f2, f3, One(Q) ] ], [ (1,416)(2,380)(3,556)(4,582)(5,587)(6,\
601)(7,627)(8,632)(9,265)(10,403)(11,399)(12,236)(13,439)(14,435)(15,764)(16,7\
89)(17,629)(18,624)(19,606)(20,778)(21,787)(22,769)(23,615)(24,818)(25,843)(26\
,584)(27,579)(28,561)(29,832)(30,841)(31,823)(32,570)(33,126)(34,577)(35,438)(\
36,123)(37,555)(38,430)(39,234)(40,415)(41,106)(42,622)(43,402)(44,103)(45,600\
)(46,394)(47,263)(48,379)(49,994)(50,956)(51,588)(52,585)(53,421)(54,997)(55,9\
34)(56,970)(57,932)(58,966)(59,427)(60,405)(61,419)(62,852)(63,855)(64,840)(65\
,567)(66,545)(67,559)(68,860)(69,1002)(70,890)(71,633)(72,630)(73,385)(74,1005\
)(75,868)(76,904)(77,866)(78,900)(79,391)(80,369)(81,383)(82,798)(83,801)(84,7\
86)(85,612)(86,590)(87,604)(88,806)(89,100)(90,785)(91,398)(92,97)(93,763)(94,\
282)(95,378)(96,264)(98,605)(99,375)(101,620)(102,276)(104,768)(105,260)(107,7\
83)(108,272)(109,120)(110,839)(111,434)(112,117)(113,817)(114,253)(115,414)(11\
6,235)(118,560)(119,411)(121,575)(122,247)(124,822)(125,231)(127,837)(128,243)\
(129,1013)(130,723)(131,793)(132,791)(133,270)(134,1019)(135,701)(136,738)(137\
,699)(138,734)(139,279)(140,254)(141,268)(142,805)(143,795)(144,623)(145,775)(\
146,753)(147,767)(148,799)(149,1017)(150,902)(151,773)(152,759)(153,386)(154,1\
006)(155,907)(156,884)(157,925)(158,882)(159,273)(160,400)(161,373)(162,594)(1\
63,1003)(164,736)(165,610)(166,596)(167,271)(168,1008)(169,743)(170,717)(171,9\
18)(172,715)(173,387)(174,395)(175,258)(176,757)(177,1009)(178,664)(179,847)(1\
80,845)(181,241)(182,1022)(183,642)(184,679)(185,640)(186,675)(187,250)(188,22\
5)(189,239)(190,859)(191,849)(192,578)(193,829)(194,807)(195,821)(196,853)(197\
,1020)(198,968)(199,827)(200,813)(201,422)(202,998)(203,973)(204,950)(205,991)\
(206,948)(207,244)(208,436)(209,409)(210,549)(211,995)(212,677)(213,565)(214,5\
51)(215,242)(216,1000)(217,684)(218,658)(219,984)(220,656)(221,423)(222,431)(2\
23,229)(224,811)(226,967)(227,574)(228,232)(230,554)(233,420)(237,945)(238,249\
)(240,413)(245,844)(246,553)(248,440)(251,562)(252,571)(255,901)(256,619)(257,\
261)(259,599)(262,384)(266,879)(267,278)(269,377)(274,790)(275,598)(277,404)(2\
80,607)(281,616)(283,938)(284,522)(285,959)(286,936)(287,1024)(288,500)(289,68\
7)(290,498)(291,537)(292,930)(293,981)(294,927)(295,953)(296,944)(297,1021)(29\
8,976)(299,993)(300,940)(301,819)(302,543)(303,425)(304,692)(305,516)(306,856)\
(307,514)(308,563)(309,987)(310,939)(311,521)(312,835)(313,520)(314,494)(315,9\
28)(316,954)(317,815)(318,1010)(319,663)(320,977)(321,662)(322,636)(323,929)(3\
24,838)(325,982)(326,872)(327,470)(328,893)(329,870)(330,1023)(331,448)(332,74\
6)(333,446)(334,485)(335,864)(336,915)(337,861)(338,887)(339,878)(340,1018)(34\
1,910)(342,1001)(343,874)(344,765)(345,491)(346,389)(347,751)(348,464)(349,802\
)(350,462)(351,608)(352,921)(353,873)(354,469)(355,781)(356,468)(357,442)(358,\
862)(359,888)(360,761)(361,1014)(362,722)(363,911)(364,721)(365,695)(366,863)(\
367,784)(368,916)(370,735)(371,782)(372,376)(374,762)(381,712)(382,390)(388,62\
8)(392,770)(393,779)(396,889)(397,621)(401,618)(406,676)(407,836)(408,412)(410\
,816)(417,653)(418,426)(424,583)(428,824)(429,833)(432,955)(433,576)(437,573)(\
441,705)(443,726)(444,703)(445,1016)(447,909)(449,476)(450,697)(451,922)(452,6\
94)(453,720)(454,711)(455,1004)(456,747)(457,1007)(458,707)(459,602)(460,482)(\
461,625)(463,796)(465,771)(466,914)(467,706)(471,1015)(472,748)(473,696)(474,9\
23)(475,745)(477,732)(478,920)(479,880)(480,730)(481,754)(483,772)(484,908)(48\
6,898)(487,913)(488,713)(489,896)(490,591)(492,609)(493,646)(495,667)(496,644)\
(497,1012)(499,975)(501,528)(502,638)(503,988)(504,635)(505,661)(506,652)(507,\
996)(508,688)(509,999)(510,648)(511,557)(512,534)(513,580)(515,850)(517,825)(5\
18,980)(519,647)(523,1011)(524,689)(525,637)(526,989)(527,686)(529,673)(530,98\
6)(531,946)(532,671)(533,808)(535,826)(536,974)(538,964)(539,979)(540,654)(541\
,962)(542,546)(544,564)(547,963)(548,552)(550,965)(558,566)(568,972)(569,941)(\
572,858)(581,848)(586,655)(589,842)(592,897)(593,597)(595,899)(603,611)(613,90\
6)(614,875)(617,804)(626,794)(631,714)(634,788)(639,952)(641,937)(643,670)(645\
,933)(649,831)(650,680)(651,949)(657,943)(659,957)(660,931)(665,951)(666,681)(\
668,851)(669,678)(672,809)(674,812)(682,990)(683,830)(685,834)(690,985)(691,98\
3)(693,958)(698,886)(700,871)(702,729)(704,867)(708,777)(709,739)(710,883)(716\
,877)(718,891)(719,865)(724,885)(725,740)(727,797)(728,737)(731,755)(733,758)(\
741,924)(742,776)(744,780)(749,919)(750,917)(752,892)(756,760)(766,774)(792,88\
1)(800,869)(803,894)(810,814)(820,828)(846,947)(854,935)(857,960)(876,905)(895\
,903)(912,926)(942,971)(961,969)(978,992), [ f1*f3*f4, f1*f3, f3*f4, f2*f3*f4,\
 f1*f3*f4 ], [ One(Q), One(Q), f1, f2*f3*f4, f3, One(Q) ] ], [ (1,545,177,33,9\
27,24,225,493)(2,590,129,41,861,15,254,441)(3,405,283,12,807,49,109,635)(4,585\
,310,39,929,57,244,678)(5,579,318,36,928,63,239,686)(6,369,326,9,753,69,89,694\
)(7,630,353,47,863,77,273,737)(8,624,361,44,862,83,268,745)(10,795,163,97,920,\
21,395,484)(11,801,149,103,913,18,400,475)(13,849,211,117,986,30,431,536)(14,8\
55,197,123,979,27,436,527)(16,791,467,95,696,137,387,903)(17,787,471,92,695,14\
3,383,908)(19,759,332,96,922,157,391,716)(20,601,445,100,921,146,258,872)(22,5\
96,447,48,915,171,279,883)(23,764,330,106,914,86,373,705)(25,845,519,115,637,1\
85,423,969)(26,841,523,112,636,191,419,974)(28,813,289,116,988,205,427,657)(29\
,556,497,120,987,194,229,938)(31,551,499,40,981,219,250,949)(32,818,287,126,98\
0,66,409,646)(34,930,301,232,809,55,571,674)(35,932,297,234,808,52,575,669)(37\
,829,306,181,999,56,411,641)(38,994,182,236,931,60,549,504)(42,864,344,261,755\
,75,616,733)(43,866,340,263,754,72,620,728)(45,775,349,133,1007,76,375,700)(46\
,1002,134,265,865,80,594,452)(50,936,661,230,495,290,563,810)(51,934,665,228,4\
94,292,559,812)(53,993,184,231,933,113,567,515)(54,416,639,188,811,294,114,100\
9)(58,827,643,192,688,291,425,971)(59,970,503,241,687,193,561,937)(61,998,322,\
243,1011,190,584,691)(62,587,682,189,1000,315,247,1010)(64,976,501,248,680,186\
,565,935)(65,823,645,187,679,293,421,975)(67,940,314,249,951,206,588,683)(68,5\
82,690,207,950,323,242,939)(70,870,720,259,443,333,608,756)(71,868,724,257,442\
,335,604,758)(73,1001,136,260,867,93,612,463)(74,380,698,140,757,337,94,1013)(\
78,773,702,144,747,334,389,905)(79,904,451,270,746,145,606,871)(81,1006,365,27\
2,1015,142,629,750)(82,632,741,141,1008,358,276,1014)(84,910,449,277,739,138,6\
10,869)(85,769,704,139,738,336,385,909)(87,874,357,278,885,158,633,742)(88,627\
,749,159,884,366,271,873)(90,697,459,376,592,135,779,899)(91,699,455,378,591,1\
32,783,895)(98,923,347,377,803,155,761,714)(99,925,457,264,802,152,600,877)(10\
1,806,481,167,1018,156,402,919)(102,1017,168,399,924,160,798,487)(104,916,461,\
262,797,169,598,881)(105,918,342,379,796,166,763,710)(107,799,490,153,1004,170\
,398,926)(108,1003,154,403,917,174,805,478)(110,638,511,412,547,183,833,965)(1\
11,640,507,414,546,180,837,961)(118,989,304,413,857,203,815,655)(119,991,509,2\
35,856,200,555,943)(121,860,533,215,1021,204,438,985)(122,1020,216,435,990,208\
,852,539)(124,982,513,233,851,217,553,947)(125,984,299,415,850,214,817,651)(12\
7,853,542,201,996,218,434,992)(128,995,202,439,983,222,859,530)(130,703,887,37\
4,328,448,771,593)(131,701,891,372,327,450,767,595)(147,707,470,390,718,172,79\
3,906)(148,789,912,173,717,473,386,706)(150,748,713,397,486,356,772,804)(151,9\
07,876,269,485,474,623,631)(161,1005,466,282,1023,176,615,886)(162,778,719,175\
,1019,352,394,1016)(164,911,880,367,477,469,609,744)(165,743,709,384,476,368,7\
86,792)(178,644,953,410,285,500,825,548)(179,642,957,408,284,502,821,550)(195,\
648,522,426,659,220,847,972)(196,843,978,221,658,525,422,647)(198,689,654,433,\
538,313,826,858)(199,973,942,240,537,526,578,586)(209,997,518,253,1024,224,570\
,952)(210,832,660,223,1022,309,430,1012)(212,977,946,324,529,521,564,685)(213,\
684,650,420,528,325,840,846)(226,496,653,552,407,288,941,816)(227,498,649,554,\
406,286,945,814)(237,944,676,251,831,305,574,820)(238,819,300,577,830,252,948,\
672)(245,681,512,573,581,321,962,955)(246,675,668,440,580,298,822,854)(255,444\
,712,597,371,331,875,762)(256,446,708,599,370,329,879,760)(266,878,735,280,777\
,348,619,766)(267,765,343,622,776,281,882,731)(274,740,460,618,626,364,896,889\
)(275,734,727,404,625,341,768,800)(295,506,664,566,517,307,959,824)(296,956,82\
8,308,516,667,562,505)(302,835,842,316,671,663,424,693)(303,692,508,560,670,31\
7,966,960)(311,666,838,432,320,662,834,437)(312,520,958,576,319,524,954,572)(3\
38,454,723,611,465,350,893,770)(339,890,774,351,464,726,607,453)(345,781,788,3\
59,730,722,388,752)(346,751,456,605,729,360,900,894)(354,725,784,396,363,721,7\
80,401)(355,468,892,621,362,472,888,617)(381,711,901,392,614,462,782,603)(382,\
602,458,785,613,393,715,897)(417,652,967,428,569,514,836,558)(418,557,510,839,\
568,429,656,963)(479,489,736,794,492,482,732,790)(480,902,634,483,491,898,628,\
488)(531,541,677,848,544,534,673,844)(532,968,589,535,543,964,583,540), [ f1*f\
3, f1*f3*f4, f2*f4, f2, f2*f4 ], [ One(Q), f1, f3, f4, f2, One(Q) ] ], [ (1,99\
1,958,947)(2,925,892,881)(3,817,834,857)(4,859,957,820)(5,948,825,992)(6,763,7\
80,803)(7,805,891,766)(8,882,771,926)(9,918,725,714)(10,866,708,899)(11,699,87\
5,733)(12,984,666,655)(13,932,649,965)(14,640,941,674)(15,600,617,797)(16,798,\
724,603)(17,715,608,919)(18,783,597,755)(19,757,709,788)(20,900,609,867)(21,62\
0,760,592)(22,594,876,626)(23,734,772,700)(24,555,572,851)(25,852,665,558)(26,\
656,563,985)(27,837,552,809)(28,811,650,842)(29,966,564,933)(30,575,814,547)(3\
1,549,942,581)(32,675,826,641)(33,856,524,513)(34,855,507,816)(35,498,833,536)\
(36,819,644,542)(37,818,668,858)(38,537,962,499)(39,995,502,676)(40,994,526,95\
5)(41,802,472,461)(42,801,455,762)(43,446,779,484)(44,765,703,490)(45,764,727,\
804)(46,485,896,447)(47,1003,450,735)(48,1002,474,889)(49,415,432,989)(50,860,\
523,418)(51,514,423,990)(52,945,412,986)(53,987,508,946)(54,840,424,988)(55,43\
6,961,407)(56,409,854,538)(57,439,550,831)(58,832,645,544)(59,543,565,952)(60,\
973,573,949)(61,950,667,972)(62,843,566,951)(63,577,410,996)(64,997,503,583)(6\
5,677,425,1012)(66,822,433,999)(67,1000,525,824)(68,956,426,1011)(69,379,396,9\
23)(70,806,471,382)(71,462,387,924)(72,879,376,920)(73,921,456,880)(74,786,388\
,922)(75,400,895,371)(76,373,800,486)(77,403,595,777)(78,778,704,492)(79,491,6\
10,886)(80,907,618,883)(81,884,726,906)(82,789,611,885)(83,622,374,1004)(84,10\
05,451,628)(85,736,389,1016)(86,768,397,1007)(87,1008,473,770)(88,890,390,1015\
)(89,796,363,347)(90,795,340,599)(91,331,616,475)(92,602,870,481)(93,601,894,7\
44)(94,476,730,332)(95,1017,335,901)(96,1013,368,722)(97,754,329,459)(98,753,3\
42,784)(99,468,598,441)(100,751,911,463)(101,787,897,756)(102,442,711,467)(103\
,591,444,344)(104,590,457,621)(105,354,761,326)(106,625,748,349)(107,624,731,5\
93)(108,327,878,353)(109,850,320,304)(110,849,297,554)(111,288,571,527)(112,55\
7,936,533)(113,556,960,685)(114,528,671,289)(115,1020,292,967)(116,1009,325,66\
3)(117,808,286,511)(118,807,299,838)(119,520,553,493)(120,692,977,515)(121,841\
,963,810)(122,494,652,519)(123,546,496,301)(124,545,509,576)(125,311,815,283)(\
126,580,689,306)(127,579,672,548)(128,284,944,310)(129,264,362,916)(130,799,36\
1,267)(131,348,273,917)(132,712,261,913)(133,914,341,713)(134,623,274,915)(135\
,395,728,256)(136,258,729,477)(137,399,758,614)(138,615,871,483)(139,482,773,7\
19)(140,743,781,716)(141,717,893,742)(142,627,774,718)(143,785,259,1018)(144,1\
019,336,790)(145,902,277,1023)(146,605,367,1001)(147,1006,366,607)(148,723,278\
,1014)(149,378,255,864)(150,775,330,404)(151,460,279,865)(152,888,262,861)(153\
,862,343,887)(154,767,280,863)(155,369,710,401)(156,383,613,443)(157,380,792,7\
52)(158,632,912,465)(159,464,793,750)(160,868,782,903)(161,904,898,869)(162,76\
9,794,905)(163,263,370,697)(164,612,445,346)(165,345,391,698)(166,721,377,694)\
(167,695,458,720)(168,604,392,696)(169,254,877,355)(170,268,776,328)(171,265,6\
31,740)(172,629,749,351)(173,350,633,741)(174,701,619,737)(175,738,732,702)(17\
6,606,634,739)(177,235,319,982)(178,853,318,238)(179,305,244,983)(180,653,232,\
979)(181,980,298,654)(182,578,245,981)(183,431,669,227)(184,229,670,529)(185,4\
35,812,569)(186,570,937,535)(187,534,827,660)(188,684,835,657)(189,658,959,683\
)(190,582,828,659)(191,839,230,1021)(192,1022,293,844)(193,968,248,1024)(194,5\
60,324,993)(195,998,323,562)(196,664,249,1010)(197,414,226,930)(198,829,287,44\
0)(199,512,250,931)(200,954,233,927)(201,928,300,953)(202,821,251,929)(203,405\
,651,437)(204,419,568,495)(205,416,846,693)(206,587,978,517)(207,516,847,691)(\
208,934,836,969)(209,970,964,935)(210,823,848,971)(211,234,406,638)(212,567,49\
7,303)(213,302,427,639)(214,662,413,635)(215,636,510,661)(216,559,428,637)(217\
,225,943,312)(218,239,830,285)(219,236,586,681)(220,584,690,308)(221,307,588,6\
82)(222,642,574,678)(223,679,673,643)(224,561,589,680)(228,417,845,539)(231,93\
8,317,521)(237,585,530,408)(240,321,551,504)(241,540,976,518)(242,505,648,322)\
(243,939,296,522)(246,313,411,646)(247,647,506,314)(252,500,434,686)(253,687,5\
32,501)(257,381,791,487)(260,872,360,469)(266,630,478,372)(269,364,596,452)(27\
0,488,910,466)(271,453,707,365)(272,873,339,470)(275,356,375,705)(276,706,454,\
357)(281,448,398,745)(282,746,480,449)(290,438,974,429)(291,430,975,541)(294,4\
20,316,813)(295,940,315,422)(309,421,531,688)(333,402,908,393)(334,394,909,489\
)(337,384,359,759)(338,874,358,386)(352,385,479,747), [ f1*f3, f2*f3*f4, f4, f\
1, f2*f4 ], [ One(Q), One(Q), f3, f2*f4, f1, One(Q) ] ], [ (1,233,958,200)(2,2\
62,892,152)(3,118,834,299)(4,251,957,202)(5,201,825,300)(6,98,780,342)(7,280,8\
91,154)(8,153,771,343)(9,377,725,166)(10,376,708,72)(11,261,875,132)(12,413,66\
6,214)(13,412,649,52)(14,232,941,180)(15,104,617,457)(16,392,724,168)(17,167,6\
08,458)(18,42,597,455)(19,388,709,74)(20,73,609,456)(21,90,760,340)(22,274,876\
,134)(23,133,772,341)(24,124,572,509)(25,428,665,216)(26,215,563,510)(27,34,55\
2,507)(28,424,650,54)(29,53,564,508)(30,110,814,297)(31,245,942,182)(32,181,82\
6,298)(33,553,524,119)(35,117,833,286)(36,434,644,252)(37,433,668,66)(38,250,9\
62,199)(39,574,502,222)(40,573,526,60)(41,598,472,99)(43,97,779,329)(44,398,70\
3,281)(45,397,727,86)(46,279,896,151)(47,619,450,174)(48,618,474,80)(49,203,43\
2,651)(50,568,523,204)(51,122,423,652)(55,226,961,197)(56,198,854,287)(57,237,\
550,530)(58,531,645,309)(59,253,565,532)(61,426,667,68)(62,67,566,525)(63,127,\
410,672)(64,589,503,224)(65,223,425,673)(69,155,396,710)(70,613,471,156)(71,10\
2,387,711)(75,255,895,149)(76,150,800,330)(77,266,595,478)(78,479,704,352)(79,\
282,610,480)(81,390,726,88)(82,87,611,473)(83,107,374,731)(84,634,451,176)(85,\
175,389,732)(89,761,363,105)(91,103,616,444)(92,402,870,393)(93,367,894,146)(9\
4,391,730,165)(95,782,335,160)(96,781,368,140)(100,260,911,360)(101,259,897,14\
3)(106,375,748,275)(108,273,878,131)(109,815,320,125)(111,123,571,496)(112,438\
,936,429)(113,324,960,194)(114,427,671,213)(115,836,292,208)(116,835,325,188)(\
120,231,977,317)(121,230,963,191)(126,411,689,246)(128,244,944,179)(129,169,36\
2,877)(130,776,361,170)(135,370,728,163)(136,164,729,445)(137,381,758,487)(138\
,488,871,466)(139,394,773,489)(141,278,893,148)(142,147,774,366)(144,794,336,1\
62)(145,161,277,898)(157,359,792,337)(158,338,912,358)(159,272,793,339)(171,36\
4,631,452)(172,453,749,365)(173,276,633,454)(177,217,319,943)(178,830,318,218)\
(183,406,669,211)(184,212,670,497)(185,417,812,539)(186,540,937,518)(187,430,8\
27,541)(189,249,959,196)(190,195,828,323)(192,848,293,210)(193,209,248,964)(20\
5,316,846,294)(206,295,978,315)(207,243,847,296)(219,321,586,504)(220,505,690,\
322)(221,247,588,506)(225,982,312,235)(227,234,431,638)(228,435,845,569)(229,5\
67,529,303)(236,551,681,240)(238,239,853,285)(241,570,976,535)(242,584,648,308\
)(254,916,355,264)(256,263,395,697)(257,399,791,614)(258,612,477,346)(265,596,\
740,269)(267,268,799,328)(270,615,910,483)(271,629,707,351)(283,304,311,850)(2\
84,983,310,305)(288,546,527,301)(289,302,528,639)(290,557,974,533)(291,534,975\
,660)(306,313,580,646)(307,647,682,314)(326,347,354,796)(327,917,353,348)(331,\
591,475,344)(332,345,476,698)(333,602,908,481)(334,482,909,719)(349,356,625,70\
5)(350,706,741,357)(369,923,401,379)(371,378,400,864)(372,403,630,777)(373,775\
,486,404)(380,759,752,384)(382,383,806,443)(385,778,747,492)(386,632,874,465)(\
405,989,437,415)(407,414,436,930)(408,439,585,831)(409,829,538,440)(416,813,69\
3,420)(418,419,860,495)(421,832,688,544)(422,587,940,517)(441,461,468,802)(442\
,924,467,462)(446,754,484,459)(447,460,485,865)(448,765,745,490)(449,491,746,8\
86)(463,469,751,872)(464,873,750,470)(493,513,520,856)(494,990,519,514)(498,80\
8,536,511)(499,512,537,931)(500,819,686,542)(501,543,687,952)(515,521,692,938)\
(516,939,691,522)(545,851,576,555)(547,554,575,849)(548,577,579,996)(549,981,5\
81,578)(556,993,685,560)(558,559,852,637)(561,997,680,583)(562,582,998,659)(59\
0,797,621,600)(592,599,620,795)(593,622,624,1004)(594,915,626,623)(601,1001,74\
4,605)(603,604,798,696)(606,1005,739,628)(607,627,1006,718)(635,655,662,984)(6\
36,985,661,656)(640,979,674,653)(641,654,675,980)(642,995,678,676)(643,677,679\
,1012)(657,663,684,1009)(658,1010,683,664)(694,714,721,918)(695,919,720,715)(6\
99,913,733,712)(700,713,734,914)(701,1003,737,735)(702,736,738,1016)(716,722,7\
43,1013)(717,1014,742,723)(753,803,784,763)(755,762,783,801)(756,785,787,1018)\
(757,922,788,786)(764,1007,804,768)(766,767,805,863)(769,1019,905,790)(770,789\
,1008,885)(807,857,838,817)(809,816,837,855)(810,839,841,1021)(811,988,842,840\
)(818,999,858,822)(820,821,859,929)(823,1022,971,844)(824,843,1000,951)(861,88\
1,888,925)(862,926,887,882)(866,920,899,879)(867,880,900,921)(868,1017,903,901\
)(869,902,904,1023)(883,889,907,1002)(884,1015,906,890)(927,947,954,991)(928,9\
92,953,948)(932,986,965,945)(933,946,966,987)(934,1020,969,967)(935,968,970,10\
24)(949,955,973,994)(950,1011,972,956), [ f1*f3, f2*f3*f4, f4, f1, f2*f4 ], [ \
One(Q), One(Q), f3, f2*f4, f1, One(Q) ] ], [ (1,241,954,186)(2,270,888,138)(3,\
187,838,291)(4,112,821,290)(5,228,953,185)(6,139,784,334)(7,92,767,333)(8,257,\
887,137)(9,385,721,78)(10,271,879,172)(11,386,712,158)(12,421,662,58)(13,242,9\
45,220)(14,422,653,206)(15,79,621,449)(16,44,604,448)(17,372,720,77)(18,173,76\
2,357)(19,106,786,356)(20,269,880,171)(21,159,599,470)(22,100,623,469)(23,384,\
713,157)(24,59,576,501)(25,36,559,500)(26,408,661,57)(27,221,816,314)(28,126,8\
40,313)(29,240,946,219)(30,207,554,522)(31,120,578,521)(32,420,654,205)(33,561\
,520,64)(34,247,837,307)(35,562,511,190)(37,114,822,302)(38,560,512,113)(39,41\
9,642,50)(40,229,973,212)(41,606,468,84)(42,276,783,350)(43,607,459,142)(45,94\
,768,345)(46,605,460,93)(47,383,701,70)(48,258,907,164)(49,65,437,643)(51,548,\
519,63)(52,308,965,322)(53,236,966,321)(54,246,842,306)(55,189,414,664)(56,188\
,440,663)(60,303,955,184)(61,234,956,183)(62,111,824,301)(66,213,858,289)(67,1\
23,843,288)(68,227,972,211)(69,85,401,702)(71,593,467,83)(72,351,899,365)(73,2\
65,900,364)(74,275,788,349)(75,141,378,723)(76,140,404,722)(80,346,889,136)(81\
,263,890,135)(82,91,770,344)(86,165,804,332)(87,103,789,331)(88,256,906,163)(8\
9,769,354,144)(90,272,620,464)(95,268,868,130)(96,373,743,150)(97,627,446,147)\
(98,394,763,482)(99,628,461,176)(101,108,785,348)(102,622,462,107)(104,282,600\
,491)(105,790,347,162)(109,823,311,192)(110,243,575,516)(115,239,934,178)(116,\
409,684,198)(117,582,498,195)(118,430,817,534)(119,583,513,224)(121,128,839,30\
5)(122,577,514,127)(124,253,555,543)(125,844,304,210)(129,145,355,869)(131,756\
,353,143)(132,465,733,358)(133,380,734,359)(134,360,626,463)(146,151,744,447)(\
148,371,742,149)(152,483,881,466)(153,399,882,381)(154,393,766,481)(155,175,37\
9,736)(156,174,382,735)(160,267,901,170)(161,264,902,169)(166,492,714,352)(167\
,403,715,266)(168,281,603,490)(177,193,312,935)(179,810,310,191)(180,517,674,3\
15)(181,416,675,316)(182,317,581,515)(194,199,685,499)(196,407,683,197)(200,53\
5,947,518)(201,435,948,417)(202,429,820,533)(203,223,415,677)(204,222,418,676)\
(208,238,967,218)(209,235,968,217)(214,544,655,309)(215,439,656,237)(216,252,5\
58,542)(225,970,319,248)(226,249,436,658)(230,244,841,284)(231,549,692,245)(23\
2,587,640,295)(233,570,991,540)(250,556,537,324)(251,438,859,557)(254,904,362,\
277)(255,278,400,717)(259,273,787,327)(260,594,751,274)(261,632,699,338)(262,6\
15,925,488)(279,601,485,367)(280,402,805,602)(283,293,320,971)(285,969,318,292\
)(286,659,536,323)(287,325,538,657)(294,298,693,641)(296,547,691,297)(299,541,\
857,660)(300,569,992,539)(326,336,363,905)(328,903,361,335)(329,718,484,366)(3\
30,368,486,716)(337,341,752,700)(339,592,750,340)(342,489,803,719)(343,614,926\
,487)(369,738,396,389)(370,390,395,884)(374,387,624,442)(375,757,625,388)(376,\
629,866,453)(377,778,918,479)(391,764,476,397)(392,398,798,765)(405,679,432,42\
5)(406,426,431,950)(410,423,579,494)(411,811,580,424)(412,584,932,505)(413,832\
,984,531)(427,818,528,433)(428,434,852,819)(441,451,472,739)(443,737,471,450)(\
444,885,475,473)(445,474,477,883)(452,456,740,867)(454,755,741,455)(457,480,79\
7,886)(458,777,919,478)(493,503,524,680)(495,678,523,502)(496,951,527,525)(497\
,526,529,949)(504,508,681,933)(506,809,682,507)(509,532,851,952)(510,831,985,5\
30)(545,687,572,565)(546,566,571,1000)(550,563,585,636)(551,987,586,564)(552,5\
88,855,647)(553,997,856,589)(567,994,670,573)(568,574,860,995)(590,746,617,610\
)(591,611,616,1008)(595,608,630,695)(596,921,631,609)(597,633,801,706)(598,100\
5,802,634)(612,1002,729,618)(613,619,806,1003)(635,645,666,688)(637,686,665,64\
4)(638,1011,669,667)(639,668,671,999)(646,650,689,988)(648,986,690,649)(651,67\
3,989,1012)(652,996,990,672)(694,704,725,747)(696,745,724,703)(697,1015,728,72\
6)(698,727,730,1007)(705,709,748,922)(707,920,749,708)(710,732,923,1016)(711,1\
004,924,731)(753,909,780,773)(754,774,779,1006)(758,771,791,862)(759,914,792,7\
72)(760,793,795,873)(761,1019,796,794)(775,1013,800,781)(776,782,799,1017)(807\
,975,834,827)(808,828,833,998)(812,825,845,928)(813,980,846,826)(814,847,849,9\
39)(815,1022,850,848)(829,1009,854,835)(830,836,853,1020)(861,871,892,910)(863\
,908,891,870)(864,1014,895,893)(865,894,896,1001)(872,876,911,915)(874,913,912\
,875)(877,898,916,1023)(878,1018,917,897)(927,937,958,976)(929,974,957,936)(93\
0,1010,961,959)(931,960,962,993)(938,942,977,981)(940,979,978,941)(943,964,982\
,1024)(944,1021,983,963), [ f1*f3, f2*f3*f4, f4, f1, f2*f4 ], [ One(Q), One(Q)\
, f3, f2*f4, f1, One(Q) ] ], [ (1,976,954,937)(2,910,888,871)(3,827,838,975)(4\
,936,821,974)(5,845,953,812)(6,773,784,909)(7,870,767,908)(8,791,887,758)(9,74\
7,721,704)(10,707,879,749)(11,874,712,912)(12,688,662,645)(13,648,945,690)(14,\
940,653,978)(15,610,621,746)(16,703,604,745)(17,630,720,595)(18,633,762,706)(1\
9,748,786,705)(20,596,880,631)(21,793,599,873)(22,911,623,872)(23,759,713,792)\
(24,565,576,687)(25,644,559,686)(26,585,661,550)(27,588,816,647)(28,689,840,64\
6)(29,551,946,586)(30,847,554,939)(31,977,578,938)(32,813,654,846)(33,680,520,\
503)(34,506,837,682)(35,998,511,828)(36,637,500,665)(37,671,822,639)(38,993,51\
2,960)(39,495,642,523)(40,529,973,497)(41,739,468,451)(42,454,783,741)(43,1006\
,459,774)(44,696,448,724)(45,730,768,698)(46,1001,460,894)(47,443,701,471)(48,\
477,907,445)(49,425,437,679)(50,502,419,678)(51,579,519,410)(52,584,965,505)(5\
3,681,966,504)(54,411,842,580)(55,959,414,1010)(56,835,440,1009)(57,563,408,63\
6)(58,666,421,635)(59,545,501,572)(60,567,955,670)(61,638,956,669)(62,571,824,\
546)(63,423,548,494)(64,524,561,493)(65,405,643,432)(66,427,858,528)(67,496,84\
3,527)(68,431,972,406)(69,389,401,738)(70,450,383,737)(71,624,467,374)(72,629,\
899,453)(73,740,900,452)(74,375,788,625)(75,893,378,1014)(76,781,404,1013)(77,\
608,372,695)(78,725,385,694)(79,590,449,617)(80,612,889,729)(81,697,890,728)(8\
2,616,770,591)(83,387,593,442)(84,472,606,441)(85,369,702,396)(86,391,804,476)\
(87,444,789,475)(88,395,906,370)(89,905,354,336)(90,339,620,750)(91,1008,344,6\
11)(92,863,333,891)(93,896,605,865)(94,1007,345,727)(95,328,868,361)(96,486,74\
3,330)(97,718,446,366)(98,489,763,719)(99,1005,461,634)(100,915,469,876)(101,8\
78,785,917)(102,1004,462,731)(103,885,331,473)(104,480,600,886)(105,1019,347,7\
94)(106,922,356,709)(107,711,622,924)(108,1018,348,897)(109,971,311,293)(110,2\
96,575,691)(111,1000,301,566)(112,929,290,957)(113,962,560,931)(114,999,302,66\
8)(115,285,934,318)(116,538,684,287)(117,659,498,323)(118,541,817,660)(119,997\
,513,589)(120,981,521,942)(121,944,839,983)(122,996,514,672)(123,951,288,525)(\
124,532,555,952)(125,1022,304,848)(126,988,313,650)(127,652,577,990)(128,1021,\
305,963)(129,277,355,904)(130,335,268,903)(131,787,353,259)(132,632,733,338)(1\
33,752,734,337)(134,260,626,751)(135,726,263,1015)(136,618,346,1002)(137,771,2\
57,862)(138,892,270,861)(139,753,334,780)(140,775,722,800)(141,864,723,895)(14\
2,779,607,754)(143,273,756,327)(144,363,769,326)(145,254,869,362)(146,279,744,\
485)(147,329,627,484)(148,400,742,255)(149,278,371,717)(150,368,373,716)(151,6\
01,447,367)(152,615,881,488)(153,614,882,487)(154,402,766,602)(155,732,379,101\
6)(156,619,382,1003)(157,772,384,914)(158,875,386,913)(159,795,470,760)(160,79\
9,901,776)(161,916,902,877)(162,761,790,796)(163,390,256,884)(164,474,258,883)\
(165,764,332,397)(166,778,714,479)(167,777,715,478)(168,398,603,765)(169,898,2\
64,1023)(170,782,267,1017)(171,609,269,921)(172,708,271,920)(173,801,357,597)(\
174,806,735,613)(175,923,736,710)(176,598,628,802)(177,248,312,970)(178,292,23\
9,969)(179,841,310,230)(180,587,674,295)(181,693,675,294)(182,231,581,692)(183\
,667,234,1011)(184,573,303,994)(185,825,228,928)(186,958,241,927)(187,807,291,\
834)(188,829,663,854)(189,930,664,961)(190,833,562,808)(191,244,810,284)(192,3\
20,823,283)(193,225,935,319)(194,250,685,537)(195,286,582,536)(196,436,683,226\
)(197,249,407,658)(198,325,409,657)(199,556,499,324)(200,570,947,540)(201,569,\
948,539)(202,438,820,557)(203,673,415,1012)(204,574,418,995)(205,826,420,980)(\
206,941,422,979)(207,849,522,814)(208,853,967,830)(209,982,968,943)(210,815,84\
4,850)(211,426,227,950)(212,526,229,949)(213,818,289,433)(214,832,655,531)(215\
,831,656,530)(216,434,558,819)(217,964,235,1024)(218,836,238,1020)(219,564,240\
,987)(220,649,242,986)(221,855,314,552)(222,860,676,568)(223,989,677,651)(224,\
553,583,856)(232,517,640,315)(233,535,991,518)(236,933,321,508)(237,510,439,98\
5)(243,547,516,297)(245,317,549,515)(246,811,306,424)(247,809,307,507)(251,429\
,859,533)(252,852,542,428)(253,851,543,509)(261,465,699,358)(262,483,925,466)(\
265,867,364,456)(266,458,403,919)(272,592,464,340)(274,360,594,463)(275,757,34\
9,388)(276,755,350,455)(280,393,805,481)(281,798,490,392)(282,797,491,457)(298\
,416,641,316)(299,430,857,534)(300,435,992,417)(308,932,322,412)(309,413,544,9\
84)(341,380,700,359)(342,394,803,482)(343,399,926,381)(351,866,365,376)(352,37\
7,492,918), [ f1*f3, f2*f3*f4, f4, f1, f2*f4 ], [ One(Q), One(Q), f3, f2*f4, f\
1, One(Q) ] ], [ (1,287)(2,330)(3,182)(4,297)(5,197)(6,134)(7,340)(8,149)(9,44\
5)(10,471)(11,361)(12,497)(13,523)(14,318)(15,74)(16,455)(17,163)(18,168)(19,4\
57)(20,69)(21,154)(22,342)(23,129)(24,54)(25,507)(26,211)(27,216)(28,509)(29,4\
9)(30,202)(31,299)(32,177)(33,639)(34,665)(35,310)(36,682)(37,503)(38,283)(39,\
690)(40,645)(41,698)(42,724)(43,353)(44,741)(45,451)(46,326)(47,749)(48,704)(5\
0,649)(51,301)(52,204)(53,651)(55,300)(56,200)(57,68)(58,526)(59,306)(60,309)(\
61,530)(62,63)(64,668)(65,219)(66,224)(67,672)(70,708)(71,344)(72,156)(73,710)\
(75,343)(76,152)(77,88)(78,474)(79,349)(80,352)(81,478)(82,83)(84,727)(85,171)\
(86,176)(87,731)(89,865)(90,891)(91,467)(92,750)(93,336)(94,441)(95,912)(96,87\
1)(97,917)(98,876)(99,332)(100,719)(101,366)(102,475)(103,924)(104,709)(105,44\
7)(106,886)(107,473)(108,484)(109,931)(110,957)(111,519)(112,691)(113,293)(114\
,493)(115,978)(116,937)(117,983)(118,942)(119,289)(120,660)(121,323)(122,527)(\
123,990)(124,650)(125,499)(126,952)(127,525)(128,536)(130,875)(131,459)(132,17\
0)(133,877)(135,458)(136,166)(137,148)(138,368)(139,463)(140,466)(141,487)(142\
,143)(144,894)(145,157)(146,162)(147,897)(150,892)(151,347)(153,895)(155,456)(\
158,335)(159,481)(160,358)(161,337)(164,725)(165,461)(167,728)(169,341)(172,45\
0)(173,490)(174,365)(175,452)(178,941)(179,511)(180,218)(181,943)(183,510)(184\
,214)(185,196)(186,325)(187,515)(188,518)(189,539)(190,191)(192,960)(193,205)(\
194,210)(195,963)(198,958)(199,304)(201,961)(203,508)(206,292)(207,533)(208,31\
5)(209,294)(212,666)(213,513)(215,669)(217,298)(220,502)(221,542)(222,322)(223\
,504)(225,980)(226,825)(227,661)(228,683)(229,635)(230,828)(231,975)(232,830)(\
233,854)(234,985)(235,641)(236,1012)(237,667)(238,674)(239,979)(240,643)(241,6\
57)(242,678)(243,974)(244,808)(245,834)(246,501)(247,686)(248,846)(249,812)(25\
0,850)(251,814)(252,314)(253,646)(254,914)(255,771)(256,720)(257,742)(258,694)\
(259,774)(260,909)(261,776)(262,800)(263,919)(264,700)(265,1016)(266,726)(267,\
733)(268,913)(269,702)(270,716)(271,737)(272,908)(273,754)(274,780)(275,449)(2\
76,745)(277,792)(278,758)(279,796)(280,760)(281,357)(282,705)(284,833)(285,653\
)(286,305)(288,652)(290,296)(291,317)(295,836)(302,524)(303,655)(307,644)(308,\
676)(311,962)(312,654)(313,532)(316,964)(319,826)(320,512)(321,673)(324,848)(3\
27,779)(328,712)(329,348)(331,711)(333,339)(334,360)(338,782)(345,472)(346,714\
)(350,703)(351,735)(354,896)(355,713)(356,480)(359,898)(362,772)(363,460)(364,\
732)(367,794)(369,921)(370,608)(371,887)(372,906)(373,861)(374,611)(375,746)(3\
76,613)(377,729)(378,926)(379,867)(380,1023)(381,893)(382,899)(383,920)(384,86\
9)(385,883)(386,903)(387,591)(388,617)(389,631)(390,595)(391,802)(392,597)(393\
,470)(394,872)(395,695)(396,609)(397,634)(398,706)(399,1014)(400,862)(401,880)\
(402,873)(403,1015)(404,881)(405,987)(406,563)(407,953)(408,972)(409,927)(410,\
566)(411,687)(412,568)(413,670)(414,992)(415,933)(416,1024)(417,959)(418,965)(\
419,986)(420,935)(421,949)(422,969)(423,546)(424,572)(425,586)(426,550)(427,85\
6)(428,552)(429,522)(430,938)(431,636)(432,564)(433,589)(434,647)(435,1010)(43\
6,928)(437,946)(438,939)(439,1011)(440,947)(442,616)(443,879)(444,462)(446,878\
)(448,454)(453,619)(464,870)(465,901)(468,730)(469,489)(476,598)(477,721)(479,\
618)(482,911)(483,722)(485,761)(486,888)(488,781)(491,748)(492,889)(494,571)(4\
95,945)(496,514)(498,944)(500,506)(505,574)(516,936)(517,967)(520,671)(521,541\
)(528,553)(529,662)(531,573)(534,977)(535,663)(537,815)(538,954)(540,835)(543,\
689)(544,955)(545,811)(547,821)(548,824)(549,807)(551,679)(554,820)(555,988)(5\
56,1022)(557,847)(558,816)(559,809)(560,971)(561,999)(562,810)(565,580)(567,98\
4)(569,664)(570,1009)(575,929)(576,842)(577,951)(578,857)(579,1000)(581,838)(5\
82,1021)(583,858)(584,995)(585,950)(587,1020)(588,819)(590,757)(592,767)(593,7\
70)(594,753)(596,738)(599,766)(600,922)(601,1019)(602,793)(603,762)(604,755)(6\
05,905)(606,1007)(607,756)(610,625)(612,918)(614,723)(615,1013)(620,863)(621,7\
88)(622,885)(623,803)(624,1008)(626,784)(627,1018)(628,804)(629,1003)(630,884)\
(632,1017)(633,765)(637,837)(638,656)(640,853)(642,648)(658,845)(659,839)(675,\
982)(677,681)(680,822)(684,976)(685,844)(688,973)(692,827)(693,968)(696,783)(6\
97,715)(699,799)(701,707)(717,791)(718,785)(734,916)(736,740)(739,768)(743,910\
)(744,790)(747,907)(751,773)(752,902)(759,904)(763,915)(764,1005)(769,1001)(77\
5,925)(777,890)(778,1002)(786,797)(787,1006)(789,1004)(795,805)(798,801)(806,8\
66)(813,970)(817,981)(818,997)(823,993)(829,991)(831,956)(832,994)(840,851)(84\
1,998)(843,996)(849,859)(852,855)(860,932)(864,882)(868,874)(900,923)(930,948)\
(934,940)(966,989), [ f1*f3*f4, f1*f3, f3*f4, f2*f3*f4, f1*f3*f4 ], [ One(Q), \
One(Q), f1, f2, f3, One(Q) ] ], [ (1,520,225,572,927,524,177,576)(2,468,254,61\
7,861,472,129,621)(3,662,109,432,807,666,283,437)(4,642,244,550,929,502,310,40\
8)(5,500,239,410,928,644,318,548)(6,721,89,396,753,725,326,401)(7,701,273,595,\
863,450,353,372)(8,448,268,374,862,703,361,593)(9,354,369,780,694,363,69,784)(\
10,446,395,760,920,329,163,599)(11,331,400,597,913,444,149,762)(12,311,405,834\
,635,320,49,838)(13,498,431,814,986,286,211,554)(14,288,436,552,979,496,197,81\
6)(15,888,41,362,590,892,441,355)(16,868,387,758,696,335,467,257)(17,333,383,2\
59,695,870,471,756)(18,712,103,255,801,875,475,371)(19,743,391,792,922,368,332\
,384)(20,469,258,367,921,911,445,744)(21,879,97,370,795,708,484,256)(22,907,27\
9,631,915,474,447,269)(23,356,373,397,914,748,330,804)(24,954,33,319,545,958,4\
93,312)(25,934,423,812,637,292,519,228)(26,290,419,230,636,936,523,810)(27,653\
,123,226,855,941,527,407)(28,684,427,846,988,325,289,420)(29,521,229,324,987,9\
77,497,685)(30,945,117,406,849,649,536,227)(31,973,250,586,981,526,499,240)(32\
,313,409,433,980,689,287,858)(34,640,571,961,809,180,301,414)(35,183,575,412,8\
08,638,297,965)(36,178,579,825,686,285,63,953)(37,675,411,854,999,298,306,440)\
(38,321,549,573,931,681,182,955)(39,284,585,957,678,179,57,821)(40,537,551,942\
,949,199,219,578)(42,699,616,895,755,132,344,378)(43,135,620,376,754,697,340,8\
99)(44,130,624,771,745,328,83,887)(45,734,375,800,1007,341,349,404)(46,364,594\
,618,865,740,134,889)(47,327,630,891,737,131,77,767)(48,485,596,876,883,151,17\
1,623)(50,841,563,974,495,191,661,112)(51,185,559,115,494,845,665,969)(52,511,\
234,110,932,833,669,547)(53,692,567,960,933,317,184,560)(54,663,114,316,811,83\
5,639,693)(55,837,232,546,930,507,674,111)(56,822,181,580,829,668,641,246)(58,\
823,425,975,688,293,643,187)(59,186,561,248,687,976,503,935)(60,512,236,245,99\
4,962,504,581)(61,516,584,828,1011,296,322,562)(62,664,247,295,1000,959,682,51\
7)(64,970,565,937,680,193,501,241)(65,291,421,192,679,827,645,971)(66,654,126,\
198,818,826,646,538)(67,658,588,978,951,196,314,422)(68,522,242,195,950,847,69\
0,659)(70,787,608,908,443,143,720,92)(71,137,604,95,442,791,724,903)(72,459,26\
3,90,866,779,728,592)(73,751,612,894,867,360,136,605)(74,722,94,359,757,781,69\
8,752)(75,783,261,591,864,455,733,91)(76,768,133,625,775,727,700,275)(78,769,3\
89,909,747,336,702,139)(79,138,606,277,746,910,451,869)(80,460,265,274,1002,89\
6,452,626)(81,464,629,774,1015,339,365,607)(82,723,276,338,1008,893,741,465)(8\
4,904,610,871,739,145,449,270)(85,334,385,144,738,773,704,905)(86,713,106,150,\
764,772,705,486)(87,717,633,912,885,148,357,386)(88,470,271,147,884,793,749,71\
8)(93,900,260,729,1001,456,463,346)(96,476,759,709,716,165,157,786)(98,918,761\
,710,803,166,347,379)(99,169,600,262,802,916,457,881)(100,164,601,609,872,477,\
146,880)(101,715,402,613,1018,458,481,382)(102,381,798,782,924,614,168,901)(10\
4,925,598,877,797,152,461,264)(105,155,763,377,796,923,342,714)(107,882,398,77\
6,1004,343,490,267)(108,266,805,619,917,777,154,735)(113,966,231,670,993,508,5\
15,303)(116,528,813,650,657,213,205,840)(118,984,815,651,857,214,304,415)(119,\
217,555,233,856,982,509,947)(120,212,556,564,938,529,194,946)(121,656,438,568,\
1021,510,533,418)(122,417,852,836,990,569,216,967)(124,991,553,943,851,200,513\
,235)(125,203,817,413,850,989,299,655)(127,948,434,830,996,300,542,238)(128,23\
7,859,574,983,831,202,676)(140,345,380,388,1013,730,337,788)(141,350,632,611,1\
014,454,358,770)(142,890,272,453,1006,726,750,351)(153,765,799,731,926,281,170\
,622)(156,785,167,602,806,897,919,393)(158,789,278,706,874,473,742,173)(159,17\
2,627,390,873,707,366,906)(160,462,399,392,1017,711,487,603)(161,491,615,634,1\
023,480,466,628)(162,736,394,479,1019,732,719,492)(174,348,403,280,1003,878,47\
8,766)(175,482,778,794,1016,489,352,790)(176,902,282,488,1005,898,886,483)(188\
,302,416,424,1009,671,294,842)(189,307,587,566,1010,506,315,824)(190,956,243,5\
05,998,667,691,308)(201,819,853,672,992,252,218,577)(204,839,215,557,860,963,9\
85,429)(206,843,249,647,940,525,683,221)(207,220,582,426,939,648,323,972)(208,\
514,435,428,1020,652,539,558)(209,543,570,589,1024,532,518,583)(210,677,430,53\
1,1022,673,660,544)(222,305,439,251,995,944,530,820)(223,534,832,848,1012,541,\
309,844)(224,968,253,540,997,964,952,535), [ f1*f3, f1*f3*f4, f2*f4, f2, f2*f4\
 ], [ One(Q), f1, One(Q), f2, f3, One(Q) ] ], [ (1,583,177,532,927,589,225,543\
)(2,628,129,480,861,634,254,491)(3,544,283,673,807,531,109,677)(4,418,310,510,\
929,568,244,656)(5,558,318,652,928,428,239,514)(6,492,326,732,753,479,89,736)(\
7,382,353,458,863,613,273,715)(8,603,361,711,862,392,268,462)(9,790,69,489,694\
,794,369,482)(10,607,163,339,920,774,395,464)(11,770,149,454,913,611,400,350)(\
12,844,49,541,635,848,405,534)(13,562,211,296,986,828,431,516)(14,824,197,506,\
979,566,436,307)(15,483,441,898,590,488,41,902)(16,267,467,343,696,776,387,882\
)(17,766,471,878,695,280,383,348)(18,465,475,893,801,338,103,723)(19,404,332,3\
41,922,800,391,734)(20,626,445,896,921,274,258,460)(21,351,484,726,795,453,97,\
890)(22,346,447,456,915,729,279,900)(23,788,330,730,914,388,373,345)(24,535,49\
3,964,545,540,33,968)(25,238,519,300,637,830,423,948)(26,820,523,944,636,251,4\
19,305)(27,517,527,959,855,295,123,664)(28,440,289,298,988,854,427,675)(29,581\
,497,962,987,245,229,512)(30,308,536,667,849,505,117,956)(31,303,499,508,981,6\
70,250,966)(32,842,287,671,980,424,409,302)(34,422,301,196,809,978,571,658)(35\
,972,297,648,808,426,575,220)(36,967,63,569,686,836,579,417)(37,420,306,325,99\
9,846,411,684)(38,946,182,529,931,564,549,212)(39,839,57,429,678,963,585,557)(\
40,560,219,317,949,960,551,692)(42,386,344,148,755,912,616,717)(43,906,340,707\
,754,390,620,172)(44,901,83,614,745,782,624,381)(45,384,349,368,1007,792,375,7\
43)(46,880,134,477,865,609,594,164)(47,785,77,393,737,897,630,602)(48,605,171,\
360,883,894,596,751)(50,128,661,202,495,983,563,859)(51,992,665,853,494,201,55\
9,218)(52,659,669,847,932,195,234,522)(53,578,184,199,933,942,567,537)(54,538,\
639,826,811,198,114,654)(55,221,674,525,930,647,232,843)(56,213,641,650,829,52\
8,181,840)(58,125,643,299,688,850,425,817)(59,947,503,982,687,233,561,217)(60,\
685,504,977,994,324,236,521)(61,554,322,286,1011,814,584,498)(62,407,682,941,1\
000,226,247,653)(64,235,501,200,680,943,565,991)(65,857,645,815,679,118,421,30\
4)(66,693,646,835,818,316,126,663)(67,414,314,180,951,961,588,640)(68,547,690,\
833,950,110,242,511)(70,108,720,154,443,917,608,805)(71,926,724,799,442,153,60\
4,170)(72,718,728,793,866,147,263,470)(73,623,136,151,867,876,612,485)(74,486,\
698,772,757,150,94,713)(75,173,733,473,864,706,261,789)(76,165,700,709,775,476\
,133,786)(78,105,702,342,747,796,389,763)(79,881,451,916,746,262,606,169)(80,7\
44,452,911,1002,367,265,469)(81,599,365,329,1015,760,629,446)(82,371,741,875,1\
008,255,276,712)(84,264,449,152,739,877,610,925)(85,803,704,761,738,98,385,347\
)(86,752,705,781,764,359,106,722)(87,378,357,132,885,895,633,699)(88,592,749,7\
79,884,90,271,459)(91,742,455,874,591,278,783,158)(92,735,143,777,908,619,787,\
266)(93,269,463,474,1001,631,260,907)(95,622,137,281,903,731,791,765)(96,768,1\
57,275,716,727,759,625)(99,869,457,910,802,277,600,138)(100,889,146,740,872,61\
8,601,364)(101,372,481,450,1018,595,402,701)(102,887,168,328,924,771,798,130)(\
104,270,461,145,797,871,598,904)(107,257,490,335,1004,758,398,868)(111,683,507\
,940,546,249,837,206)(112,676,191,831,974,574,841,237)(113,240,515,526,993,586\
,231,973)(115,577,185,252,969,672,845,819)(116,822,205,246,657,668,813,580)(11\
9,935,509,976,856,248,555,186)(120,955,194,681,938,573,556,321)(121,408,533,50\
2,1021,550,438,642)(122,953,216,285,990,825,852,178)(124,241,513,193,851,937,5\
53,970)(127,228,542,292,996,812,434,934)(131,919,891,806,327,167,767,156)(135,\
159,899,366,697,873,376,627)(139,714,336,923,909,377,769,155)(140,804,337,748,\
1013,397,380,356)(141,762,358,444,1014,597,632,331)(142,256,750,708,1006,370,2\
72,879)(144,379,334,166,905,710,773,918)(160,593,487,703,1017,374,399,448)(161\
,621,466,472,1023,617,615,468)(162,401,719,725,1019,396,394,721)(174,756,478,8\
70,1003,259,403,333)(175,784,352,363,1016,780,778,354)(176,355,886,892,1005,36\
2,282,888)(179,985,957,860,284,215,821,204)(183,207,965,323,638,939,412,582)(1\
87,655,293,989,975,413,823,203)(188,858,294,689,1009,433,416,313)(189,816,315,\
496,1010,552,587,288)(190,227,691,649,998,406,243,945)(192,415,291,214,971,651\
,827,984)(208,548,539,644,1020,410,435,500)(209,576,518,524,1024,572,570,520)(\
210,437,660,666,1022,432,430,662)(222,810,530,936,995,230,439,290)(223,838,309\
,320,1012,834,832,311)(224,312,952,958,997,319,253,954), [ f1*f3, f1*f3*f4, f2\
*f4, f2, f2*f4 ], [ One(Q), f1, One(Q), f2, f3, One(Q) ] ], [ (1,997,177,253,9\
27,224,225,952)(2,1005,129,282,861,176,254,886)(3,832,283,223,807,309,109,1012\
)(4,860,310,215,929,204,244,985)(5,852,318,122,928,216,239,990)(6,778,326,175,\
753,352,89,1016)(7,806,353,167,863,156,273,919)(8,798,361,102,862,168,268,924)\
(9,1019,69,394,694,162,369,719)(10,1006,163,272,920,142,395,750)(11,1008,149,2\
76,913,82,400,741)(12,1022,49,430,635,210,405,660)(13,998,211,243,986,190,431,\
691)(14,1000,197,247,979,62,436,682)(15,615,441,161,590,466,41,1023)(16,799,46\
7,153,696,170,387,926)(17,805,471,108,695,154,383,917)(18,632,475,141,801,358,\
103,1014)(19,775,332,133,922,76,391,700)(20,594,445,46,921,134,258,865)(21,629\
,484,81,795,365,97,1015)(22,612,447,73,915,136,279,867)(23,757,330,94,914,74,3\
73,698)(24,570,493,209,545,518,33,1024)(25,853,519,201,637,218,423,992)(26,859\
,523,128,636,202,419,983)(27,587,527,189,855,315,123,1010)(28,829,289,181,988,\
56,427,641)(29,549,497,38,987,182,229,931)(30,584,536,61,849,322,117,1011)(31,\
567,499,53,981,184,250,933)(32,811,287,114,980,54,409,639)(34,940,301,249,809,\
206,571,683)(35,950,297,242,808,68,575,690)(36,1020,63,435,686,208,579,539)(37\
,813,306,116,999,205,411,657)(39,1021,57,438,678,121,585,533)(40,993,219,231,9\
49,113,551,515)(42,874,344,278,755,158,616,742)(43,884,340,271,754,88,620,749)\
(44,1017,83,399,745,160,624,487)(45,759,349,96,1007,157,375,716)(47,1018,77,40\
2,737,101,630,481)(48,1001,171,260,883,93,596,463)(50,944,661,251,495,305,563,\
820)(51,948,665,238,494,300,559,830)(52,582,669,207,932,323,234,939)(55,588,67\
4,67,930,314,232,951)(58,815,643,118,688,304,425,857)(59,991,503,235,687,200,5\
61,943)(60,556,504,120,994,194,236,938)(64,982,501,233,680,217,565,947)(65,817\
,645,125,679,299,421,850)(66,416,646,188,818,294,126,1009)(70,878,720,280,443,\
348,608,766)(71,882,724,267,442,343,604,776)(72,627,728,159,866,366,263,873)(7\
5,633,733,87,864,357,261,885)(78,761,702,98,747,347,389,803)(79,925,451,264,74\
6,152,606,877)(80,601,452,100,1002,146,265,872)(84,916,449,262,739,169,610,881\
)(85,763,704,105,738,342,385,796)(86,380,705,140,764,337,106,1013)(90,707,459,\
390,592,172,779,906)(91,717,455,386,591,148,783,912)(92,1003,143,403,908,174,7\
87,478)(95,1004,137,398,903,107,791,490)(99,904,457,270,802,145,600,871)(104,9\
10,461,277,797,138,598,869)(110,648,511,426,547,220,833,972)(111,658,507,422,5\
46,196,837,978)(112,995,191,439,974,222,841,530)(115,996,185,434,969,127,845,5\
42)(119,970,509,241,856,193,555,937)(124,976,513,248,851,186,553,935)(130,711,\
887,392,328,462,771,603)(131,715,891,382,327,458,767,613)(132,789,895,173,699,\
473,378,706)(135,793,899,147,697,470,376,718)(139,918,336,379,909,166,769,710)\
(144,923,334,377,905,155,773,714)(150,730,713,388,486,345,772,788)(151,900,876\
,346,485,456,623,729)(164,896,880,274,477,460,609,626)(165,734,709,404,476,341\
,786,800)(178,652,953,428,285,514,825,558)(179,656,957,418,284,510,821,568)(18\
0,843,961,221,640,525,414,647)(183,847,965,195,638,522,412,659)(187,984,293,41\
5,975,214,823,651)(192,989,291,413,971,203,827,655)(198,671,654,424,538,302,82\
6,842)(199,966,942,303,537,508,578,670)(212,962,946,245,529,512,564,581)(213,6\
75,650,440,528,298,840,854)(226,506,653,566,407,307,941,824)(227,516,649,562,4\
06,296,945,828)(228,819,292,577,812,252,934,672)(230,831,290,574,810,237,936,6\
76)(240,692,526,560,586,317,973,960)(246,684,668,420,580,325,822,846)(255,454,\
712,611,371,350,875,770)(256,464,708,607,370,339,879,774)(257,765,335,622,758,\
281,868,731)(259,777,333,619,756,266,870,735)(269,751,474,605,631,360,907,894)\
(275,743,727,384,625,368,768,792)(286,956,814,308,498,667,554,505)(288,959,816\
,295,496,664,552,517)(311,673,838,531,320,677,834,544)(312,543,958,583,319,532\
,954,589)(313,835,858,316,689,663,433,693)(321,977,955,324,681,521,573,685)(32\
9,890,760,351,446,726,599,453)(331,893,762,338,444,723,597,465)(354,732,784,47\
9,363,736,780,492)(355,491,892,628,362,480,888,634)(356,781,804,359,748,722,39\
7,752)(364,911,889,367,740,469,618,744)(372,602,450,785,595,393,701,897)(374,6\
14,448,782,593,381,703,901)(396,489,721,794,401,482,725,790)(408,557,502,839,5\
50,429,642,963)(410,569,500,836,548,417,644,967)(432,541,662,848,437,534,666,8\
44)(468,898,621,488,472,902,617,483)(520,964,576,540,524,968,572,535), [ f1*f3\
, f1*f3*f4, f2*f4, f2, f2*f4 ], [ One(Q), f1, One(Q), f2, f3, One(Q) ] ], [ (1\
,289,209,306)(2,332,161,349)(3,184,210,219)(4,322,121,211)(5,314,208,301)(6,13\
6,162,171)(7,365,101,163)(8,357,160,344)(9,447,175,463)(10,353,81,481)(11,467,\
141,490)(12,499,223,515)(13,310,61,533)(14,519,189,542)(15,76,176,157)(16,358,\
107,149)(17,470,174,459)(18,170,82,137)(19,466,45,129)(20,334,80,347)(21,156,1\
42,77)(22,352,93,69)(23,449,140,461)(24,56,224,205)(25,315,127,197)(26,522,222\
,511)(27,218,62,185)(28,518,37,177)(29,291,60,304)(30,204,190,57)(31,309,113,4\
9)(32,501,188,513)(33,641,253,657)(34,318,67,539)(35,661,207,676)(36,674,122,6\
83)(38,643,120,655)(39,536,215,691)(40,283,53,660)(41,700,282,716)(42,361,87,4\
87)(43,720,159,735)(44,733,102,742)(46,702,100,714)(47,484,167,750)(48,326,73,\
719)(50,323,237,297)(51,664,252,653)(52,305,68,290)(54,186,66,217)(55,216,206,\
63)(58,194,203,182)(59,663,119,654)(64,294,124,287)(65,521,214,512)(70,366,266\
,340)(71,723,281,712)(72,348,88,333)(74,138,86,169)(75,168,158,83)(78,146,155,\
134)(79,722,99,713)(84,337,104,330)(85,469,166,460)(89,867,394,883)(90,471,147\
,478)(91,887,173,901)(92,899,108,906)(94,869,106,881)(95,475,153,741)(96,441,1\
33,886)(97,919,272,737)(98,445,144,452)(103,926,276,903)(105,880,139,889)(109,\
933,430,949)(110,523,195,530)(111,953,221,967)(112,965,128,972)(114,935,126,94\
7)(115,527,201,682)(116,493,181,952)(117,985,243,678)(118,497,192,504)(123,992\
,247,969)(125,946,187,955)(130,473,381,455)(131,890,393,879)(132,462,148,448)(\
135,154,172,143)(145,356,152,345)(150,451,359,457)(151,736,360,721)(164,336,36\
4,342)(165,902,275,888)(178,525,417,507)(179,956,429,945)(180,514,196,500)(183\
,202,220,191)(193,313,200,302)(198,503,316,509)(199,677,317,662)(212,293,321,2\
99)(213,968,246,954)(225,988,570,999)(226,665,295,672)(227,821,308,839)(228,81\
6,238,824)(229,971,236,857)(230,669,251,690)(231,635,250,1012)(232,990,249,686\
)(233,639,248,646)(234,820,242,810)(235,842,241,858)(239,951,435,809)(240,838,\
303,844)(244,1011,438,986)(245,645,324,651)(254,922,615,1007)(255,724,338,731)\
(256,767,351,785)(257,762,267,770)(258,905,265,803)(259,728,280,749)(260,694,2\
79,1016)(261,924,278,745)(262,698,277,705)(263,766,271,756)(264,788,270,804)(2\
68,885,399,755)(269,784,346,790)(273,1015,402,920)(274,704,367,710)(284,667,55\
7,649)(285,843,569,837)(286,656,296,642)(288,300,307,292)(298,543,325,520)(311\
,508,534,526)(312,840,535,822)(319,650,540,668)(320,966,541,973)(327,726,602,7\
08)(328,789,614,783)(329,715,339,701)(331,343,350,335)(341,491,368,468)(354,45\
6,482,474)(355,786,483,768)(362,709,488,727)(363,900,489,907)(369,915,778,1001\
)(370,891,453,897)(371,604,465,622)(372,599,382,607)(373,739,380,797)(374,895,\
392,912)(375,861,391,1023)(376,917,390,908)(377,865,389,872)(378,603,386,593)(\
379,626,385,744)(383,718,403,592)(384,621,404,628)(387,1014,398,913)(388,871,3\
97,877)(395,863,629,1018)(396,876,479,894)(400,696,632,1004)(401,623,492,605)(\
405,981,832,993)(406,957,505,963)(407,559,517,577)(408,554,418,562)(409,680,41\
6,851)(410,961,428,978)(411,927,427,1024)(412,983,426,974)(413,931,425,938)(41\
4,558,422,548)(415,581,421,685)(419,659,439,547)(420,576,440,583)(423,1010,434\
,979)(424,937,433,943)(431,929,584,1021)(432,942,531,960)(436,637,587,996)(437\
,578,544,560)(442,893,765,875)(443,627,777,620)(444,882,454,868)(446,458,464,4\
50)(472,734,480,743)(476,898,625,892)(477,769,740,763)(485,732,751,725)(486,60\
6,752,600)(494,959,819,941)(495,582,831,575)(496,948,506,934)(498,510,516,502)\
(524,675,532,684)(528,964,580,958)(529,823,681,817)(537,673,692,666)(538,561,6\
93,555)(545,829,997,813)(546,825,647,836)(549,688,556,989)(550,814,568,828)(55\
1,807,567,1022)(552,830,566,812)(553,980,565,1009)(563,939,574,808)(564,975,57\
3,850)(571,928,588,1020)(572,854,589,846)(579,930,852,940)(585,849,860,998)(58\
6,834,670,848)(590,775,1005,759)(591,771,706,782)(594,747,601,923)(595,760,613\
,774)(596,753,612,1019)(597,776,611,758)(598,914,610,1013)(608,873,619,754)(60\
9,909,618,796)(616,862,633,1017)(617,800,634,792)(624,864,798,874)(630,795,806\
,1006)(631,780,729,794)(636,847,995,833)(638,859,648,841)(640,652,658,644)(671\
,970,689,991)(679,977,984,962)(687,835,856,826)(695,793,1003,779)(697,805,707,\
787)(699,711,717,703)(730,904,748,925)(738,911,918,896)(746,781,802,772)(757,9\
10,764,916)(761,921,773,1002)(791,801,799,1008)(811,976,818,982)(815,987,827,9\
94)(845,855,853,1000)(866,878,884,870)(932,944,950,936), [ f2*f3*f4, f2*f3*f4,\
 f2*f4, f3*f4, f1*f2*f3*f4 ], [ One(Q), f1, One(Q), f2, f3, One(Q) ] ], [ (1,2\
24,177,952,927,997,225,253)(2,176,129,886,861,1005,254,282)(3,309,283,1012,807\
,832,109,223)(4,204,310,985,929,860,244,215)(5,216,318,990,928,852,239,122)(6,\
352,326,1016,753,778,89,175)(7,156,353,919,863,806,273,167)(8,168,361,924,862,\
798,268,102)(9,162,69,719,694,1019,369,394)(10,142,163,750,920,1006,395,272)(1\
1,82,149,741,913,1008,400,276)(12,210,49,660,635,1022,405,430)(13,190,211,691,\
986,998,431,243)(14,62,197,682,979,1000,436,247)(15,466,441,1023,590,615,41,16\
1)(16,170,467,926,696,799,387,153)(17,154,471,917,695,805,383,108)(18,358,475,\
1014,801,632,103,141)(19,76,332,700,922,775,391,133)(20,134,445,865,921,594,25\
8,46)(21,365,484,1015,795,629,97,81)(22,136,447,867,915,612,279,73)(23,74,330,\
698,914,757,373,94)(24,518,493,1024,545,570,33,209)(25,218,519,992,637,853,423\
,201)(26,202,523,983,636,859,419,128)(27,315,527,1010,855,587,123,189)(28,56,2\
89,641,988,829,427,181)(29,182,497,931,987,549,229,38)(30,322,536,1011,849,584\
,117,61)(31,184,499,933,981,567,250,53)(32,54,287,639,980,811,409,114)(34,206,\
301,683,809,940,571,249)(35,68,297,690,808,950,575,242)(36,208,63,539,686,1020\
,579,435)(37,205,306,657,999,813,411,116)(39,121,57,533,678,1021,585,438)(40,1\
13,219,515,949,993,551,231)(42,158,344,742,755,874,616,278)(43,88,340,749,754,\
884,620,271)(44,160,83,487,745,1017,624,399)(45,157,349,716,1007,759,375,96)(4\
7,101,77,481,737,1018,630,402)(48,93,171,463,883,1001,596,260)(50,305,661,820,\
495,944,563,251)(51,300,665,830,494,948,559,238)(52,323,669,939,932,582,234,20\
7)(55,314,674,951,930,588,232,67)(58,304,643,857,688,815,425,118)(59,200,503,9\
43,687,991,561,235)(60,194,504,938,994,556,236,120)(64,217,501,947,680,982,565\
,233)(65,299,645,850,679,817,421,125)(66,294,646,1009,818,416,126,188)(70,348,\
720,766,443,878,608,280)(71,343,724,776,442,882,604,267)(72,366,728,873,866,62\
7,263,159)(75,357,733,885,864,633,261,87)(78,347,702,803,747,761,389,98)(79,15\
2,451,877,746,925,606,264)(80,146,452,872,1002,601,265,100)(84,169,449,881,739\
,916,610,262)(85,342,704,796,738,763,385,105)(86,337,705,1013,764,380,106,140)\
(90,172,459,906,592,707,779,390)(91,148,455,912,591,717,783,386)(92,174,143,47\
8,908,1003,787,403)(95,107,137,490,903,1004,791,398)(99,145,457,871,802,904,60\
0,270)(104,138,461,869,797,910,598,277)(110,220,511,972,547,648,833,426)(111,1\
96,507,978,546,658,837,422)(112,222,191,530,974,995,841,439)(115,127,185,542,9\
69,996,845,434)(119,193,509,937,856,970,555,241)(124,186,513,935,851,976,553,2\
48)(130,462,887,603,328,711,771,392)(131,458,891,613,327,715,767,382)(132,473,\
895,706,699,789,378,173)(135,470,899,718,697,793,376,147)(139,166,336,710,909,\
918,769,379)(144,155,334,714,905,923,773,377)(150,345,713,788,486,730,772,388)\
(151,456,876,729,485,900,623,346)(164,460,880,626,477,896,609,274)(165,341,709\
,800,476,734,786,404)(178,514,953,558,285,652,825,428)(179,510,957,568,284,656\
,821,418)(180,525,961,647,640,843,414,221)(183,522,965,659,638,847,412,195)(18\
7,214,293,651,975,984,823,415)(192,203,291,655,971,989,827,413)(198,302,654,84\
2,538,671,826,424)(199,508,942,670,537,966,578,303)(212,512,946,581,529,962,56\
4,245)(213,298,650,854,528,675,840,440)(226,307,653,824,407,506,941,566)(227,2\
96,649,828,406,516,945,562)(228,252,292,672,812,819,934,577)(230,237,290,676,8\
10,831,936,574)(240,317,526,960,586,692,973,560)(246,325,668,846,580,684,822,4\
20)(255,350,712,770,371,454,875,611)(256,339,708,774,370,464,879,607)(257,281,\
335,731,758,765,868,622)(259,266,333,735,756,777,870,619)(269,360,474,894,631,\
751,907,605)(275,368,727,792,625,743,768,384)(286,667,814,505,498,956,554,308)\
(288,664,816,517,496,959,552,295)(311,677,838,544,320,673,834,531)(312,532,958\
,589,319,543,954,583)(313,663,858,693,689,835,433,316)(321,521,955,685,681,977\
,573,324)(329,726,760,453,446,890,599,351)(331,723,762,465,444,893,597,338)(35\
4,736,784,492,363,732,780,479)(355,480,892,634,362,491,888,628)(356,722,804,75\
2,748,781,397,359)(364,469,889,744,740,911,618,367)(372,393,450,897,595,602,70\
1,785)(374,381,448,901,593,614,703,782)(396,482,721,790,401,489,725,794)(408,4\
29,502,963,550,557,642,839)(410,417,500,967,548,569,644,836)(432,534,662,844,4\
37,541,666,848)(468,902,621,483,472,898,617,488)(520,968,576,535,524,964,572,5\
40), [ f1*f3, f1*f3*f4, f2*f4, f2, f2*f4 ], [ One(Q), f1, One(Q), f2, f3, One(\
Q) ] ], [ (1,589,177,543,927,583,225,532)(2,634,129,491,861,628,254,480)(3,531\
,283,677,807,544,109,673)(4,568,310,656,929,418,244,510)(5,428,318,514,928,558\
,239,652)(6,479,326,736,753,492,89,732)(7,613,353,715,863,382,273,458)(8,392,3\
61,462,862,603,268,711)(9,794,69,482,694,790,369,489)(10,774,163,464,920,607,3\
95,339)(11,611,149,350,913,770,400,454)(12,848,49,534,635,844,405,541)(13,828,\
211,516,986,562,431,296)(14,566,197,307,979,824,436,506)(15,488,441,902,590,48\
3,41,898)(16,776,467,882,696,267,387,343)(17,280,471,348,695,766,383,878)(18,3\
38,475,723,801,465,103,893)(19,800,332,734,922,404,391,341)(20,274,445,460,921\
,626,258,896)(21,453,484,890,795,351,97,726)(22,729,447,900,915,346,279,456)(2\
3,388,330,345,914,788,373,730)(24,540,493,968,545,535,33,964)(25,830,519,948,6\
37,238,423,300)(26,251,523,305,636,820,419,944)(27,295,527,664,855,517,123,959\
)(28,854,289,675,988,440,427,298)(29,245,497,512,987,581,229,962)(30,505,536,9\
56,849,308,117,667)(31,670,499,966,981,303,250,508)(32,424,287,302,980,842,409\
,671)(34,978,301,658,809,422,571,196)(35,426,297,220,808,972,575,648)(36,836,6\
3,417,686,967,579,569)(37,846,306,684,999,420,411,325)(38,564,182,212,931,946,\
549,529)(39,963,57,557,678,839,585,429)(40,960,219,692,949,560,551,317)(42,912\
,344,717,755,386,616,148)(43,390,340,172,754,906,620,707)(44,782,83,381,745,90\
1,624,614)(45,792,349,743,1007,384,375,368)(46,609,134,164,865,880,594,477)(47\
,897,77,602,737,785,630,393)(48,894,171,751,883,605,596,360)(50,983,661,859,49\
5,128,563,202)(51,201,665,218,494,992,559,853)(52,195,669,522,932,659,234,847)\
(53,942,184,537,933,578,567,199)(54,198,639,654,811,538,114,826)(55,647,674,84\
3,930,221,232,525)(56,528,641,840,829,213,181,650)(58,850,643,817,688,125,425,\
299)(59,233,503,217,687,947,561,982)(60,324,504,521,994,685,236,977)(61,814,32\
2,498,1011,554,584,286)(62,226,682,653,1000,407,247,941)(64,943,501,991,680,23\
5,565,200)(65,118,645,304,679,857,421,815)(66,316,646,663,818,693,126,835)(67,\
961,314,640,951,414,588,180)(68,110,690,511,950,547,242,833)(70,917,720,805,44\
3,108,608,154)(71,153,724,170,442,926,604,799)(72,147,728,470,866,718,263,793)\
(73,876,136,485,867,623,612,151)(74,150,698,713,757,486,94,772)(75,706,733,789\
,864,173,261,473)(76,476,700,786,775,165,133,709)(78,796,702,763,747,105,389,3\
42)(79,262,451,169,746,881,606,916)(80,367,452,469,1002,744,265,911)(81,760,36\
5,446,1015,599,629,329)(82,255,741,712,1008,371,276,875)(84,877,449,925,739,26\
4,610,152)(85,98,704,347,738,803,385,761)(86,359,705,722,764,752,106,781)(87,8\
95,357,699,885,378,633,132)(88,90,749,459,884,592,271,779)(91,278,455,158,591,\
742,783,874)(92,619,143,266,908,735,787,777)(93,631,463,907,1001,269,260,474)(\
95,731,137,765,903,622,791,281)(96,727,157,625,716,768,759,275)(99,277,457,138\
,802,869,600,910)(100,618,146,364,872,889,601,740)(101,595,481,701,1018,372,40\
2,450)(102,771,168,130,924,887,798,328)(104,871,461,904,797,270,598,145)(107,7\
58,490,868,1004,257,398,335)(111,249,507,206,546,683,837,940)(112,574,191,237,\
974,676,841,831)(113,586,515,973,993,240,231,526)(115,672,185,819,969,577,845,\
252)(116,668,205,580,657,822,813,246)(119,248,509,186,856,935,555,976)(120,573\
,194,321,938,955,556,681)(121,550,533,642,1021,408,438,502)(122,825,216,178,99\
0,953,852,285)(124,937,513,970,851,241,553,193)(127,812,542,934,996,228,434,29\
2)(131,167,891,156,327,919,767,806)(135,873,899,627,697,159,376,366)(139,377,3\
36,155,909,714,769,923)(140,397,337,356,1013,804,380,748)(141,597,358,331,1014\
,762,632,444)(142,370,750,879,1006,256,272,708)(144,710,334,918,905,379,773,16\
6)(160,374,487,448,1017,593,399,703)(161,617,466,468,1023,621,615,472)(162,396\
,719,721,1019,401,394,725)(174,259,478,333,1003,756,403,870)(175,780,352,354,1\
016,784,778,363)(176,362,886,888,1005,355,282,892)(179,215,957,204,284,985,821\
,860)(183,939,965,582,638,207,412,323)(187,413,293,203,975,655,823,989)(188,43\
3,294,313,1009,858,416,689)(189,552,315,288,1010,816,587,496)(190,406,691,945,\
998,227,243,649)(192,651,291,984,971,415,827,214)(208,410,539,500,1020,548,435\
,644)(209,572,518,520,1024,576,570,524)(210,432,660,662,1022,437,430,666)(222,\
230,530,290,995,810,439,936)(223,834,309,311,1012,838,832,320)(224,319,952,954\
,997,312,253,958), [ f1*f3, f1*f3*f4, f2*f4, f2, f2*f4 ], [ One(Q), f1, One(Q)\
, f2, f3, One(Q) ] ], [ (1,213,209,246)(2,165,161,275)(3,303,210,240)(4,308,12\
1,227)(5,221,208,111)(6,346,162,269)(7,351,101,256)(8,173,160,91)(9,151,175,36\
0)(10,131,81,393)(11,71,141,281)(12,199,223,317)(13,179,61,429)(14,51,189,252)\
(15,404,176,384)(16,465,107,371)(17,159,174,43)(18,267,82,257)(19,483,45,355)(\
20,139,80,105)(21,382,142,372)(22,492,93,401)(23,79,140,99)(24,440,224,420)(25\
,517,127,407)(26,207,222,35)(27,238,62,228)(28,535,37,312)(29,187,60,125)(30,4\
18,190,408)(31,544,113,437)(32,59,188,119)(33,298,253,325)(34,285,67,569)(36,1\
80,122,196)(38,65,120,214)(39,286,215,296)(40,320,53,541)(41,341,282,368)(42,3\
28,87,614)(44,132,102,148)(46,85,100,166)(47,329,167,339)(48,363,73,489)(49,57\
8,309,560)(50,659,237,547)(52,128,68,112)(54,241,66,235)(55,558,206,548)(56,58\
3,205,576)(57,554,204,562)(58,685,203,581)(63,414,216,422)(64,693,124,538)(69,\
623,352,605)(70,718,266,592)(72,108,88,92)(74,270,86,264)(75,603,158,593)(76,6\
28,157,621)(77,599,156,607)(78,744,155,626)(83,378,168,386)(84,752,104,486)(89\
,456,394,474)(90,443,147,777)(94,145,106,152)(95,444,153,454)(96,472,133,480)(\
97,458,272,450)(98,477,144,740)(103,343,276,335)(109,508,430,526)(110,495,195,\
831)(114,193,126,200)(115,496,201,506)(116,524,181,532)(117,510,243,502)(118,5\
29,192,681)(123,300,247,292)(129,786,466,768)(130,885,381,755)(134,385,146,379\
)(135,766,172,756)(136,790,171,784)(137,762,170,770)(138,804,169,788)(143,263,\
154,271)(149,604,358,622)(150,739,359,797)(163,767,365,785)(164,905,364,803)(1\
77,840,518,822)(178,951,417,809)(182,421,194,415)(183,820,220,810)(184,844,219\
,838)(185,816,218,824)(186,858,217,842)(191,234,202,242)(197,559,315,577)(198,\
680,316,851)(211,821,322,839)(212,971,321,857)(225,650,570,668)(226,637,295,99\
6)(229,293,236,299)(230,638,251,648)(231,666,250,673)(232,652,249,644)(233,671\
,248,689)(239,525,435,507)(244,667,438,649)(245,688,324,989)(254,709,615,727)(\
255,696,338,1004)(258,336,265,342)(259,697,280,707)(260,725,279,732)(261,711,2\
78,703)(262,730,277,748)(268,473,399,455)(273,726,402,708)(274,747,367,923)(28\
3,966,660,973)(284,1011,557,986)(287,561,294,555)(288,992,307,969)(289,968,306\
,954)(290,965,305,972)(291,955,304,946)(297,419,323,439)(301,953,314,967)(302,\
935,313,947)(310,956,533,945)(311,933,534,949)(318,843,539,837)(319,988,540,99\
9)(326,900,719,907)(327,1015,602,920)(330,606,337,600)(331,926,350,903)(332,90\
2,349,888)(333,899,348,906)(334,889,347,880)(340,383,366,403)(344,887,357,901)\
(345,869,356,881)(353,890,481,879)(354,867,482,883)(361,789,487,783)(362,922,4\
88,1007)(369,876,778,894)(370,863,453,1018)(373,451,380,457)(374,864,392,874)(\
375,892,391,898)(376,878,390,870)(377,896,389,911)(387,893,398,875)(388,910,39\
7,916)(395,891,629,897)(396,915,479,1001)(400,724,632,731)(405,942,832,960)(40\
6,929,505,1021)(409,503,416,509)(410,930,428,940)(411,958,427,964)(412,944,426\
,936)(413,962,425,977)(423,959,434,941)(424,976,433,982)(431,957,584,963)(432,\
981,531,993)(436,665,587,672)(441,734,886,743)(442,1014,765,913)(445,769,452,7\
63)(446,919,464,737)(447,736,463,721)(448,733,462,742)(449,722,461,713)(459,72\
0,470,735)(460,702,469,714)(467,723,490,712)(468,700,491,716)(471,627,478,620)\
(475,882,741,868)(476,1023,625,861)(484,715,750,701)(485,1016,751,694)(493,675\
,952,684)(494,1010,819,979)(497,823,504,817)(498,985,516,678)(499,677,515,662)\
(500,674,514,683)(501,663,513,654)(511,661,522,676)(512,643,521,655)(519,664,5\
42,653)(520,641,543,657)(523,582,530,575)(527,948,682,934)(528,1024,580,927)(5\
36,656,691,642)(537,1012,692,635)(545,854,997,846)(546,928,647,1020)(549,645,5\
56,651)(550,849,568,998)(551,834,567,848)(552,853,566,845)(553,826,565,835)(56\
3,847,574,833)(564,827,573,815)(571,825,588,836)(572,829,589,813)(579,961,852,\
978)(585,814,860,828)(586,807,670,1022)(590,800,1005,792)(591,862,706,1017)(59\
4,704,601,710)(595,795,613,1006)(596,780,612,794)(597,799,611,791)(598,772,610\
,781)(608,793,619,779)(609,773,618,761)(616,771,633,782)(617,775,634,759)(624,\
895,798,912)(630,760,806,774)(631,753,729,1019)(636,939,995,808)(639,970,646,9\
91)(640,990,658,686)(669,859,690,841)(679,938,984,931)(687,1009,856,980)(695,8\
73,1003,754)(698,904,705,925)(699,924,717,745)(728,805,749,787)(738,872,918,86\
5)(746,1013,802,914)(757,871,764,877)(758,801,776,1008)(796,921,909,1002)(811,\
937,818,943)(812,855,830,1000)(850,987,975,994)(866,917,884,908)(932,983,950,9\
74), [ f2*f3*f4, f2*f3*f4, f2*f4, f3*f4, f1*f2*f3*f4 ], [ One(Q), f1, One(Q), \
f2, f3, One(Q) ] ], [ (1,524,225,576,927,520,177,572)(2,472,254,621,861,468,12\
9,617)(3,666,109,437,807,662,283,432)(4,502,244,408,929,642,310,550)(5,644,239\
,548,928,500,318,410)(6,725,89,401,753,721,326,396)(7,450,273,372,863,701,353,\
595)(8,703,268,593,862,448,361,374)(9,363,369,784,694,354,69,780)(10,329,395,5\
99,920,446,163,760)(11,444,400,762,913,331,149,597)(12,320,405,838,635,311,49,\
834)(13,286,431,554,986,498,211,814)(14,496,436,816,979,288,197,552)(15,892,41\
,355,590,888,441,362)(16,335,387,257,696,868,467,758)(17,870,383,756,695,333,4\
71,259)(18,875,103,371,801,712,475,255)(19,368,391,384,922,743,332,792)(20,911\
,258,744,921,469,445,367)(21,708,97,256,795,879,484,370)(22,474,279,269,915,90\
7,447,631)(23,748,373,804,914,356,330,397)(24,958,33,312,545,954,493,319)(25,2\
92,423,228,637,934,519,812)(26,936,419,810,636,290,523,230)(27,941,123,407,855\
,653,527,226)(28,325,427,420,988,684,289,846)(29,977,229,685,987,521,497,324)(\
30,649,117,227,849,945,536,406)(31,526,250,240,981,973,499,586)(32,689,409,858\
,980,313,287,433)(34,180,571,414,809,640,301,961)(35,638,575,965,808,183,297,4\
12)(36,285,579,953,686,178,63,825)(37,298,411,440,999,675,306,854)(38,681,549,\
955,931,321,182,573)(39,179,585,821,678,284,57,957)(40,199,551,578,949,537,219\
,942)(42,132,616,378,755,699,344,895)(43,697,620,899,754,135,340,376)(44,328,6\
24,887,745,130,83,771)(45,341,375,404,1007,734,349,800)(46,740,594,889,865,364\
,134,618)(47,131,630,767,737,327,77,891)(48,151,596,623,883,485,171,876)(50,19\
1,563,112,495,841,661,974)(51,845,559,969,494,185,665,115)(52,833,234,547,932,\
511,669,110)(53,317,567,560,933,692,184,960)(54,835,114,693,811,663,639,316)(5\
5,507,232,111,930,837,674,546)(56,668,181,246,829,822,641,580)(58,293,425,187,\
688,823,643,975)(59,976,561,935,687,186,503,248)(60,962,236,581,994,512,504,24\
5)(61,296,584,562,1011,516,322,828)(62,959,247,517,1000,664,682,295)(64,193,56\
5,241,680,970,501,937)(65,827,421,971,679,291,645,192)(66,826,126,538,818,654,\
646,198)(67,196,588,422,951,658,314,978)(68,847,242,659,950,522,690,195)(70,14\
3,608,92,443,787,720,908)(71,791,604,903,442,137,724,95)(72,779,263,592,866,45\
9,728,90)(73,360,612,605,867,751,136,894)(74,781,94,752,757,722,698,359)(75,45\
5,261,91,864,783,733,591)(76,727,133,275,775,768,700,625)(78,336,389,139,747,7\
69,702,909)(79,910,606,869,746,138,451,277)(80,896,265,626,1002,460,452,274)(8\
1,339,629,607,1015,464,365,774)(82,893,276,465,1008,723,741,338)(84,145,610,27\
0,739,904,449,871)(85,773,385,905,738,334,704,144)(86,772,106,486,764,713,705,\
150)(87,148,633,386,885,717,357,912)(88,793,271,718,884,470,749,147)(93,456,26\
0,346,1001,900,463,729)(96,165,759,786,716,476,157,709)(98,166,761,379,803,918\
,347,710)(99,916,600,881,802,169,457,262)(100,477,601,880,872,164,146,609)(101\
,458,402,382,1018,715,481,613)(102,614,798,901,924,381,168,782)(104,152,598,26\
4,797,925,461,877)(105,923,763,714,796,155,342,377)(107,343,398,267,1004,882,4\
90,776)(108,777,805,735,917,266,154,619)(113,508,231,303,993,966,515,670)(116,\
213,813,840,657,528,205,650)(118,214,815,415,857,984,304,651)(119,982,555,947,\
856,217,509,233)(120,529,556,946,938,212,194,564)(121,510,438,418,1021,656,533\
,568)(122,569,852,967,990,417,216,836)(124,200,553,235,851,991,513,943)(125,98\
9,817,655,850,203,299,413)(127,300,434,238,996,948,542,830)(128,831,859,676,98\
3,237,202,574)(140,730,380,788,1013,345,337,388)(141,454,632,770,1014,350,358,\
611)(142,726,272,351,1006,890,750,453)(153,281,799,622,926,765,170,731)(156,89\
7,167,393,806,785,919,602)(158,473,278,173,874,789,742,706)(159,707,627,906,87\
3,172,366,390)(160,711,399,603,1017,462,487,392)(161,480,615,628,1023,491,466,\
634)(162,732,394,492,1019,736,719,479)(174,878,403,766,1003,348,478,280)(175,4\
89,778,790,1016,482,352,794)(176,898,282,483,1005,902,886,488)(188,671,416,842\
,1009,302,294,424)(189,506,587,824,1010,307,315,566)(190,667,243,308,998,956,6\
91,505)(201,252,853,577,992,819,218,672)(204,963,215,429,860,839,985,557)(206,\
525,249,221,940,843,683,647)(207,648,582,972,939,220,323,426)(208,652,435,558,\
1020,514,539,428)(209,532,570,583,1024,543,518,589)(210,673,430,544,1022,677,6\
60,531)(222,944,439,820,995,305,530,251)(223,541,832,844,1012,534,309,848)(224\
,964,253,535,997,968,952,540), [ f1*f3, f1*f3*f4, f2*f4, f2, f2*f4 ], [ One(Q)\
, f1, One(Q), f2, f3, One(Q) ] ], [ (1,37,209,28)(2,45,161,19)(3,40,210,53)(4,\
13,121,61)(5,34,208,67)(6,48,162,73)(7,10,101,81)(8,42,160,87)(9,93,175,22)(11\
,107,141,16)(12,113,223,31)(14,127,189,25)(15,96,176,133)(17,90,174,147)(18,95\
,82,153)(20,98,80,144)(21,47,142,167)(23,104,140,84)(24,116,224,181)(26,110,22\
2,195)(27,115,62,201)(29,118,60,192)(30,39,190,215)(32,124,188,64)(33,205,253,\
56)(35,237,207,50)(36,206,122,55)(38,203,120,58)(41,157,282,76)(43,266,159,70)\
(44,158,102,75)(46,155,100,78)(49,231,309,250)(51,226,252,295)(52,230,68,251)(\
54,233,66,248)(57,243,204,117)(59,198,119,316)(63,249,216,232)(65,245,214,324)\
(69,260,352,279)(71,255,281,338)(72,259,88,280)(74,262,86,277)(77,272,156,97)(\
79,150,99,359)(83,278,168,261)(85,274,166,367)(89,171,394,136)(91,381,173,130)\
(92,172,108,135)(94,169,106,138)(103,137,276,170)(105,364,139,164)(109,219,430\
,184)(111,417,221,178)(112,220,128,183)(114,217,126,186)(123,185,247,218)(125,\
321,187,212)(129,375,466,391)(131,370,393,453)(132,374,148,392)(134,377,146,38\
9)(143,390,154,376)(145,388,152,397)(149,398,358,387)(151,396,360,479)(163,402\
,365,273)(165,362,275,488)(177,411,518,427)(179,406,429,505)(180,410,196,428)(\
182,413,194,425)(191,426,202,412)(193,424,200,433)(197,434,315,423)(199,432,31\
7,531)(211,438,322,244)(213,319,246,540)(225,306,570,289)(227,557,308,284)(228\
,307,238,288)(229,304,236,291)(234,290,242,305)(235,313,241,302)(239,301,435,3\
14)(240,534,303,311)(254,349,615,332)(256,602,351,327)(257,350,267,331)(258,34\
7,265,334)(263,333,271,348)(264,356,270,345)(268,344,399,357)(269,482,346,354)\
(283,551,660,567)(285,546,569,647)(286,550,296,568)(287,553,294,565)(292,566,3\
00,552)(293,564,299,573)(297,574,323,563)(298,572,325,589)(310,431,533,584)(31\
2,580,535,528)(318,571,539,588)(320,586,541,670)(326,596,719,612)(328,591,614,\
706)(329,595,339,613)(330,598,337,610)(335,611,343,597)(336,609,342,618)(340,6\
19,366,608)(341,617,368,634)(353,395,481,629)(355,625,483,476)(361,616,487,633\
)(363,631,489,729)(369,463,778,447)(371,765,465,442)(372,464,382,446)(373,461,\
380,449)(378,448,386,462)(379,469,385,460)(383,459,403,470)(384,491,404,468)(4\
00,490,632,467)(401,751,492,485)(405,515,832,499)(407,819,517,494)(408,516,418\
,498)(409,513,416,501)(414,500,422,514)(415,521,421,512)(419,511,439,522)(420,\
543,440,520)(436,542,587,519)(437,692,544,537)(441,759,886,775)(443,754,777,87\
3)(444,758,454,776)(445,761,452,773)(450,774,458,760)(451,772,457,781)(455,782\
,473,771)(456,780,474,794)(471,779,478,793)(472,792,480,800)(475,791,741,799)(\
477,796,740,909)(484,630,750,806)(486,802,752,746)(493,813,952,829)(495,808,83\
1,939)(496,812,506,830)(497,815,504,827)(502,828,510,814)(503,826,509,835)(507\
,836,525,825)(508,834,526,848)(523,833,530,847)(524,846,532,854)(527,845,682,8\
53)(529,850,681,975)(536,585,691,860)(538,856,693,687)(545,657,997,641)(547,99\
5,659,636)(548,658,558,640)(549,655,556,643)(554,642,562,656)(555,663,561,654)\
(559,653,577,664)(560,677,578,662)(575,676,582,661)(576,684,583,675)(579,683,8\
52,674)(581,984,685,679)(590,716,1005,700)(592,1003,718,695)(593,717,603,699)(\
594,714,601,702)(599,701,607,715)(600,722,606,713)(604,712,622,723)(605,736,62\
3,721)(620,735,627,720)(621,743,628,734)(624,742,798,733)(626,918,744,738)(635\
,993,1012,981)(637,979,996,1010)(638,974,648,983)(639,982,646,976)(644,978,652\
,961)(645,962,651,977)(649,963,667,957)(650,958,668,964)(665,941,672,959)(666,\
960,673,942)(669,936,690,944)(671,943,689,937)(678,998,985,849)(680,980,851,10\
09)(686,940,990,930)(688,931,989,938)(694,1001,1016,915)(696,913,1004,1014)(69\
7,908,707,917)(698,916,705,910)(703,912,711,895)(704,896,710,911)(708,897,726,\
891)(709,892,727,898)(724,875,731,893)(725,894,732,876)(728,870,749,878)(730,8\
77,748,871)(737,1006,919,795)(739,914,797,1013)(745,874,924,864)(747,865,923,8\
72)(753,883,1019,867)(755,1017,885,862)(756,884,766,866)(757,881,764,869)(762,\
868,770,882)(763,889,769,880)(767,879,785,890)(768,902,786,888)(783,901,789,88\
7)(784,907,790,900)(787,906,805,899)(788,925,804,904)(801,903,1008,926)(803,10\
02,905,921)(807,949,1022,933)(809,1020,951,928)(810,950,820,932)(811,947,818,9\
35)(816,934,824,948)(817,955,823,946)(821,945,839,956)(822,968,840,954)(837,96\
7,843,953)(838,973,844,966)(841,972,859,965)(842,991,858,970)(855,969,1000,992\
)(857,994,971,987)(861,1007,1023,922)(863,920,1018,1015)(927,999,1024,988)(929\
,986,1021,1011), [ f2*f3*f4, f2*f3*f4, f2*f4, f3*f4, f1*f2*f3*f4 ], [ One(Q), \
f1, One(Q), f2, f3, One(Q) ] ], [ (1,668,209,650)(2,727,161,709)(3,526,210,508\
)(4,649,121,667)(5,507,208,525)(6,474,162,456)(7,708,101,726)(8,455,160,473)(9\
,894,175,876)(10,897,81,891)(11,731,141,724)(12,960,223,942)(13,963,61,957)(14\
,672,189,665)(15,368,176,341)(16,875,107,893)(17,340,174,366)(18,335,82,343)(1\
9,892,45,898)(20,342,80,336)(21,450,142,458)(22,725,93,732)(23,457,140,451)(24\
,325,224,298)(25,941,127,959)(26,297,222,323)(27,292,62,300)(28,958,37,964)(29\
,299,60,293)(30,502,190,510)(31,666,113,673)(32,509,188,503)(33,846,253,854)(3\
4,836,67,825)(35,530,207,523)(36,978,122,961)(38,651,120,645)(39,828,215,814)(\
40,848,53,834)(41,792,282,800)(42,782,87,771)(43,478,159,471)(44,912,102,895)(\
46,710,100,704)(47,774,167,760)(48,794,73,780)(49,317,309,199)(50,833,237,847)\
(51,197,252,315)(52,191,68,202)(54,200,66,193)(55,644,206,652)(56,524,205,532)\
(57,296,204,286)(58,962,203,977)(59,287,119,294)(63,196,216,180)(64,826,124,83\
5)(65,182,214,194)(69,360,352,151)(70,779,266,793)(71,149,281,358)(72,143,88,1\
54)(74,152,86,145)(75,703,158,711)(76,472,157,480)(77,339,156,329)(78,896,155,\
911)(79,330,99,337)(83,148,168,132)(84,772,104,781)(85,134,166,146)(89,631,394\
,729)(90,619,147,608)(91,487,173,361)(92,749,108,728)(94,877,106,871)(95,611,1\
53,597)(96,634,133,617)(97,595,272,613)(98,618,144,609)(103,758,276,776)(105,4\
52,139,445)(109,586,430,670)(110,574,195,563)(111,539,221,318)(112,690,128,669\
)(114,943,126,937)(115,566,201,552)(116,589,181,572)(117,550,243,568)(118,573,\
192,564)(123,812,247,830)(125,504,187,497)(129,275,466,165)(130,616,381,633)(1\
31,163,393,365)(135,870,172,878)(136,363,171,489)(137,454,170,444)(138,730,169\
,748)(150,598,359,610)(164,761,364,773)(177,246,518,213)(178,571,417,588)(179,\
211,429,322)(183,936,220,944)(184,320,219,541)(185,506,218,496)(186,671,217,68\
9)(198,553,316,565)(212,815,321,827)(225,580,570,528)(226,434,295,423)(227,533\
,308,310)(228,682,238,527)(229,850,236,975)(230,426,251,412)(231,531,250,432)(\
232,410,249,428)(233,433,248,424)(234,974,242,983)(235,646,241,639)(239,546,43\
5,647)(240,660,303,283)(244,406,438,505)(245,413,324,425)(254,625,615,476)(255\
,398,338,387)(256,481,351,353)(257,741,267,475)(258,796,265,909)(259,390,280,3\
76)(260,479,279,396)(261,374,278,392)(262,397,277,388)(263,908,271,917)(264,70\
5,270,698)(268,591,399,706)(269,719,346,326)(273,370,402,453)(274,377,367,389)\
(284,431,557,584)(285,301,569,314)(288,845,307,853)(289,312,306,535)(290,648,3\
05,638)(291,529,304,681)(302,982,313,976)(311,551,534,567)(319,411,540,427)(32\
7,395,602,629)(328,344,614,357)(331,791,350,799)(332,355,349,483)(333,707,348,\
697)(334,477,347,740)(345,916,356,910)(354,596,482,612)(362,375,488,391)(369,7\
51,778,485)(371,490,465,467)(372,750,382,484)(373,802,380,746)(378,745,386,924\
)(379,872,385,865)(383,754,403,873)(384,886,404,441)(400,765,632,442)(401,463,\
492,447)(405,692,832,537)(407,542,517,519)(408,691,418,536)(409,856,416,687)(4\
14,686,422,990)(415,938,421,931)(419,808,439,939)(420,952,440,493)(436,819,587\
,494)(437,515,544,499)(443,459,777,470)(446,630,464,806)(448,874,462,864)(449,\
486,461,752)(460,923,469,747)(468,759,491,775)(495,511,831,522)(498,585,516,86\
0)(500,940,514,930)(501,538,513,693)(512,989,521,688)(520,813,543,829)(545,684\
,997,675)(547,676,659,661)(548,683,558,674)(549,984,556,679)(554,678,562,985)(\
555,1009,561,980)(559,979,577,1010)(560,1012,578,635)(575,995,582,636)(576,657\
,583,641)(579,658,852,640)(581,655,685,643)(590,743,1005,734)(592,735,718,720)\
(593,742,603,733)(594,918,601,738)(599,737,607,919)(600,1013,606,914)(604,913,\
622,1014)(605,1016,623,694)(620,1003,627,695)(621,716,628,700)(624,717,798,699\
)(626,714,744,702)(637,653,996,664)(642,998,656,849)(654,851,663,680)(662,993,\
677,981)(696,712,1004,723)(701,1006,715,795)(713,797,722,739)(721,1001,736,915\
)(753,907,1019,900)(755,901,885,887)(756,906,766,899)(757,925,764,904)(762,903\
,770,926)(763,1002,769,921)(767,920,785,1015)(768,1023,786,861)(783,1017,789,8\
62)(784,883,790,867)(787,884,805,866)(788,881,804,869)(801,868,1008,882)(803,8\
89,905,880)(807,973,1022,966)(809,967,951,953)(810,972,820,965)(811,991,818,97\
0)(816,969,824,992)(817,994,823,987)(821,986,839,1011)(822,1024,840,927)(837,1\
020,843,928)(838,949,844,933)(841,950,859,932)(842,947,858,935)(855,934,1000,9\
48)(857,955,971,946)(863,879,1018,890)(888,1007,902,922)(929,945,1021,956)(954\
,999,968,988), [ f2*f3*f4, f2*f3*f4, f2*f4, f3*f4, f1*f2*f3*f4 ], [ One(Q), f1\
, One(Q), f2, f3, One(Q) ] ], [ (1,294)(2,337)(3,194)(4,323)(5,315)(6,146)(7,3\
66)(8,358)(9,452)(10,478)(11,487)(12,504)(13,530)(14,539)(15,86)(16,473)(17,36\
5)(18,83)(19,451)(20,352)(21,143)(22,336)(23,466)(24,66)(25,525)(26,322)(27,63\
)(28,503)(29,309)(30,191)(31,293)(32,518)(33,646)(34,672)(35,533)(36,527)(37,5\
09)(38,660)(39,669)(40,651)(41,705)(42,731)(43,481)(44,475)(45,457)(46,719)(47\
,728)(48,710)(49,60)(50,667)(51,314)(52,57)(53,645)(54,224)(55,292)(56,193)(58\
,508)(59,289)(61,523)(62,216)(64,650)(65,184)(67,665)(68,204)(69,80)(70,726)(7\
1,357)(72,77)(73,704)(74,176)(75,335)(76,145)(78,456)(79,332)(81,471)(82,168)(\
84,709)(85,136)(87,724)(88,156)(89,872)(90,897)(91,490)(92,484)(93,342)(94,886\
)(95,895)(96,877)(97,908)(98,894)(99,349)(100,326)(101,340)(102,741)(103,745)(\
104,727)(105,463)(106,441)(107,455)(108,750)(109,938)(110,963)(111,542)(112,53\
6)(113,299)(114,952)(115,961)(116,943)(117,974)(118,960)(119,306)(120,283)(121\
,297)(122,682)(123,686)(124,668)(125,515)(126,493)(127,507)(128,691)(129,140)(\
130,893)(131,470)(132,137)(133,871)(134,162)(135,450)(138,341)(139,447)(141,36\
1)(142,154)(144,876)(147,891)(148,170)(149,160)(150,898)(151,334)(152,157)(153\
,912)(155,474)(158,343)(159,353)(161,330)(163,174)(164,732)(165,449)(166,171)(\
167,749)(169,368)(172,458)(173,467)(175,445)(177,188)(178,959)(179,522)(180,18\
5)(181,937)(182,210)(183,502)(186,298)(187,499)(189,318)(190,202)(192,942)(195\
,957)(196,218)(197,208)(198,964)(199,291)(200,205)(201,978)(203,526)(206,300)(\
207,310)(209,287)(211,222)(212,673)(213,501)(214,219)(215,690)(217,325)(220,51\
0)(221,519)(223,497)(225,1009)(226,836)(227,676)(228,674)(229,1012)(230,814)(2\
31,850)(232,812)(233,846)(234,678)(235,657)(236,635)(237,649)(238,683)(239,101\
0)(240,655)(241,641)(242,985)(243,983)(244,939)(245,848)(246,513)(247,990)(248\
,854)(249,830)(250,975)(251,828)(252,301)(253,639)(254,1013)(255,782)(256,735)\
(257,733)(258,1016)(259,760)(260,796)(261,758)(262,792)(263,737)(264,716)(265,\
694)(266,708)(267,742)(268,1014)(269,714)(270,700)(271,919)(272,917)(273,873)(\
274,794)(275,461)(276,924)(277,800)(278,776)(279,909)(280,774)(281,344)(282,69\
8)(284,847)(285,664)(286,290)(288,644)(295,825)(296,305)(302,532)(303,643)(304\
,317)(307,652)(308,661)(311,977)(312,663)(313,524)(316,958)(319,835)(320,521)(\
321,666)(324,834)(327,793)(328,723)(329,333)(331,703)(338,771)(339,348)(345,48\
0)(346,702)(347,360)(350,711)(351,720)(354,911)(355,722)(356,472)(359,892)(362\
,781)(363,469)(364,725)(367,780)(369,1002)(370,619)(371,901)(372,899)(373,1023\
)(374,597)(375,802)(376,595)(377,631)(378,903)(379,883)(380,861)(381,875)(382,\
906)(383,1015)(384,881)(385,867)(386,926)(387,706)(388,634)(389,729)(390,613)(\
391,746)(392,611)(393,459)(394,865)(395,1003)(396,618)(397,617)(398,591)(399,9\
13)(400,1017)(401,889)(402,754)(403,920)(404,869)(405,994)(406,574)(407,967)(4\
08,965)(409,1024)(410,552)(411,856)(412,550)(413,586)(414,969)(415,949)(416,92\
7)(417,941)(418,972)(419,1011)(420,947)(421,933)(422,992)(423,647)(424,589)(42\
5,670)(426,568)(427,687)(428,566)(429,511)(430,931)(431,995)(432,573)(433,572)\
(434,546)(435,979)(436,1020)(437,955)(438,808)(439,986)(440,935)(442,633)(443,\
890)(444,448)(446,870)(453,608)(454,462)(460,489)(464,878)(465,887)(468,748)(4\
76,610)(477,736)(479,609)(482,896)(483,713)(485,773)(486,902)(488,772)(491,730\
)(492,880)(494,588)(495,956)(496,500)(498,936)(505,563)(506,514)(512,541)(516,\
944)(517,953)(520,689)(528,565)(529,677)(531,564)(534,962)(535,654)(537,827)(5\
38,968)(540,826)(543,671)(544,946)(545,818)(547,839)(548,816)(549,1022)(551,98\
4)(553,580)(554,810)(555,999)(556,807)(557,833)(558,824)(559,951)(560,857)(561\
,988)(562,820)(567,679)(569,653)(570,980)(571,819)(575,1021)(576,858)(577,809)\
(578,971)(579,855)(581,844)(582,929)(583,842)(584,636)(585,932)(587,928)(590,7\
64)(592,785)(593,762)(594,1019)(596,918)(598,625)(599,756)(600,1007)(601,753)(\
602,779)(603,770)(604,885)(605,803)(606,922)(607,766)(612,738)(614,712)(615,91\
4)(616,765)(620,1018)(621,804)(622,755)(623,905)(624,801)(626,790)(627,863)(62\
8,788)(629,695)(630,866)(632,862)(637,843)(638,642)(640,845)(648,656)(658,853)\
(659,821)(662,681)(675,976)(680,840)(684,982)(685,838)(688,966)(692,815)(693,9\
54)(696,789)(697,701)(699,791)(707,715)(717,799)(718,767)(721,740)(734,910)(73\
9,786)(743,916)(744,784)(747,900)(751,761)(752,888)(757,1005)(759,925)(763,100\
1)(768,797)(769,915)(775,904)(777,879)(778,921)(783,1004)(787,795)(798,1008)(8\
05,1006)(806,884)(811,997)(813,991)(817,993)(822,851)(823,981)(829,970)(831,94\
5)(832,987)(837,996)(841,849)(852,1000)(859,998)(860,950)(864,868)(874,882)(90\
7,923)(930,934)(940,948)(973,989), [ f1*f3*f4, f1*f3, f3*f4, f2*f3*f4, f1*f3*f\
4 ], [ One(Q), One(Q), f1, f2*f3*f4, f3, One(Q) ] ], [ (1,935,958,970)(2,869,8\
92,904)(3,971,834,823)(4,810,957,841)(5,969,825,934)(6,905,780,769)(7,756,891,\
787)(8,903,771,868)(9,702,725,738)(10,906,708,884)(11,742,875,717)(12,643,666,\
679)(13,972,649,950)(14,683,941,658)(15,739,617,606)(16,593,724,624)(17,737,60\
8,701)(18,885,597,789)(19,804,709,764)(20,883,609,907)(21,718,760,627)(22,744,\
876,601)(23,716,772,743)(24,680,572,561)(25,548,665,579)(26,678,563,642)(27,95\
1,552,843)(28,858,650,818)(29,949,564,973)(30,659,814,582)(31,685,942,556)(32,\
657,826,684)(33,501,524,687)(34,824,507,1000)(35,691,833,516)(36,519,644,494)(\
37,842,668,811)(38,515,962,692)(39,661,502,636)(40,946,526,987)(41,449,472,746\
)(42,770,455,1008)(43,750,779,464)(44,467,703,442)(45,788,727,757)(46,463,896,\
751)(47,720,450,695)(48,880,474,921)(49,688,432,421)(50,408,523,585)(51,686,42\
3,500)(52,1011,412,956)(53,955,508,994)(54,999,424,822)(55,517,961,587)(56,693\
,854,416)(57,495,550,419)(58,437,645,405)(59,493,565,520)(60,933,573,966)(61,9\
65,667,932)(62,809,566,837)(63,637,410,559)(64,576,503,545)(65,635,425,662)(66\
,988,433,840)(67,816,525,855)(68,986,426,945)(69,747,396,385)(70,372,471,630)(\
71,745,387,448)(72,1015,376,890)(73,889,456,1002)(74,1007,388,768)(75,465,895,\
632)(76,752,800,380)(77,443,595,383)(78,401,704,369)(79,441,610,468)(80,867,61\
8,900)(81,899,726,866)(82,755,611,783)(83,696,374,604)(84,621,451,590)(85,694,\
389,721)(86,922,397,786)(87,762,473,801)(88,920,390,879)(89,334,363,909)(90,60\
7,340,1006)(91,741,616,350)(92,353,870,327)(93,626,894,594)(94,349,730,625)(95\
,887,335,862)(96,713,368,914)(97,470,329,873)(98,790,342,1019)(99,886,598,491)\
(100,447,911,485)(101,766,897,805)(102,490,711,765)(103,357,444,706)(104,628,4\
57,1005)(105,719,761,482)(106,332,748,476)(107,603,731,798)(108,481,878,602)(1\
09,291,320,975)(110,562,297,998)(111,682,571,307)(112,310,936,284)(113,581,960\
,549)(114,306,671,580)(115,953,292,928)(116,654,325,980)(117,522,286,939)(118,\
844,299,1022)(119,952,553,543)(120,499,977,537)(121,820,963,859)(122,542,652,8\
19)(123,314,496,647)(124,583,509,997)(125,660,815,534)(126,289,689,528)(127,55\
8,672,852)(128,533,944,557)(129,910,362,270)(130,257,361,791)(131,908,273,333)\
(132,1014,261,723)(133,722,341,1013)(134,1001,274,605)(135,351,728,629)(136,74\
0,729,265)(137,328,758,268)(138,355,871,254)(139,326,773,354)(140,700,781,734)\
(141,733,893,699)(142,592,774,620)(143,863,259,767)(144,784,336,753)(145,861,2\
77,888)(146,915,367,623)(147,599,366,795)(148,913,278,712)(149,874,255,386)(15\
0,384,330,759)(151,872,279,469)(152,1023,262,902)(153,901,343,1017)(154,1018,2\
80,785)(155,492,710,778)(156,777,613,403)(157,486,792,373)(158,371,912,400)(15\
9,484,793,446)(160,926,782,882)(161,881,898,925)(162,803,794,763)(163,707,370,\
271)(164,269,445,596)(165,705,391,356)(166,1016,377,736)(167,735,458,1003)(168\
,1004,392,622)(169,483,877,615)(170,614,776,399)(171,477,631,258)(172,256,749,\
395)(173,475,633,331)(174,919,619,715)(175,714,732,918)(176,797,634,600)(177,9\
76,319,241)(178,228,318,845)(179,974,244,290)(180,1010,232,664)(181,663,298,10\
09)(182,993,245,560)(183,308,669,584)(184,681,670,236)(185,285,812,239)(186,31\
2,937,225)(187,283,827,311)(188,641,835,675)(189,674,959,640)(190,547,828,575)\
(191,929,230,821)(192,838,293,807)(193,927,248,954)(194,981,324,578)(195,554,3\
23,849)(196,979,249,653)(197,940,226,422)(198,420,287,813)(199,938,250,521)(20\
0,1024,233,968)(201,967,300,1020)(202,1021,251,839)(203,544,651,832)(204,831,5\
68,439)(205,538,846,409)(206,407,978,436)(207,536,847,498)(208,992,836,948)(20\
9,947,964,991)(210,857,848,817)(211,648,406,242)(212,240,497,551)(213,646,427,\
313)(214,1012,413,677)(215,676,510,995)(216,996,428,577)(217,535,943,570)(218,\
569,830,435)(219,529,586,229)(220,227,690,431)(221,527,588,288)(222,985,574,65\
6)(223,655,673,984)(224,851,589,555)(231,512,317,931)(234,322,638,505)(235,518\
,982,540)(237,418,530,860)(238,539,853,417)(243,511,296,808)(246,639,411,302)(\
247,301,506,546)(252,990,434,514)(253,513,532,856)(260,460,360,865)(263,365,69\
7,453)(264,466,916,488)(266,382,478,806)(267,487,799,381)(272,459,339,754)(275\
,698,375,345)(276,344,454,591)(281,924,398,462)(282,461,480,802)(294,829,316,4\
40)(295,414,315,930)(303,504,567,321)(304,541,850,430)(305,429,983,438)(309,98\
9,531,415)(337,775,359,404)(338,378,358,864)(346,452,612,364)(347,489,796,394)\
(348,393,917,402)(352,923,479,379), [ f1*f3, f2*f3*f4, f4, f1, f2*f4 ], [ One(\
Q), One(Q), f2, f3, f1, One(Q) ] ], [ (1,970,958,935)(2,904,892,869)(3,823,834\
,971)(4,841,957,810)(5,934,825,969)(6,769,780,905)(7,787,891,756)(8,868,771,90\
3)(9,738,725,702)(10,884,708,906)(11,717,875,742)(12,679,666,643)(13,950,649,9\
72)(14,658,941,683)(15,606,617,739)(16,624,724,593)(17,701,608,737)(18,789,597\
,885)(19,764,709,804)(20,907,609,883)(21,627,760,718)(22,601,876,744)(23,743,7\
72,716)(24,561,572,680)(25,579,665,548)(26,642,563,678)(27,843,552,951)(28,818\
,650,858)(29,973,564,949)(30,582,814,659)(31,556,942,685)(32,684,826,657)(33,6\
87,524,501)(34,1000,507,824)(35,516,833,691)(36,494,644,519)(37,811,668,842)(3\
8,692,962,515)(39,636,502,661)(40,987,526,946)(41,746,472,449)(42,1008,455,770\
)(43,464,779,750)(44,442,703,467)(45,757,727,788)(46,751,896,463)(47,695,450,7\
20)(48,921,474,880)(49,421,432,688)(50,585,523,408)(51,500,423,686)(52,956,412\
,1011)(53,994,508,955)(54,822,424,999)(55,587,961,517)(56,416,854,693)(57,419,\
550,495)(58,405,645,437)(59,520,565,493)(60,966,573,933)(61,932,667,965)(62,83\
7,566,809)(63,559,410,637)(64,545,503,576)(65,662,425,635)(66,840,433,988)(67,\
855,525,816)(68,945,426,986)(69,385,396,747)(70,630,471,372)(71,448,387,745)(7\
2,890,376,1015)(73,1002,456,889)(74,768,388,1007)(75,632,895,465)(76,380,800,7\
52)(77,383,595,443)(78,369,704,401)(79,468,610,441)(80,900,618,867)(81,866,726\
,899)(82,783,611,755)(83,604,374,696)(84,590,451,621)(85,721,389,694)(86,786,3\
97,922)(87,801,473,762)(88,879,390,920)(89,909,363,334)(90,1006,340,607)(91,35\
0,616,741)(92,327,870,353)(93,594,894,626)(94,625,730,349)(95,862,335,887)(96,\
914,368,713)(97,873,329,470)(98,1019,342,790)(99,491,598,886)(100,485,911,447)\
(101,805,897,766)(102,765,711,490)(103,706,444,357)(104,1005,457,628)(105,482,\
761,719)(106,476,748,332)(107,798,731,603)(108,602,878,481)(109,975,320,291)(1\
10,998,297,562)(111,307,571,682)(112,284,936,310)(113,549,960,581)(114,580,671\
,306)(115,928,292,953)(116,980,325,654)(117,939,286,522)(118,1022,299,844)(119\
,543,553,952)(120,537,977,499)(121,859,963,820)(122,819,652,542)(123,647,496,3\
14)(124,997,509,583)(125,534,815,660)(126,528,689,289)(127,852,672,558)(128,55\
7,944,533)(129,270,362,910)(130,791,361,257)(131,333,273,908)(132,723,261,1014\
)(133,1013,341,722)(134,605,274,1001)(135,629,728,351)(136,265,729,740)(137,26\
8,758,328)(138,254,871,355)(139,354,773,326)(140,734,781,700)(141,699,893,733)\
(142,620,774,592)(143,767,259,863)(144,753,336,784)(145,888,277,861)(146,623,3\
67,915)(147,795,366,599)(148,712,278,913)(149,386,255,874)(150,759,330,384)(15\
1,469,279,872)(152,902,262,1023)(153,1017,343,901)(154,785,280,1018)(155,778,7\
10,492)(156,403,613,777)(157,373,792,486)(158,400,912,371)(159,446,793,484)(16\
0,882,782,926)(161,925,898,881)(162,763,794,803)(163,271,370,707)(164,596,445,\
269)(165,356,391,705)(166,736,377,1016)(167,1003,458,735)(168,622,392,1004)(16\
9,615,877,483)(170,399,776,614)(171,258,631,477)(172,395,749,256)(173,331,633,\
475)(174,715,619,919)(175,918,732,714)(176,600,634,797)(177,241,319,976)(178,8\
45,318,228)(179,290,244,974)(180,664,232,1010)(181,1009,298,663)(182,560,245,9\
93)(183,584,669,308)(184,236,670,681)(185,239,812,285)(186,225,937,312)(187,31\
1,827,283)(188,675,835,641)(189,640,959,674)(190,575,828,547)(191,821,230,929)\
(192,807,293,838)(193,954,248,927)(194,578,324,981)(195,849,323,554)(196,653,2\
49,979)(197,422,226,940)(198,813,287,420)(199,521,250,938)(200,968,233,1024)(2\
01,1020,300,967)(202,839,251,1021)(203,832,651,544)(204,439,568,831)(205,409,8\
46,538)(206,436,978,407)(207,498,847,536)(208,948,836,992)(209,991,964,947)(21\
0,817,848,857)(211,242,406,648)(212,551,497,240)(213,313,427,646)(214,677,413,\
1012)(215,995,510,676)(216,577,428,996)(217,570,943,535)(218,435,830,569)(219,\
229,586,529)(220,431,690,227)(221,288,588,527)(222,656,574,985)(223,984,673,65\
5)(224,555,589,851)(231,931,317,512)(234,505,638,322)(235,540,982,518)(237,860\
,530,418)(238,417,853,539)(243,808,296,511)(246,302,411,639)(247,546,506,301)(\
252,514,434,990)(253,856,532,513)(260,865,360,460)(263,453,697,365)(264,488,91\
6,466)(266,806,478,382)(267,381,799,487)(272,754,339,459)(275,345,375,698)(276\
,591,454,344)(281,462,398,924)(282,802,480,461)(294,440,316,829)(295,930,315,4\
14)(303,321,567,504)(304,430,850,541)(305,438,983,429)(309,415,531,989)(337,40\
4,359,775)(338,864,358,378)(346,364,612,452)(347,394,796,489)(348,402,917,393)\
(352,379,479,923), [ f1*f3, f2*f3*f4, f4, f1, f2*f4 ], [ One(Q), One(Q), f2, f\
3, f1, One(Q) ] ], [ (1,654)(2,713)(3,512)(4,511)(5,653)(6,460)(7,459)(8,712)(\
9,880)(10,720)(11,887)(12,946)(13,661)(14,953)(15,345)(16,344)(17,879)(18,462)\
(19,461)(20,721)(21,348)(22,347)(23,888)(24,302)(25,301)(26,945)(27,514)(28,51\
3)(29,662)(30,305)(31,304)(32,954)(33,842)(34,519)(35,821)(36,824)(37,501)(38,\
838)(39,972)(40,643)(41,788)(42,467)(43,767)(44,770)(45,449)(46,784)(47,906)(4\
8,702)(49,212)(50,211)(51,837)(52,656)(53,655)(54,520)(55,218)(56,217)(57,220)\
(58,219)(59,822)(60,677)(61,676)(62,500)(63,307)(64,306)(65,973)(66,543)(67,54\
2)(68,642)(69,164)(70,163)(71,783)(72,715)(73,714)(74,468)(75,170)(76,169)(77,\
172)(78,171)(79,768)(80,736)(81,735)(82,448)(83,350)(84,349)(85,907)(86,491)(8\
7,490)(88,701)(89,626)(90,353)(91,604)(92,607)(93,334)(94,621)(95,742)(96,869)\
(97,766)(98,447)(99,786)(100,790)(101,470)(102,762)(103,603)(104,332)(105,623)\
(106,628)(107,357)(108,599)(109,581)(110,310)(111,559)(112,562)(113,291)(114,5\
76)(115,683)(116,935)(117,820)(118,499)(119,840)(120,844)(121,522)(122,816)(12\
3,558)(124,289)(125,578)(126,583)(127,314)(128,554)(129,150)(130,149)(131,620)\
(132,882)(133,881)(134,354)(135,156)(136,155)(137,158)(138,157)(139,605)(140,9\
02)(141,901)(142,333)(143,464)(144,463)(145,743)(146,482)(147,481)(148,868)(15\
1,763)(152,734)(153,733)(154,446)(159,785)(160,723)(161,722)(162,469)(165,600)\
(166,900)(167,899)(168,331)(173,622)(174,890)(175,889)(176,356)(177,198)(178,1\
97)(179,575)(180,948)(181,947)(182,311)(183,204)(184,203)(185,206)(186,205)(18\
7,560)(188,968)(189,967)(190,290)(191,516)(192,515)(193,684)(194,534)(195,533)\
(196,934)(199,817)(200,675)(201,674)(202,498)(207,839)(208,664)(209,663)(210,5\
21)(213,555)(214,966)(215,965)(216,288)(221,577)(222,956)(223,955)(224,313)(22\
5,538)(226,318)(227,419)(228,422)(229,437)(230,691)(231,971)(232,992)(233,641)\
(234,418)(235,440)(236,544)(237,322)(238,414)(239,407)(240,421)(241,420)(242,4\
08)(243,810)(244,547)(245,283)(246,561)(247,548)(248,657)(249,969)(250,857)(25\
1,536)(252,843)(253,858)(254,486)(255,361)(256,383)(257,386)(258,401)(259,750)\
(260,905)(261,926)(262,700)(263,382)(264,404)(265,492)(266,365)(267,378)(268,3\
71)(269,385)(270,384)(271,372)(272,756)(273,592)(274,326)(275,606)(276,593)(27\
7,716)(278,903)(279,803)(280,484)(281,789)(282,804)(284,297)(285,436)(286,859)\
(287,319)(292,658)(293,692)(294,540)(295,539)(296,841)(298,991)(299,537)(300,6\
40)(303,415)(308,439)(309,321)(312,409)(315,417)(316,518)(317,823)(320,549)(32\
3,557)(324,660)(325,970)(327,340)(328,400)(329,805)(330,362)(335,717)(336,751)\
(337,488)(338,487)(339,787)(341,925)(342,485)(343,699)(346,379)(351,403)(352,3\
64)(355,373)(358,381)(359,466)(360,769)(363,594)(366,602)(367,719)(368,904)(36\
9,477)(370,471)(374,741)(375,739)(376,919)(377,867)(380,483)(387,755)(388,441)\
(389,883)(390,737)(391,797)(392,475)(393,627)(394,744)(395,443)(396,445)(397,8\
86)(398,885)(399,465)(402,718)(405,529)(406,523)(410,682)(411,680)(412,985)(41\
3,933)(416,535)(423,809)(424,493)(425,949)(426,678)(427,851)(428,527)(429,582)\
(430,685)(431,495)(432,497)(433,952)(434,951)(435,517)(438,659)(442,455)(444,7\
98)(450,884)(451,625)(452,479)(453,478)(454,624)(456,918)(457,476)(458,866)(47\
2,757)(473,765)(474,738)(480,764)(489,601)(494,507)(496,852)(502,950)(503,580)\
(504,531)(505,530)(506,579)(508,984)(509,528)(510,932)(524,811)(525,819)(526,6\
79)(532,818)(541,556)(545,671)(546,665)(550,690)(551,688)(552,990)(553,988)(56\
3,986)(564,635)(565,999)(566,686)(567,989)(568,669)(569,587)(570,693)(571,637)\
(572,639)(573,1012)(574,1011)(584,831)(585,648)(586,645)(588,996)(589,646)(590\
,730)(591,724)(595,749)(596,747)(597,924)(598,922)(608,920)(609,694)(610,1007)\
(611,745)(612,923)(613,728)(614,632)(615,752)(616,696)(617,698)(618,1016)(619,\
1015)(629,777)(630,707)(631,704)(633,1004)(634,705)(636,649)(638,860)(644,1000\
)(647,672)(650,856)(651,670)(652,855)(666,987)(667,995)(668,687)(673,994)(681,\
832)(689,997)(695,708)(697,806)(703,1008)(706,731)(709,802)(710,729)(711,801)(\
725,921)(726,1003)(727,746)(732,1002)(740,778)(748,1005)(753,896)(754,891)(758\
,912)(759,910)(760,917)(761,915)(771,913)(772,861)(773,1001)(774,908)(775,916)\
(776,895)(779,863)(780,865)(781,1023)(782,1014)(791,874)(792,871)(793,1018)(79\
4,872)(795,878)(796,876)(799,864)(800,877)(807,962)(808,957)(812,978)(813,976)\
(814,983)(815,981)(825,979)(826,927)(827,993)(828,974)(829,982)(830,961)(833,9\
29)(834,931)(835,1024)(836,1010)(845,940)(846,937)(847,1021)(848,938)(849,944)\
(850,942)(853,930)(854,943)(862,875)(870,1006)(873,897)(892,914)(893,1017)(894\
,909)(898,1013)(911,1019)(928,941)(936,998)(939,963)(958,980)(959,1020)(960,97\
5)(964,1009)(977,1022), [ f1*f3*f4, f1*f3, f3*f4, f2*f3*f4, f1*f3*f4 ], [ One(\
Q), One(Q), f1, f2*f3*f4, f3, One(Q) ] ], [ (1,982,954,943)(2,916,888,877)(3,8\
15,838,850)(4,944,821,983)(5,853,953,830)(6,761,784,796)(7,878,767,917)(8,799,\
887,776)(9,923,721,710)(10,697,879,728)(11,864,712,895)(12,989,662,651)(13,638\
,945,669)(14,930,653,961)(15,598,621,802)(16,711,604,924)(17,806,720,613)(18,6\
16,762,591)(19,730,786,698)(20,612,880,729)(21,779,599,754)(22,896,623,865)(23\
,775,713,800)(24,553,576,856)(25,652,559,990)(26,860,661,568)(27,571,816,546)(\
28,671,840,639)(29,567,946,670)(30,833,554,808)(31,962,578,931)(32,829,654,854\
)(33,851,520,509)(34,496,837,527)(35,849,511,814)(36,996,500,672)(37,689,822,6\
46)(38,981,512,942)(39,831,642,530)(40,681,973,504)(41,797,468,457)(42,444,783\
,475)(43,795,459,760)(44,1004,448,731)(45,748,768,705)(46,915,460,876)(47,777,\
701,478)(48,740,907,452)(49,413,437,984)(50,510,419,985)(51,852,519,428)(52,43\
1,965,406)(53,529,966,497)(54,427,842,528)(55,941,414,979)(56,826,440,980)(57,\
574,408,995)(58,673,421,1012)(59,997,501,589)(60,551,955,586)(61,648,956,690)(\
62,588,824,647)(63,434,548,819)(64,532,561,952)(65,832,643,531)(66,411,858,580\
)(67,506,843,682)(68,584,972,505)(69,377,401,918)(70,458,383,919)(71,798,467,3\
92)(72,395,899,370)(73,477,900,445)(74,391,788,476)(75,875,378,913)(76,772,404\
,914)(77,619,372,1003)(78,732,385,1016)(79,1005,449,634)(80,596,889,631)(81,70\
7,890,749)(82,633,770,706)(83,398,593,765)(84,480,606,886)(85,778,702,479)(86,\
375,804,625)(87,454,789,741)(88,629,906,453)(89,803,354,342)(90,329,620,484)(9\
1,801,344,597)(92,1018,333,897)(93,911,605,872)(94,922,345,709)(95,614,868,487\
)(96,752,743,337)(97,592,446,340)(98,363,763,326)(99,590,461,617)(100,1001,469\
,894)(101,870,785,908)(102,696,462,724)(103,755,331,455)(104,472,600,441)(105,\
753,347,780)(106,1007,356,727)(107,703,622,745)(108,863,348,891)(109,857,311,2\
99)(110,286,575,536)(111,855,301,552)(112,1021,290,963)(113,977,560,938)(114,9\
88,302,650)(115,569,934,539)(116,693,684,294)(117,547,498,297)(118,320,817,283\
)(119,545,513,572)(120,993,521,960)(121,936,839,974)(122,637,514,665)(123,809,\
288,507)(124,524,555,493)(125,807,304,834)(126,999,313,668)(127,644,577,686)(1\
28,929,305,957)(129,262,355,925)(130,343,268,926)(131,805,353,280)(132,400,733\
,255)(133,486,734,330)(134,279,626,485)(135,708,263,920)(136,609,346,921)(137,\
782,257,1017)(138,898,270,1023)(139,1019,334,794)(140,759,722,792)(141,874,723\
,912)(142,793,607,873)(143,402,756,602)(144,489,769,719)(145,615,869,488)(146,\
260,744,751)(147,339,627,750)(148,632,742,338)(149,261,371,699)(150,341,373,70\
0)(151,594,447,274)(152,254,881,362)(153,328,882,361)(154,273,766,327)(155,725\
,379,694)(156,608,382,695)(157,781,384,1013)(158,893,386,1014)(159,1006,470,77\
4)(160,791,901,758)(161,910,902,871)(162,773,790,909)(163,376,256,866)(164,456\
,258,867)(165,757,332,388)(166,369,714,396)(167,443,715,471)(168,387,603,442)(\
169,892,264,861)(170,771,267,862)(171,618,269,1002)(172,726,271,1015)(173,1008\
,357,611)(174,630,735,595)(175,747,736,704)(176,610,628,746)(177,233,312,991)(\
178,300,239,992)(179,859,310,251)(180,436,674,226)(181,538,675,287)(182,250,58\
1,537)(183,649,234,986)(184,564,303,987)(185,836,228,1020)(186,964,241,1024)(1\
87,1022,291,848)(188,813,663,846)(189,940,664,978)(190,847,562,939)(191,438,81\
0,557)(192,541,823,660)(193,570,935,540)(194,231,685,692)(195,296,582,691)(196\
,587,683,295)(197,232,407,640)(198,298,409,641)(199,549,499,245)(200,225,947,3\
19)(201,285,948,318)(202,244,820,284)(203,666,415,635)(204,563,418,636)(205,83\
5,420,1009)(206,959,422,1010)(207,998,522,828)(208,845,967,812)(209,976,968,93\
7)(210,827,844,975)(211,412,227,932)(212,508,229,933)(213,811,289,424)(214,405\
,655,432)(215,495,656,523)(216,423,558,494)(217,958,235,927)(218,825,238,928)(\
219,573,240,994)(220,667,242,1011)(221,1000,314,566)(222,585,676,550)(223,688,\
677,645)(224,565,583,687)(230,429,841,533)(236,949,321,526)(237,502,439,678)(2\
43,659,516,323)(246,818,306,433)(247,951,307,525)(248,535,970,518)(249,517,658\
,315)(252,579,542,410)(253,680,543,503)(259,393,787,481)(265,883,364,474)(266,\
450,403,737)(272,718,464,366)(275,764,349,397)(276,885,350,473)(277,483,904,46\
6)(278,465,717,358)(281,624,490,374)(282,739,491,451)(292,435,969,417)(293,430\
,971,534)(308,950,322,426)(309,425,544,679)(316,325,416,657)(317,556,515,324)(\
335,399,903,381)(336,394,905,482)(351,884,365,390)(352,389,492,738)(359,368,38\
0,716)(360,601,463,367), [ f1*f3, f2*f3*f4, f4, f1, f2*f4 ], [ One(Q), One(Q),\
 f2, f3, f1, One(Q) ] ], [ (1,316)(2,359)(3,324)(4,195)(5,295)(6,367)(7,147)(8\
,338)(9,364)(10,266)(11,381)(12,321)(13,237)(14,417)(15,397)(16,87)(17,453)(18\
,374)(19,84)(20,479)(21,259)(22,144)(23,488)(24,433)(25,67)(26,505)(27,410)(28\
,64)(29,531)(30,230)(31,192)(32,540)(33,313)(34,127)(35,557)(36,288)(37,124)(3\
8,534)(39,183)(40,203)(41,356)(42,107)(43,602)(44,331)(45,104)(46,482)(47,135)\
(48,155)(49,573)(50,61)(51,647)(52,550)(53,58)(54,589)(55,115)(56,248)(57,412)\
(59,528)(60,432)(62,428)(63,552)(65,670)(66,572)(68,568)(69,618)(70,81)(71,706\
)(72,595)(73,78)(74,634)(75,95)(76,277)(77,376)(79,476)(80,396)(82,392)(83,597\
)(85,729)(86,617)(88,613)(89,469)(90,101)(91,765)(92,446)(93,98)(94,491)(96,16\
9)(97,333)(99,625)(100,354)(102,350)(103,448)(105,751)(106,468)(108,464)(109,5\
21)(110,121)(111,819)(112,498)(113,118)(114,543)(116,217)(117,290)(119,580)(12\
0,311)(122,307)(123,500)(125,692)(126,520)(128,516)(129,781)(130,141)(131,873)\
(132,758)(133,138)(134,794)(136,389)(137,261)(139,485)(140,362)(142,280)(143,7\
60)(145,800)(146,780)(148,776)(149,782)(150,161)(151,909)(152,792)(153,158)(15\
4,774)(156,390)(157,262)(159,327)(160,255)(162,274)(163,619)(164,175)(165,746)\
(166,631)(167,172)(168,611)(170,278)(171,377)(173,442)(174,370)(176,388)(177,8\
35)(178,189)(179,939)(180,812)(181,186)(182,848)(184,425)(185,232)(187,537)(18\
8,319)(190,251)(191,814)(193,854)(194,834)(196,830)(197,836)(198,209)(199,975)\
(200,846)(201,206)(202,828)(204,426)(205,233)(207,284)(208,226)(210,245)(211,5\
74)(212,223)(213,687)(214,586)(215,220)(216,566)(218,249)(219,413)(221,494)(22\
2,406)(224,424)(225,663)(227,995)(228,640)(229,677)(231,304)(234,642)(235,684)\
(236,662)(238,658)(239,664)(240,984)(241,675)(242,656)(243,305)(244,522)(246,8\
56)(247,514)(250,291)(252,546)(253,302)(254,722)(256,1003)(257,699)(258,736)(2\
60,347)(263,701)(264,743)(265,721)(267,717)(268,723)(269,918)(270,734)(271,715\
)(272,348)(273,470)(275,802)(276,462)(279,334)(281,591)(282,345)(283,977)(285,\
1010)(286,974)(287,964)(289,565)(292,961)(293,942)(294,958)(296,983)(297,963)(\
298,937)(299,960)(300,978)(301,434)(303,679)(306,553)(308,636)(309,564)(310,84\
7)(312,1009)(314,423)(315,825)(317,850)(318,959)(320,938)(322,563)(323,957)(32\
5,943)(326,911)(328,1014)(329,908)(330,898)(332,610)(335,895)(336,876)(337,892\
)(339,917)(340,897)(341,871)(342,894)(343,912)(344,398)(346,738)(349,598)(351,\
695)(352,609)(353,793)(355,1013)(357,387)(358,771)(360,796)(361,893)(363,872)(\
365,608)(366,891)(368,877)(369,889)(371,1017)(372,866)(373,902)(375,461)(378,8\
68)(379,907)(380,888)(382,884)(383,890)(384,925)(385,900)(386,882)(391,449)(39\
3,754)(394,460)(395,735)(399,712)(400,901)(401,1002)(402,459)(403,879)(404,904\
)(405,955)(407,1020)(408,932)(409,968)(411,513)(414,934)(415,973)(416,954)(418\
,950)(419,956)(420,991)(421,966)(422,948)(427,501)(429,808)(430,512)(431,676)(\
435,653)(436,967)(437,994)(438,511)(439,945)(440,970)(441,748)(443,1015)(444,7\
45)(445,732)(447,773)(450,728)(451,709)(452,725)(454,924)(455,731)(456,704)(45\
7,727)(458,749)(463,761)(465,862)(466,772)(467,633)(471,726)(472,705)(473,724)\
(474,710)(475,703)(477,1016)(478,708)(480,698)(481,779)(483,914)(484,870)(486,\
1023)(487,875)(489,865)(490,616)(492,921)(493,689)(495,1011)(496,686)(497,673)\
(499,827)(502,669)(503,650)(504,666)(506,990)(507,672)(508,645)(509,668)(510,6\
90)(515,815)(517,928)(518,826)(519,588)(523,667)(524,646)(525,665)(526,651)(52\
7,644)(529,1012)(530,649)(532,639)(533,833)(535,980)(536,936)(538,1024)(539,94\
1)(541,931)(542,571)(544,987)(545,858)(547,1021)(548,855)(549,844)(551,655)(55\
4,841)(555,822)(556,838)(558,1000)(559,843)(560,817)(561,840)(562,859)(567,643\
)(569,979)(570,654)(575,839)(576,818)(577,837)(578,823)(579,816)(581,1022)(582\
,821)(583,811)(584,661)(585,965)(587,953)(590,804)(592,1018)(593,801)(594,790)\
(596,714)(599,787)(600,768)(601,784)(603,1008)(604,789)(605,763)(606,786)(607,\
805)(612,702)(614,913)(615,713)(620,785)(621,764)(622,783)(623,769)(624,762)(6\
26,1019)(627,767)(628,757)(629,720)(630,899)(632,887)(635,681)(637,951)(638,67\
8)(641,976)(648,985)(652,682)(657,982)(659,929)(660,962)(671,952)(674,845)(680\
,988)(683,853)(685,807)(688,933)(691,944)(693,927)(694,740)(696,885)(697,737)(\
700,910)(707,919)(711,741)(716,916)(718,863)(719,896)(730,886)(733,791)(739,92\
2)(742,799)(744,753)(747,867)(750,878)(752,861)(755,1004)(756,795)(759,881)(76\
6,1006)(770,798)(775,869)(777,920)(778,880)(788,1005)(797,1007)(803,1001)(806,\
906)(809,996)(810,849)(813,947)(820,998)(824,852)(829,935)(831,986)(832,946)(8\
42,997)(851,999)(857,993)(860,972)(864,903)(874,926)(883,923)(905,915)(930,969\
)(940,992)(949,989)(971,981), [ f1*f3*f4, f1*f3, f3*f4, f2*f3*f4, f1*f3*f4 ], \
[ One(Q), One(Q), f1, f2*f3*f4, f3, One(Q) ] ], [ (1,306,209,289)(2,349,161,33\
2)(3,219,210,184)(4,211,121,322)(5,301,208,314)(6,171,162,136)(7,163,101,365)(\
8,344,160,357)(9,463,175,447)(10,481,81,353)(11,490,141,467)(12,515,223,499)(1\
3,533,61,310)(14,542,189,519)(15,157,176,76)(16,149,107,358)(17,459,174,470)(1\
8,137,82,170)(19,129,45,466)(20,347,80,334)(21,77,142,156)(22,69,93,352)(23,46\
1,140,449)(24,205,224,56)(25,197,127,315)(26,511,222,522)(27,185,62,218)(28,17\
7,37,518)(29,304,60,291)(30,57,190,204)(31,49,113,309)(32,513,188,501)(33,657,\
253,641)(34,539,67,318)(35,676,207,661)(36,683,122,674)(38,655,120,643)(39,691\
,215,536)(40,660,53,283)(41,716,282,700)(42,487,87,361)(43,735,159,720)(44,742\
,102,733)(46,714,100,702)(47,750,167,484)(48,719,73,326)(50,297,237,323)(51,65\
3,252,664)(52,290,68,305)(54,217,66,186)(55,63,206,216)(58,182,203,194)(59,654\
,119,663)(64,287,124,294)(65,512,214,521)(70,340,266,366)(71,712,281,723)(72,3\
33,88,348)(74,169,86,138)(75,83,158,168)(78,134,155,146)(79,713,99,722)(84,330\
,104,337)(85,460,166,469)(89,883,394,867)(90,478,147,471)(91,901,173,887)(92,9\
06,108,899)(94,881,106,869)(95,741,153,475)(96,886,133,441)(97,737,272,919)(98\
,452,144,445)(103,903,276,926)(105,889,139,880)(109,949,430,933)(110,530,195,5\
23)(111,967,221,953)(112,972,128,965)(114,947,126,935)(115,682,201,527)(116,95\
2,181,493)(117,678,243,985)(118,504,192,497)(123,969,247,992)(125,955,187,946)\
(130,455,381,473)(131,879,393,890)(132,448,148,462)(135,143,172,154)(145,345,1\
52,356)(150,457,359,451)(151,721,360,736)(164,342,364,336)(165,888,275,902)(17\
8,507,417,525)(179,945,429,956)(180,500,196,514)(183,191,220,202)(193,302,200,\
313)(198,509,316,503)(199,662,317,677)(212,299,321,293)(213,954,246,968)(225,9\
99,570,988)(226,672,295,665)(227,839,308,821)(228,824,238,816)(229,857,236,971\
)(230,690,251,669)(231,1012,250,635)(232,686,249,990)(233,646,248,639)(234,810\
,242,820)(235,858,241,842)(239,809,435,951)(240,844,303,838)(244,986,438,1011)\
(245,651,324,645)(254,1007,615,922)(255,731,338,724)(256,785,351,767)(257,770,\
267,762)(258,803,265,905)(259,749,280,728)(260,1016,279,694)(261,745,278,924)(\
262,705,277,698)(263,756,271,766)(264,804,270,788)(268,755,399,885)(269,790,34\
6,784)(273,920,402,1015)(274,710,367,704)(284,649,557,667)(285,837,569,843)(28\
6,642,296,656)(288,292,307,300)(298,520,325,543)(311,526,534,508)(312,822,535,\
840)(319,668,540,650)(320,973,541,966)(327,708,602,726)(328,783,614,789)(329,7\
01,339,715)(331,335,350,343)(341,468,368,491)(354,474,482,456)(355,768,483,786\
)(362,727,488,709)(363,907,489,900)(369,1001,778,915)(370,897,453,891)(371,622\
,465,604)(372,607,382,599)(373,797,380,739)(374,912,392,895)(375,1023,391,861)\
(376,908,390,917)(377,872,389,865)(378,593,386,603)(379,744,385,626)(383,592,4\
03,718)(384,628,404,621)(387,913,398,1014)(388,877,397,871)(395,1018,629,863)(\
396,894,479,876)(400,1004,632,696)(401,605,492,623)(405,993,832,981)(406,963,5\
05,957)(407,577,517,559)(408,562,418,554)(409,851,416,680)(410,978,428,961)(41\
1,1024,427,927)(412,974,426,983)(413,938,425,931)(414,548,422,558)(415,685,421\
,581)(419,547,439,659)(420,583,440,576)(423,979,434,1010)(424,943,433,937)(431\
,1021,584,929)(432,960,531,942)(436,996,587,637)(437,560,544,578)(442,875,765,\
893)(443,620,777,627)(444,868,454,882)(446,450,464,458)(472,743,480,734)(476,8\
92,625,898)(477,763,740,769)(485,725,751,732)(486,600,752,606)(494,941,819,959\
)(495,575,831,582)(496,934,506,948)(498,502,516,510)(524,684,532,675)(528,958,\
580,964)(529,817,681,823)(537,666,692,673)(538,555,693,561)(545,813,997,829)(5\
46,836,647,825)(549,989,556,688)(550,828,568,814)(551,1022,567,807)(552,812,56\
6,830)(553,1009,565,980)(563,808,574,939)(564,850,573,975)(571,1020,588,928)(5\
72,846,589,854)(579,940,852,930)(585,998,860,849)(586,848,670,834)(590,759,100\
5,775)(591,782,706,771)(594,923,601,747)(595,774,613,760)(596,1019,612,753)(59\
7,758,611,776)(598,1013,610,914)(608,754,619,873)(609,796,618,909)(616,1017,63\
3,862)(617,792,634,800)(624,874,798,864)(630,1006,806,795)(631,794,729,780)(63\
6,833,995,847)(638,841,648,859)(640,644,658,652)(671,991,689,970)(679,962,984,\
977)(687,826,856,835)(695,779,1003,793)(697,787,707,805)(699,703,717,711)(730,\
925,748,904)(738,896,918,911)(746,772,802,781)(757,916,764,910)(761,1002,773,9\
21)(791,1008,799,801)(811,982,818,976)(815,994,827,987)(845,1000,853,855)(866,\
870,884,878)(932,936,950,944), [ f2*f3*f4, f2*f3*f4, f2*f4, f3*f4, f1*f2*f3*f4\
 ], [ One(Q), f1, One(Q), f2, f3, One(Q) ] ], [ (1,943,954,982)(2,877,888,916)\
(3,850,838,815)(4,983,821,944)(5,830,953,853)(6,796,784,761)(7,917,767,878)(8,\
776,887,799)(9,710,721,923)(10,728,879,697)(11,895,712,864)(12,651,662,989)(13\
,669,945,638)(14,961,653,930)(15,802,621,598)(16,924,604,711)(17,613,720,806)(\
18,591,762,616)(19,698,786,730)(20,729,880,612)(21,754,599,779)(22,865,623,896\
)(23,800,713,775)(24,856,576,553)(25,990,559,652)(26,568,661,860)(27,546,816,5\
71)(28,639,840,671)(29,670,946,567)(30,808,554,833)(31,931,578,962)(32,854,654\
,829)(33,509,520,851)(34,527,837,496)(35,814,511,849)(36,672,500,996)(37,646,8\
22,689)(38,942,512,981)(39,530,642,831)(40,504,973,681)(41,457,468,797)(42,475\
,783,444)(43,760,459,795)(44,731,448,1004)(45,705,768,748)(46,876,460,915)(47,\
478,701,777)(48,452,907,740)(49,984,437,413)(50,985,419,510)(51,428,519,852)(5\
2,406,965,431)(53,497,966,529)(54,528,842,427)(55,979,414,941)(56,980,440,826)\
(57,995,408,574)(58,1012,421,673)(59,589,501,997)(60,586,955,551)(61,690,956,6\
48)(62,647,824,588)(63,819,548,434)(64,952,561,532)(65,531,643,832)(66,580,858\
,411)(67,682,843,506)(68,505,972,584)(69,918,401,377)(70,919,383,458)(71,392,4\
67,798)(72,370,899,395)(73,445,900,477)(74,476,788,391)(75,913,378,875)(76,914\
,404,772)(77,1003,372,619)(78,1016,385,732)(79,634,449,1005)(80,631,889,596)(8\
1,749,890,707)(82,706,770,633)(83,765,593,398)(84,886,606,480)(85,479,702,778)\
(86,625,804,375)(87,741,789,454)(88,453,906,629)(89,342,354,803)(90,484,620,32\
9)(91,597,344,801)(92,897,333,1018)(93,872,605,911)(94,709,345,922)(95,487,868\
,614)(96,337,743,752)(97,340,446,592)(98,326,763,363)(99,617,461,590)(100,894,\
469,1001)(101,908,785,870)(102,724,462,696)(103,455,331,755)(104,441,600,472)(\
105,780,347,753)(106,727,356,1007)(107,745,622,703)(108,891,348,863)(109,299,3\
11,857)(110,536,575,286)(111,552,301,855)(112,963,290,1021)(113,938,560,977)(1\
14,650,302,988)(115,539,934,569)(116,294,684,693)(117,297,498,547)(118,283,817\
,320)(119,572,513,545)(120,960,521,993)(121,974,839,936)(122,665,514,637)(123,\
507,288,809)(124,493,555,524)(125,834,304,807)(126,668,313,999)(127,686,577,64\
4)(128,957,305,929)(129,925,355,262)(130,926,268,343)(131,280,353,805)(132,255\
,733,400)(133,330,734,486)(134,485,626,279)(135,920,263,708)(136,921,346,609)(\
137,1017,257,782)(138,1023,270,898)(139,794,334,1019)(140,792,722,759)(141,912\
,723,874)(142,873,607,793)(143,602,756,402)(144,719,769,489)(145,488,869,615)(\
146,751,744,260)(147,750,627,339)(148,338,742,632)(149,699,371,261)(150,700,37\
3,341)(151,274,447,594)(152,362,881,254)(153,361,882,328)(154,327,766,273)(155\
,694,379,725)(156,695,382,608)(157,1013,384,781)(158,1014,386,893)(159,774,470\
,1006)(160,758,901,791)(161,871,902,910)(162,909,790,773)(163,866,256,376)(164\
,867,258,456)(165,388,332,757)(166,396,714,369)(167,471,715,443)(168,442,603,3\
87)(169,861,264,892)(170,862,267,771)(171,1002,269,618)(172,1015,271,726)(173,\
611,357,1008)(174,595,735,630)(175,704,736,747)(176,746,628,610)(177,991,312,2\
33)(178,992,239,300)(179,251,310,859)(180,226,674,436)(181,287,675,538)(182,53\
7,581,250)(183,986,234,649)(184,987,303,564)(185,1020,228,836)(186,1024,241,96\
4)(187,848,291,1022)(188,846,663,813)(189,978,664,940)(190,939,562,847)(191,55\
7,810,438)(192,660,823,541)(193,540,935,570)(194,692,685,231)(195,691,582,296)\
(196,295,683,587)(197,640,407,232)(198,641,409,298)(199,245,499,549)(200,319,9\
47,225)(201,318,948,285)(202,284,820,244)(203,635,415,666)(204,636,418,563)(20\
5,1009,420,835)(206,1010,422,959)(207,828,522,998)(208,812,967,845)(209,937,96\
8,976)(210,975,844,827)(211,932,227,412)(212,933,229,508)(213,424,289,811)(214\
,432,655,405)(215,523,656,495)(216,494,558,423)(217,927,235,958)(218,928,238,8\
25)(219,994,240,573)(220,1011,242,667)(221,566,314,1000)(222,550,676,585)(223,\
645,677,688)(224,687,583,565)(230,533,841,429)(236,526,321,949)(237,678,439,50\
2)(243,323,516,659)(246,433,306,818)(247,525,307,951)(248,518,970,535)(249,315\
,658,517)(252,410,542,579)(253,503,543,680)(259,481,787,393)(265,474,364,883)(\
266,737,403,450)(272,366,464,718)(275,397,349,764)(276,473,350,885)(277,466,90\
4,483)(278,358,717,465)(281,374,490,624)(282,451,491,739)(292,417,969,435)(293\
,534,971,430)(308,426,322,950)(309,679,544,425)(316,657,416,325)(317,324,515,5\
56)(335,381,903,399)(336,482,905,394)(351,390,365,884)(352,738,492,389)(359,71\
6,380,368)(360,367,463,601), [ f1*f3, f2*f3*f4, f4, f1, f2*f4 ], [ One(Q), One\
(Q), f2, f3, f1, One(Q) ] ], [ (1,693)(2,752)(3,685)(4,659)(5,517)(6,744)(7,71\
8)(8,465)(9,740)(10,777)(11,614)(12,681)(13,831)(14,569)(15,804)(16,885)(17,35\
1)(18,593)(19,739)(20,492)(21,756)(22,905)(23,483)(24,858)(25,951)(26,308)(27,\
548)(28,680)(29,544)(30,810)(31,971)(32,535)(33,689)(34,996)(35,429)(36,496)(3\
7,851)(38,541)(39,638)(40,989)(41,748)(42,1004)(43,393)(44,444)(45,797)(46,489\
)(47,697)(48,923)(49,955)(50,1011)(51,221)(52,408)(53,688)(54,583)(55,969)(56,\
935)(57,965)(58,933)(59,213)(60,437)(61,495)(62,558)(63,816)(64,988)(65,303)(6\
6,576)(67,637)(68,418)(69,889)(70,1015)(71,173)(72,372)(73,747)(74,628)(75,903\
)(76,869)(77,899)(78,867)(79,165)(80,401)(81,443)(82,603)(83,762)(84,922)(85,3\
46)(86,621)(87,696)(88,382)(89,911)(90,1018)(91,281)(92,329)(93,803)(94,480)(9\
5,864)(96,916)(97,870)(98,1001)(99,275)(100,363)(101,592)(102,454)(103,703)(10\
4,1007)(105,360)(106,472)(107,755)(108,339)(109,977)(110,1021)(111,252)(112,28\
6)(113,857)(114,532)(115,930)(116,982)(117,936)(118,993)(119,246)(120,320)(121\
,547)(122,506)(123,644)(124,999)(125,317)(126,524)(127,809)(128,296)(129,722)(\
130,1014)(131,159)(132,257)(133,910)(134,790)(135,737)(136,702)(137,733)(138,7\
00)(139,151)(140,355)(141,328)(142,766)(143,599)(144,915)(145,404)(146,784)(14\
7,863)(148,267)(149,901)(150,1023)(152,384)(153,874)(154,607)(155,883)(156,906\
)(157,881)(158,926)(160,371)(161,486)(162,626)(163,735)(164,1016)(166,269)(167\
,707)(168,770)(169,716)(170,742)(171,714)(172,919)(174,256)(175,477)(176,788)(\
177,663)(178,1010)(179,207)(180,228)(181,976)(182,844)(183,678)(184,643)(185,6\
74)(186,641)(187,199)(188,312)(189,285)(190,820)(191,554)(192,981)(193,440)(19\
4,838)(195,929)(196,238)(197,967)(198,1024)(200,420)(201,940)(202,562)(203,949\
)(204,972)(205,947)(206,992)(208,407)(209,538)(210,581)(211,676)(212,1012)(214\
,240)(215,648)(216,824)(217,657)(218,683)(219,655)(220,985)(222,227)(223,529)(\
224,842)(225,835)(226,1020)(229,673)(230,849)(231,815)(232,845)(233,813)(234,5\
02)(235,325)(236,666)(237,986)(239,959)(241,298)(242,510)(243,944)(244,847)(24\
5,1022)(247,652)(248,829)(249,853)(250,827)(251,998)(253,671)(254,781)(255,101\
7)(258,732)(259,795)(260,761)(261,791)(262,759)(263,450)(264,368)(265,725)(266\
,920)(268,893)(270,341)(271,458)(272,878)(273,793)(274,1019)(276,711)(277,775)\
(278,799)(279,773)(280,1006)(282,730)(283,521)(284,939)(287,968)(288,686)(289,\
501)(290,536)(291,499)(292,414)(293,578)(294,954)(295,928)(297,839)(299,560)(3\
00,422)(301,542)(302,952)(304,515)(305,691)(306,513)(307,990)(309,946)(310,522\
)(311,938)(313,493)(314,519)(315,953)(316,927)(318,664)(319,1009)(321,635)(322\
,661)(323,821)(324,807)(326,469)(327,873)(330,902)(331,745)(332,449)(333,484)(\
334,447)(335,378)(336,623)(337,888)(338,862)(340,785)(342,605)(343,386)(344,49\
0)(345,886)(347,463)(348,750)(349,461)(350,924)(352,880)(353,470)(354,872)(356\
,441)(357,467)(358,887)(359,861)(361,723)(362,1013)(364,694)(365,720)(366,767)\
(367,753)(369,618)(370,1003)(373,898)(374,801)(375,598)(376,630)(377,596)(379,\
474)(380,892)(381,913)(383,726)(385,456)(387,633)(388,1005)(389,612)(390,806)(\
391,610)(392,1008)(394,896)(395,619)(396,1002)(397,590)(398,616)(399,875)(400,\
782)(402,779)(403,708)(405,573)(406,995)(409,964)(410,855)(411,553)(412,585)(4\
13,551)(415,526)(416,958)(417,979)(419,667)(421,508)(423,588)(424,997)(425,567\
)(426,860)(427,565)(428,1000)(430,962)(431,574)(432,994)(433,545)(434,571)(435\
,941)(436,836)(438,833)(439,649)(442,706)(445,736)(446,908)(448,475)(451,786)(\
452,721)(453,695)(455,622)(457,768)(459,481)(460,719)(462,741)(464,917)(466,71\
3)(468,705)(471,890)(473,604)(476,746)(478,879)(479,921)(482,865)(485,909)(487\
,712)(488,914)(491,698)(494,647)(497,677)(498,974)(500,527)(503,840)(504,662)(\
505,636)(507,577)(509,822)(511,533)(512,660)(514,682)(516,983)(518,654)(520,64\
6)(523,956)(525,559)(528,687)(530,945)(531,987)(534,931)(537,975)(539,653)(540\
,980)(543,639)(546,819)(549,848)(550,932)(552,579)(555,668)(556,834)(557,808)(\
561,650)(563,584)(564,832)(566,852)(568,950)(570,826)(572,818)(575,963)(580,85\
6)(582,957)(586,984)(587,825)(589,811)(591,765)(594,794)(595,866)(597,624)(600\
,727)(601,780)(602,754)(606,709)(608,629)(609,778)(611,798)(613,884)(615,772)(\
617,764)(620,897)(625,802)(627,891)(631,918)(632,771)(634,757)(640,812)(642,66\
9)(645,966)(651,973)(656,690)(658,830)(665,843)(670,679)(672,837)(675,937)(684\
,943)(692,850)(699,758)(701,728)(704,900)(710,907)(715,749)(717,776)(724,789)(\
729,738)(731,783)(734,871)(743,877)(751,796)(760,787)(763,894)(769,876)(774,80\
5)(792,925)(800,904)(814,841)(817,960)(823,942)(828,859)(846,991)(854,970)(868\
,895)(882,912)(934,961)(948,978), [ f1*f3*f4, f1*f3, f3*f4, f2*f3*f4, f1*f3*f4\
 ], [ One(Q), One(Q), f1, f2*f3*f4, f3, One(Q) ] ], [ (1,822,209,840)(2,768,16\
1,786)(3,973,210,966)(4,945,121,956)(5,837,208,843)(6,907,162,900)(7,879,101,8\
90)(8,783,160,789)(9,605,175,623)(10,785,81,767)(11,622,141,604)(12,560,223,57\
8)(13,839,61,821)(14,577,189,559)(15,743,176,734)(16,712,107,723)(17,620,174,6\
27)(18,868,82,882)(19,888,45,902)(20,763,80,769)(21,701,142,715)(22,721,93,736\
)(23,600,140,606)(24,684,224,675)(25,653,127,664)(26,575,222,582)(27,934,62,94\
8)(28,954,37,968)(29,817,60,823)(30,642,190,656)(31,662,113,677)(32,555,188,56\
1)(33,420,253,440)(34,967,67,953)(35,439,207,419)(36,422,122,414)(38,415,120,4\
21)(39,562,215,554)(40,844,53,838)(41,384,282,404)(42,901,87,887)(43,403,159,3\
83)(44,386,102,378)(46,379,100,385)(47,607,167,599)(48,790,73,784)(49,692,309,\
537)(50,511,237,522)(51,436,252,587)(52,841,68,859)(54,991,66,970)(55,500,206,\
514)(56,520,205,543)(57,516,204,498)(58,512,203,521)(59,409,119,416)(63,658,21\
6,640)(64,654,124,663)(65,549,214,556)(69,751,352,485)(70,459,266,470)(71,400,\
281,632)(72,787,88,805)(74,925,86,904)(75,448,158,462)(76,468,157,491)(77,464,\
156,446)(78,460,155,469)(79,373,99,380)(83,717,168,699)(84,713,104,722)(85,594\
,166,601)(89,269,394,346)(90,735,147,720)(91,399,173,268)(92,271,108,263)(94,2\
64,106,270)(95,770,153,762)(96,628,133,621)(97,372,272,382)(98,889,144,880)(10\
3,257,276,267)(105,265,139,258)(109,240,430,303)(110,676,195,661)(111,435,221,\
239)(112,242,128,234)(114,235,126,241)(115,824,201,816)(116,583,181,576)(117,4\
08,243,418)(118,955,192,946)(123,228,247,238)(125,236,187,229)(129,625,466,476\
)(130,344,381,357)(131,395,393,629)(132,624,148,798)(134,918,146,738)(135,333,\
172,348)(136,354,171,482)(137,350,170,331)(138,345,169,356)(143,884,154,866)(1\
45,757,152,764)(149,765,358,442)(150,461,359,449)(151,369,360,778)(163,602,365\
,327)(164,347,364,334)(165,254,275,615)(177,580,518,528)(178,301,417,314)(179,\
431,429,584)(180,579,196,852)(182,984,194,679)(183,290,220,305)(184,311,219,53\
4)(185,307,218,288)(186,302,217,313)(191,950,202,932)(193,811,200,818)(197,819\
,315,494)(198,513,316,501)(199,405,317,832)(211,557,322,284)(212,304,321,291)(\
213,225,246,570)(226,542,295,519)(227,438,308,244)(230,972,251,965)(231,544,25\
0,437)(232,548,249,558)(233,858,248,842)(245,655,324,643)(255,490,338,467)(256\
,402,351,273)(259,906,280,899)(260,492,279,401)(261,593,278,603)(262,804,277,7\
88)(274,714,367,702)(283,586,660,670)(285,571,569,588)(286,585,296,860)(287,85\
6,294,687)(289,319,306,540)(292,1000,300,855)(293,987,299,994)(297,995,323,636\
)(298,545,325,997)(310,406,533,505)(312,411,535,427)(318,546,539,647)(320,551,\
541,567)(326,631,719,729)(328,616,614,633)(329,630,339,806)(330,802,337,746)(3\
32,362,349,488)(335,1008,343,801)(336,921,342,1002)(340,1003,366,695)(341,590,\
368,1005)(353,370,481,453)(355,375,483,391)(361,591,487,706)(363,596,489,612)(\
371,398,465,387)(374,742,392,733)(376,756,390,766)(377,744,389,626)(388,881,39\
7,869)(396,463,479,447)(407,434,517,423)(410,683,428,674)(412,810,426,820)(413\
,685,425,581)(424,947,433,935)(432,515,531,499)(441,792,886,800)(443,779,777,7\
93)(444,791,454,799)(445,796,452,909)(450,1006,458,795)(451,914,457,1013)(455,\
1017,473,862)(456,753,474,1019)(471,754,478,873)(472,759,480,775)(475,758,741,\
776)(477,761,740,773)(484,595,750,613)(486,598,752,610)(493,846,952,854)(495,8\
33,831,847)(496,845,506,853)(497,850,504,975)(502,998,510,849)(503,980,509,100\
9)(507,1020,525,928)(508,807,526,1022)(523,808,530,939)(524,813,532,829)(527,8\
12,682,830)(529,815,681,827)(536,550,691,568)(538,553,693,565)(547,574,659,563\
)(552,969,566,992)(564,857,573,971)(572,657,589,641)(592,619,718,608)(597,903,\
611,926)(609,803,618,905)(617,716,634,700)(635,960,1012,942)(637,941,996,959)(\
638,936,648,944)(639,943,646,937)(644,940,652,930)(645,931,651,938)(649,1021,6\
67,929)(650,927,668,1024)(665,979,672,1010)(666,993,673,981)(669,974,690,983)(\
671,982,689,976)(678,828,985,814)(680,826,851,835)(686,978,990,961)(688,962,98\
9,977)(694,894,1016,876)(696,875,1004,893)(697,870,707,878)(698,877,705,871)(7\
03,874,711,864)(704,865,710,872)(708,1018,726,863)(709,861,727,1023)(724,913,7\
31,1014)(725,1001,732,915)(728,908,749,917)(730,916,748,910)(737,774,919,760)(\
739,772,797,781)(745,912,924,895)(747,896,923,911)(755,782,885,771)(780,883,79\
4,867)(809,836,951,825)(834,949,848,933)(891,920,897,1015)(892,1007,898,922)(9\
57,986,963,1011)(958,999,964,988), [ f2*f3*f4, f2*f3*f4, f2*f4, f3*f4, f1*f2*f\
3*f4 ], [ One(Q), f1, One(Q), f2, f3, One(Q) ] ], [ (1,826)(2,772)(3,962)(4,83\
3)(5,941)(6,896)(7,779)(8,875)(9,609)(10,608)(11,771)(12,564)(13,563)(14,825)(\
15,730)(16,616)(17,708)(18,711)(19,598)(20,725)(21,878)(22,761)(23,892)(24,671\
)(25,571)(26,649)(27,652)(28,553)(29,666)(30,944)(31,815)(32,958)(33,424)(34,4\
23)(35,957)(36,566)(37,565)(38,834)(39,426)(40,425)(41,388)(42,387)(43,891)(44\
,611)(45,610)(46,780)(47,390)(48,389)(49,529)(50,431)(51,507)(52,510)(53,413)(\
54,524)(55,853)(56,982)(57,648)(58,551)(59,668)(60,673)(61,574)(62,644)(63,506\
)(64,411)(65,526)(66,532)(67,434)(68,502)(69,477)(70,395)(71,455)(72,458)(73,3\
77)(74,472)(75,799)(76,916)(77,707)(78,596)(79,727)(80,732)(81,619)(82,703)(83\
,454)(84,375)(85,474)(86,480)(87,398)(88,450)(89,274)(90,273)(91,724)(92,774)(\
93,773)(94,617)(95,278)(96,277)(97,280)(98,279)(99,709)(100,794)(101,793)(102,\
597)(103,392)(104,391)(105,876)(106,634)(107,633)(108,760)(109,245)(110,244)(1\
11,665)(112,828)(113,827)(114,572)(115,249)(116,248)(117,251)(118,250)(119,650\
)(120,848)(121,847)(122,552)(123,428)(124,427)(125,942)(126,589)(127,588)(128,\
814)(129,486)(130,400)(131,340)(132,343)(133,262)(134,363)(135,806)(136,923)(1\
37,874)(138,759)(139,894)(140,898)(141,782)(142,870)(143,339)(144,260)(145,368\
)(146,489)(147,402)(148,335)(149,328)(150,254)(151,342)(152,341)(153,261)(154,\
329)(155,612)(156,697)(157,910)(158,791)(159,897)(160,893)(161,781)(162,911)(1\
63,443)(164,369)(165,457)(166,456)(167,376)(168,444)(169,775)(170,864)(171,747\
)(172,630)(173,731)(174,726)(175,618)(176,748)(177,538)(178,436)(179,297)(180,\
300)(181,233)(182,320)(183,860)(184,989)(185,940)(186,813)(187,960)(188,964)(1\
89,836)(190,936)(191,296)(192,231)(193,325)(194,541)(195,438)(196,292)(197,285\
)(198,225)(199,299)(200,298)(201,232)(202,286)(203,567)(204,638)(205,976)(206,\
845)(207,963)(208,959)(209,835)(210,977)(211,495)(212,405)(213,509)(214,508)(2\
15,412)(216,496)(217,829)(218,930)(219,688)(220,585)(221,672)(222,667)(223,573\
)(224,689)(226,239)(227,523)(228,978)(229,432)(230,243)(234,568)(235,854)(236,\
531)(237,584)(238,961)(240,645)(241,846)(242,550)(246,503)(247,410)(252,525)(2\
53,433)(255,268)(256,471)(257,912)(258,396)(259,272)(263,613)(264,800)(265,479\
)(266,629)(267,895)(269,704)(270,792)(271,595)(275,451)(276,374)(281,473)(282,\
397)(283,581)(284,575)(287,312)(288,852)(289,851)(290,998)(291,993)(293,317)(2\
94,535)(295,435)(301,637)(302,545)(303,651)(304,981)(305,849)(306,680)(307,579\
)(308,530)(309,681)(310,547)(311,549)(313,997)(314,996)(315,569)(316,570)(318,\
407)(319,409)(321,832)(322,831)(323,429)(324,430)(326,626)(327,620)(330,355)(3\
31,798)(332,797)(333,1006)(334,1001)(336,360)(337,483)(338,399)(344,696)(345,5\
90)(346,710)(347,915)(348,795)(349,739)(350,624)(351,478)(352,740)(353,592)(35\
4,594)(356,1005)(357,1004)(358,614)(359,615)(361,371)(362,373)(364,778)(365,77\
7)(366,393)(367,394)(370,383)(372,749)(378,776)(379,729)(380,488)(381,632)(382\
,728)(384,871)(385,631)(386,758)(401,445)(403,453)(404,877)(406,419)(408,690)(\
414,830)(415,670)(416,540)(417,587)(418,669)(420,937)(421,586)(422,812)(437,49\
7)(439,505)(440,943)(441,788)(442,783)(446,805)(447,803)(448,1008)(449,1007)(4\
52,492)(459,863)(460,753)(461,922)(462,801)(463,905)(464,787)(465,487)(466,752\
)(467,755)(468,757)(469,1019)(470,1018)(475,603)(476,600)(481,718)(482,601)(48\
4,766)(485,763)(490,885)(491,764)(493,842)(494,837)(498,859)(499,857)(500,1000\
)(501,999)(504,544)(511,929)(512,807)(513,988)(514,855)(515,971)(516,841)(517,\
539)(518,693)(519,809)(520,811)(521,1022)(522,1021)(527,558)(528,555)(533,659)\
(534,556)(536,820)(537,817)(542,951)(543,818)(546,559)(548,682)(554,983)(557,5\
82)(560,975)(561,580)(562,974)(576,639)(577,647)(578,850)(583,646)(591,604)(59\
3,741)(599,917)(602,627)(605,909)(606,625)(607,908)(621,698)(622,706)(623,796)\
(628,705)(635,946)(636,945)(640,948)(641,947)(642,950)(643,949)(653,928)(654,9\
27)(655,933)(656,932)(657,935)(658,934)(660,685)(661,986)(662,987)(663,1024)(6\
64,1020)(674,992)(675,991)(676,1011)(677,994)(678,972)(679,973)(683,969)(684,9\
70)(686,824)(687,822)(691,810)(692,823)(694,880)(695,879)(699,882)(700,881)(70\
1,884)(702,883)(712,862)(713,861)(714,867)(715,866)(716,869)(717,868)(719,744)\
(720,920)(721,921)(722,1023)(723,1017)(733,926)(734,925)(735,1015)(736,1002)(7\
37,906)(738,907)(742,903)(743,904)(745,770)(746,768)(750,756)(751,769)(754,767\
)(762,924)(765,789)(784,865)(785,873)(786,802)(790,872)(804,886)(808,821)(816,\
990)(819,843)(838,931)(839,939)(840,856)(844,938)(858,952)(887,913)(888,914)(8\
89,1016)(890,1003)(899,919)(900,918)(901,1014)(902,1013)(953,979)(954,980)(955\
,1012)(956,995)(965,985)(966,984)(967,1010)(968,1009), [ f1*f3*f4, f1*f3, f3*f\
4, f2*f3*f4, f1*f3*f4 ], [ One(Q), One(Q), f1, f2*f3*f4, f3, One(Q) ] ], [ (1,\
427,209,411)(2,391,161,375)(3,567,210,551)(4,584,121,431)(5,588,208,571)(6,612\
,162,596)(7,629,101,395)(8,633,160,616)(9,279,175,260)(10,273,81,402)(11,387,1\
41,398)(12,250,223,231)(13,244,61,438)(14,423,189,434)(15,775,176,759)(16,632,\
107,400)(17,793,174,779)(18,799,82,791)(19,615,45,254)(20,773,80,761)(21,806,1\
42,630)(22,778,93,369)(23,610,140,598)(24,829,224,813)(25,587,127,436)(26,847,\
222,833)(27,853,62,845)(28,570,37,225)(29,827,60,815)(30,860,190,585)(31,832,1\
13,405)(32,565,188,553)(33,181,253,116)(34,239,67,435)(35,563,207,574)(36,232,\
122,249)(38,425,120,413)(39,117,215,243)(40,109,53,430)(41,133,282,96)(42,268,\
87,399)(43,608,159,619)(44,261,102,278)(46,389,100,377)(47,97,167,272)(48,89,7\
3,394)(49,981,309,993)(50,582,237,575)(51,959,252,941)(52,944,68,936)(54,976,6\
6,982)(55,852,206,579)(56,997,205,545)(57,849,204,998)(58,556,203,549)(59,835,\
119,826)(63,930,216,940)(64,416,124,409)(65,977,214,962)(69,915,352,1001)(70,6\
27,266,620)(71,893,281,875)(72,878,88,870)(74,910,86,916)(75,798,158,624)(76,1\
005,157,590)(77,795,156,1006)(78,601,155,594)(79,781,99,772)(83,864,168,874)(8\
4,380,104,373)(85,911,166,896)(90,383,147,403)(91,771,173,782)(92,376,108,390)\
(94,277,106,262)(95,103,153,276)(98,258,144,265)(105,609,139,618)(110,419,195,\
439)(111,825,221,836)(112,412,128,426)(114,248,126,233)(115,123,201,247)(118,2\
29,192,236)(125,564,187,573)(129,922,466,1007)(130,789,381,783)(131,726,393,70\
8)(132,711,148,703)(134,747,146,923)(135,805,172,787)(136,1019,171,753)(137,80\
1,170,1008)(138,764,169,757)(143,697,154,707)(145,748,152,730)(149,696,358,100\
4)(150,606,359,600)(151,732,360,725)(163,863,365,1018)(164,769,364,763)(165,89\
8,275,892)(177,988,518,999)(178,843,417,837)(179,667,429,649)(180,652,196,644)\
(182,688,194,989)(183,859,220,841)(184,1022,219,807)(185,855,218,1000)(186,818\
,217,811)(191,638,202,648)(193,689,200,671)(197,637,315,996)(198,561,316,555)(\
199,673,317,666)(211,929,322,1021)(212,823,321,817)(213,964,246,958)(226,559,2\
95,577)(227,957,308,963)(228,552,238,566)(230,234,251,242)(235,424,241,433)(24\
0,834,303,848)(245,421,324,415)(255,604,338,622)(256,891,351,897)(257,597,267,\
611)(259,263,280,271)(264,388,270,397)(269,780,346,794)(274,385,367,379)(283,9\
33,660,949)(284,956,557,945)(285,525,569,507)(286,510,296,502)(287,680,294,851\
)(288,948,307,934)(289,1024,306,927)(290,932,305,950)(291,994,304,987)(292,496\
,300,506)(293,681,299,529)(297,495,323,831)(298,532,325,524)(301,928,314,1020)\
(302,970,313,991)(310,1011,533,986)(311,966,534,973)(312,650,535,668)(318,951,\
539,809)(319,840,540,822)(320,508,541,526)(326,867,719,883)(327,890,602,879)(3\
28,473,614,455)(329,458,339,450)(330,739,337,797)(331,882,350,868)(332,1023,34\
9,861)(333,866,348,884)(334,1002,347,921)(335,444,343,454)(336,740,342,477)(34\
0,443,366,777)(341,480,368,472)(344,862,357,1017)(345,904,356,925)(353,1015,48\
1,920)(354,900,482,907)(355,709,483,727)(361,885,487,755)(362,786,488,768)(363\
,456,489,474)(370,767,453,785)(371,724,465,731)(372,760,382,774)(374,378,392,3\
86)(384,617,404,634)(396,623,479,605)(401,876,492,894)(406,821,505,839)(407,66\
5,517,672)(408,814,418,828)(410,414,428,422)(420,572,440,589)(432,578,531,560)\
(437,942,544,960)(441,700,886,716)(442,723,765,712)(445,905,452,803)(446,715,4\
64,701)(447,1016,463,694)(448,699,462,717)(449,1013,461,914)(451,752,457,486)(\
459,695,470,1003)(460,738,469,918)(467,1014,490,913)(468,734,491,743)(471,718,\
478,592)(475,926,741,903)(476,902,625,888)(484,919,750,737)(485,736,751,721)(4\
93,641,952,657)(494,664,819,653)(497,971,504,857)(498,656,516,642)(499,1012,51\
5,635)(500,640,514,658)(501,1009,513,980)(503,693,509,538)(511,636,522,995)(51\
2,679,521,984)(519,1010,542,979)(520,675,543,684)(523,659,530,547)(527,992,682\
,969)(528,968,580,954)(536,985,691,678)(537,677,692,662)(546,953,647,967)(548,\
961,558,978)(550,554,568,562)(576,854,583,846)(581,645,685,651)(586,838,670,84\
4)(591,887,706,901)(593,895,603,912)(595,599,613,607)(621,800,628,792)(626,704\
,744,710)(631,784,729,790)(639,935,646,947)(643,938,655,931)(654,687,663,856)(\
661,939,676,808)(669,820,690,810)(674,990,683,686)(698,869,705,881)(702,872,71\
4,865)(713,746,722,802)(720,873,735,754)(728,766,749,756)(733,924,742,745)(758\
,762,776,770)(788,871,804,877)(796,880,909,889)(812,816,830,824)(842,937,858,9\
43)(850,946,975,955)(899,917,906,908)(965,983,972,974), [ f2*f3*f4, f2*f3*f4, \
f2*f4, f3*f4, f1*f2*f3*f4 ], [ One(Q), f1, One(Q), f2, f3, One(Q) ] ], [ (1,65\
0,209,668)(2,709,161,727)(3,508,210,526)(4,667,121,649)(5,525,208,507)(6,456,1\
62,474)(7,726,101,708)(8,473,160,455)(9,876,175,894)(10,891,81,897)(11,724,141\
,731)(12,942,223,960)(13,957,61,963)(14,665,189,672)(15,341,176,368)(16,893,10\
7,875)(17,366,174,340)(18,343,82,335)(19,898,45,892)(20,336,80,342)(21,458,142\
,450)(22,732,93,725)(23,451,140,457)(24,298,224,325)(25,959,127,941)(26,323,22\
2,297)(27,300,62,292)(28,964,37,958)(29,293,60,299)(30,510,190,502)(31,673,113\
,666)(32,503,188,509)(33,854,253,846)(34,825,67,836)(35,523,207,530)(36,961,12\
2,978)(38,645,120,651)(39,814,215,828)(40,834,53,848)(41,800,282,792)(42,771,8\
7,782)(43,471,159,478)(44,895,102,912)(46,704,100,710)(47,760,167,774)(48,780,\
73,794)(49,199,309,317)(50,847,237,833)(51,315,252,197)(52,202,68,191)(54,193,\
66,200)(55,652,206,644)(56,532,205,524)(57,286,204,296)(58,977,203,962)(59,294\
,119,287)(63,180,216,196)(64,835,124,826)(65,194,214,182)(69,151,352,360)(70,7\
93,266,779)(71,358,281,149)(72,154,88,143)(74,145,86,152)(75,711,158,703)(76,4\
80,157,472)(77,329,156,339)(78,911,155,896)(79,337,99,330)(83,132,168,148)(84,\
781,104,772)(85,146,166,134)(89,729,394,631)(90,608,147,619)(91,361,173,487)(9\
2,728,108,749)(94,871,106,877)(95,597,153,611)(96,617,133,634)(97,613,272,595)\
(98,609,144,618)(103,776,276,758)(105,445,139,452)(109,670,430,586)(110,563,19\
5,574)(111,318,221,539)(112,669,128,690)(114,937,126,943)(115,552,201,566)(116\
,572,181,589)(117,568,243,550)(118,564,192,573)(123,830,247,812)(125,497,187,5\
04)(129,165,466,275)(130,633,381,616)(131,365,393,163)(135,878,172,870)(136,48\
9,171,363)(137,444,170,454)(138,748,169,730)(150,610,359,598)(164,773,364,761)\
(177,213,518,246)(178,588,417,571)(179,322,429,211)(183,944,220,936)(184,541,2\
19,320)(185,496,218,506)(186,689,217,671)(198,565,316,553)(212,827,321,815)(22\
5,528,570,580)(226,423,295,434)(227,310,308,533)(228,527,238,682)(229,975,236,\
850)(230,412,251,426)(231,432,250,531)(232,428,249,410)(233,424,248,433)(234,9\
83,242,974)(235,639,241,646)(239,647,435,546)(240,283,303,660)(244,505,438,406\
)(245,425,324,413)(254,476,615,625)(255,387,338,398)(256,353,351,481)(257,475,\
267,741)(258,909,265,796)(259,376,280,390)(260,396,279,479)(261,392,278,374)(2\
62,388,277,397)(263,917,271,908)(264,698,270,705)(268,706,399,591)(269,326,346\
,719)(273,453,402,370)(274,389,367,377)(284,584,557,431)(285,314,569,301)(288,\
853,307,845)(289,535,306,312)(290,638,305,648)(291,681,304,529)(302,976,313,98\
2)(311,567,534,551)(319,427,540,411)(327,629,602,395)(328,357,614,344)(331,799\
,350,791)(332,483,349,355)(333,697,348,707)(334,740,347,477)(345,910,356,916)(\
354,612,482,596)(362,391,488,375)(369,485,778,751)(371,467,465,490)(372,484,38\
2,750)(373,746,380,802)(378,924,386,745)(379,865,385,872)(383,873,403,754)(384\
,441,404,886)(400,442,632,765)(401,447,492,463)(405,537,832,692)(407,519,517,5\
42)(408,536,418,691)(409,687,416,856)(414,990,422,686)(415,931,421,938)(419,93\
9,439,808)(420,493,440,952)(436,494,587,819)(437,499,544,515)(443,470,777,459)\
(446,806,464,630)(448,864,462,874)(449,752,461,486)(460,747,469,923)(468,775,4\
91,759)(495,522,831,511)(498,860,516,585)(500,930,514,940)(501,693,513,538)(51\
2,688,521,989)(520,829,543,813)(545,675,997,684)(547,661,659,676)(548,674,558,\
683)(549,679,556,984)(554,985,562,678)(555,980,561,1009)(559,1010,577,979)(560\
,635,578,1012)(575,636,582,995)(576,641,583,657)(579,640,852,658)(581,643,685,\
655)(590,734,1005,743)(592,720,718,735)(593,733,603,742)(594,738,601,918)(599,\
919,607,737)(600,914,606,1013)(604,1014,622,913)(605,694,623,1016)(620,695,627\
,1003)(621,700,628,716)(624,699,798,717)(626,702,744,714)(637,664,996,653)(642\
,849,656,998)(654,680,663,851)(662,981,677,993)(696,723,1004,712)(701,795,715,\
1006)(713,739,722,797)(721,915,736,1001)(753,900,1019,907)(755,887,885,901)(75\
6,899,766,906)(757,904,764,925)(762,926,770,903)(763,921,769,1002)(767,1015,78\
5,920)(768,861,786,1023)(783,862,789,1017)(784,867,790,883)(787,866,805,884)(7\
88,869,804,881)(801,882,1008,868)(803,880,905,889)(807,966,1022,973)(809,953,9\
51,967)(810,965,820,972)(811,970,818,991)(816,992,824,969)(817,987,823,994)(82\
1,1011,839,986)(822,927,840,1024)(837,928,843,1020)(838,933,844,949)(841,932,8\
59,950)(842,935,858,947)(855,948,1000,934)(857,946,971,955)(863,890,1018,879)(\
888,922,902,1007)(929,956,1021,945)(954,988,968,999), [ f2*f3*f4, f2*f3*f4, f2\
*f4, f3*f4, f1*f2*f3*f4 ], [ One(Q), f1, One(Q), f2, f3, One(Q) ] ], [ (1,927)\
(2,861)(3,807)(4,929)(5,928)(6,753)(7,863)(8,862)(9,694)(10,920)(11,913)(12,63\
5)(13,986)(14,979)(15,590)(16,696)(17,695)(18,801)(19,922)(20,921)(21,795)(22,\
915)(23,914)(24,545)(25,637)(26,636)(27,855)(28,988)(29,987)(30,849)(31,981)(3\
2,980)(33,493)(34,809)(35,808)(36,686)(37,999)(38,931)(39,678)(40,949)(41,441)\
(42,755)(43,754)(44,745)(45,1007)(46,865)(47,737)(48,883)(49,405)(50,495)(51,4\
94)(52,932)(53,933)(54,811)(55,930)(56,829)(57,585)(58,688)(59,687)(60,994)(61\
,1011)(62,1000)(63,579)(64,680)(65,679)(66,818)(67,951)(68,950)(69,369)(70,443\
)(71,442)(72,866)(73,867)(74,757)(75,864)(76,775)(77,630)(78,747)(79,746)(80,1\
002)(81,1015)(82,1008)(83,624)(84,739)(85,738)(86,764)(87,885)(88,884)(89,326)\
(90,592)(91,591)(92,908)(93,1001)(94,698)(95,903)(96,716)(97,484)(98,803)(99,8\
02)(100,872)(101,1018)(102,924)(103,475)(104,797)(105,796)(106,705)(107,1004)(\
108,917)(109,283)(110,547)(111,546)(112,974)(113,993)(114,639)(115,969)(116,65\
7)(117,536)(118,857)(119,856)(120,938)(121,1021)(122,990)(123,527)(124,851)(12\
5,850)(126,646)(127,996)(128,983)(129,254)(130,328)(131,327)(132,699)(133,700)\
(134,594)(135,697)(136,612)(137,791)(138,910)(139,909)(140,1013)(141,1014)(142\
,1006)(143,787)(144,905)(145,904)(146,601)(147,718)(148,717)(149,400)(150,486)\
(151,485)(152,925)(153,926)(154,805)(155,923)(156,806)(157,759)(158,874)(159,8\
73)(160,1017)(161,1023)(162,1019)(163,395)(164,477)(165,476)(166,918)(167,919)\
(168,798)(169,916)(170,799)(171,596)(172,707)(173,706)(174,1003)(175,1016)(176\
,1005)(177,225)(178,285)(179,284)(180,640)(181,641)(182,549)(183,638)(184,567)\
(185,845)(186,976)(187,975)(188,1009)(189,1010)(190,998)(191,841)(192,971)(193\
,970)(194,556)(195,659)(196,658)(197,436)(198,538)(199,537)(200,991)(201,992)(\
202,859)(203,989)(204,860)(205,813)(206,940)(207,939)(208,1020)(209,1024)(210,\
1022)(211,431)(212,529)(213,528)(214,984)(215,985)(216,852)(217,982)(218,853)(\
219,551)(220,648)(221,647)(222,995)(223,1012)(224,997)(226,407)(227,406)(228,8\
12)(229,497)(230,810)(231,515)(232,674)(233,947)(234,669)(235,943)(236,504)(23\
7,831)(238,830)(239,318)(240,586)(241,937)(242,690)(243,691)(244,310)(245,581)\
(246,580)(247,682)(248,935)(249,683)(250,499)(251,820)(252,819)(253,952)(255,3\
71)(256,370)(257,758)(258,445)(259,756)(260,463)(261,733)(262,881)(263,728)(26\
4,877)(265,452)(266,777)(267,776)(268,361)(269,631)(270,871)(271,749)(272,750)\
(273,353)(274,626)(275,625)(276,741)(277,869)(278,742)(279,447)(280,766)(281,7\
65)(282,886)(286,498)(287,409)(288,496)(289,427)(290,936)(291,827)(292,934)(29\
3,823)(294,416)(295,517)(296,516)(297,575)(298,675)(299,817)(300,948)(301,571)\
(302,671)(303,670)(304,815)(305,944)(306,411)(307,506)(308,505)(309,832)(311,3\
20)(312,319)(313,689)(314,588)(315,587)(316,693)(317,692)(321,681)(322,584)(32\
3,582)(324,685)(325,684)(329,446)(330,373)(331,444)(332,391)(333,870)(334,773)\
(335,868)(336,769)(337,380)(338,465)(339,464)(340,620)(341,734)(342,763)(343,8\
82)(344,616)(345,730)(346,729)(347,761)(348,878)(349,375)(350,454)(351,453)(35\
2,778)(354,363)(355,362)(356,748)(357,633)(358,632)(359,752)(360,751)(364,740)\
(365,629)(366,627)(367,744)(368,743)(372,595)(374,593)(376,899)(377,714)(378,8\
95)(379,710)(381,614)(382,613)(383,471)(384,792)(385,704)(386,912)(387,467)(38\
8,788)(389,702)(390,906)(392,603)(393,602)(394,719)(396,401)(397,804)(398,490)\
(399,487)(402,481)(403,478)(404,800)(408,550)(410,548)(412,965)(413,655)(414,9\
61)(415,651)(417,569)(418,568)(419,523)(420,846)(421,645)(422,978)(423,519)(42\
4,842)(425,643)(426,972)(428,558)(429,557)(430,660)(432,437)(433,858)(434,542)\
(435,539)(438,533)(439,530)(440,854)(448,703)(449,610)(450,701)(451,606)(455,7\
83)(456,900)(457,600)(458,715)(459,779)(460,896)(461,598)(462,711)(466,615)(46\
8,472)(469,911)(470,793)(473,789)(474,907)(479,492)(480,491)(482,489)(483,488)\
(500,644)(501,565)(502,642)(503,561)(507,837)(508,966)(509,555)(510,656)(511,8\
33)(512,962)(513,553)(514,652)(518,570)(520,524)(521,977)(522,847)(525,843)(52\
6,973)(531,544)(532,543)(534,541)(535,540)(552,816)(554,814)(559,665)(560,960)\
(562,828)(563,661)(564,946)(566,824)(572,576)(573,955)(574,676)(577,672)(578,9\
42)(583,589)(597,762)(599,760)(604,724)(605,894)(607,774)(608,720)(609,880)(61\
1,770)(617,621)(618,889)(619,735)(622,731)(623,876)(628,634)(649,945)(650,840)\
(653,941)(654,826)(662,666)(663,835)(664,959)(667,956)(668,822)(673,677)(708,8\
79)(709,786)(712,875)(713,772)(721,725)(722,781)(723,893)(726,890)(727,768)(73\
2,736)(767,891)(771,887)(780,784)(782,901)(785,897)(790,794)(821,957)(825,953)\
(834,838)(836,967)(839,963)(844,848)(888,892)(898,902)(954,958)(964,968), [ f1\
*f3, f2*f3*f4, f4, f1, f2*f4 ], [ One(Q), One(Q), f1, f2, f3, One(Q) ] ], [ (1\
,509,319,513,927,555,312,553)(2,457,362,461,861,600,355,598)(3,651,311,655,807\
,415,320,413)(4,530,284,676,929,439,179,574)(5,672,178,542,928,577,285,434)(6,\
710,354,714,753,379,363,377)(7,478,327,735,863,403,131,619)(8,731,130,490,862,\
622,328,398)(9,342,396,347,694,763,401,761)(10,340,370,459,920,620,256,779)(11\
,455,255,344,913,783,371,616)(12,299,432,304,635,817,437,815)(13,297,406,511,9\
86,575,227,833)(14,507,226,301,979,837,407,571)(15,877,468,881,590,264,472,262\
)(16,487,442,901,696,399,71,782)(17,897,70,481,695,785,443,402)(18,895,331,733\
,801,378,444,261)(19,337,476,722,922,380,165,781)(20,894,164,463,921,605,477,2\
60)(21,728,446,899,795,263,329,376)(22,452,485,889,915,265,151,618)(23,727,150\
,349,914,768,486,375)(24,943,520,947,545,235,524,233)(25,539,494,967,637,435,5\
1,836)(26,963,50,533,636,839,495,438)(27,961,288,674,855,414,496,232)(28,294,5\
28,663,988,416,213,835)(29,960,212,515,987,560,529,231)(30,669,498,965,849,234\
,286,412)(31,504,537,955,981,236,199,573)(32,668,198,306,980,822,538,411)(33,2\
00,572,217,493,991,576,982)(34,197,546,653,809,436,111,941)(35,649,110,211,808\
,945,547,431)(36,300,410,218,686,948,548,853)(37,287,580,654,999,409,246,826)(\
38,526,245,219,931,973,581,551)(39,202,550,305,678,859,408,944)(40,182,586,512\
,949,549,240,962)(41,152,617,169,441,925,621,916)(42,149,591,712,755,400,91,87\
5)(43,708,90,163,754,879,592,395)(44,343,374,170,745,882,593,799)(45,330,625,7\
13,1007,373,275,772)(46,474,274,171,865,907,626,596)(47,154,595,348,737,805,37\
2,878)(48,134,631,460,883,594,269,896)(49,850,662,857,405,125,666,118)(52,814,\
183,536,932,554,638,117)(53,194,670,521,933,556,303,977)(54,846,302,657,811,42\
0,671,116)(55,527,640,816,930,123,180,552)(56,646,675,858,829,126,298,433)(57,\
983,642,820,585,128,502,251)(58,660,679,844,688,430,65,848)(59,964,64,518,687,\
968,680,570)(60,942,321,499,994,578,681,250)(61,323,505,522,1011,582,308,847)(\
62,978,307,683,1000,422,506,249)(63,830,500,992,579,238,644,201)(66,854,313,64\
1,818,440,689,181)(67,315,647,664,951,587,221,959)(68,828,220,691,950,562,648,\
243)(69,796,721,803,369,105,725,98)(72,760,135,484,866,599,697,97)(73,146,729,\
469,867,601,346,911)(74,792,345,716,757,384,730,96)(75,475,699,762,864,103,132\
,597)(76,705,734,804,775,106,341,397)(77,917,701,766,630,108,450,280)(78,719,7\
38,790,747,394,85,794)(79,898,84,466,746,902,739,615)(80,876,364,447,1002,623,\
740,279)(81,366,453,470,1015,627,351,793)(82,912,350,742,1008,386,454,278)(83,\
776,448,926,624,267,703,153)(86,800,356,700,764,404,748,133)(87,358,706,723,88\
5,632,173,893)(88,774,172,750,884,607,707,272)(89,166,780,155,326,918,784,923)\
(92,458,259,156,908,715,756,806)(93,445,751,880,1001,258,360,609)(94,368,388,1\
57,698,743,788,759)(95,168,758,462,903,798,257,711)(99,892,104,129,802,888,797\
,254)(100,456,367,136,872,900,744,612)(101,471,602,720,1018,383,393,608)(102,3\
35,392,137,924,868,603,791)(107,361,765,887,1004,268,281,771)(109,214,834,203,\
283,984,838,989)(112,510,230,204,974,656,810,860)(113,497,692,946,993,229,317,\
564)(114,325,424,205,639,684,842,813)(115,216,812,514,969,852,228,652)(119,958\
,124,177,856,954,851,225)(120,508,324,184,938,966,685,567)(121,523,557,661,102\
1,419,429,563)(122,292,428,185,990,934,558,845)(127,318,819,953,996,239,252,82\
5)(138,886,904,628,910,282,145,634)(139,732,144,352,909,736,905,778)(140,709,3\
59,332,1013,786,752,391)(141,473,338,357,1014,789,465,633)(142,749,464,906,100\
6,271,339,390)(143,613,333,919,787,382,870,167)(147,365,873,890,718,629,159,72\
6)(148,611,158,741,717,770,874,276)(160,724,381,467,1017,604,614,387)(161,451,\
488,449,1023,606,483,610)(162,704,482,702,1019,385,489,389)(174,891,266,353,10\
03,767,777,273)(175,336,479,334,1016,769,492,773)(176,871,491,869,1005,270,480\
,277)(186,952,970,583,976,253,193,589)(187,673,192,309,975,677,971,832)(188,65\
0,316,289,1009,840,693,427)(189,525,295,314,1010,843,517,588)(190,690,516,972,\
998,242,296,426)(191,568,290,985,841,418,936,215)(195,322,939,956,659,584,207,\
667)(196,566,206,682,658,824,940,247)(208,665,417,519,1020,559,569,423)(209,50\
3,540,501,1024,561,535,565)(210,645,534,643,1022,421,541,425)(222,957,237,310,\
995,821,831,244)(223,293,531,291,1012,823,544,827)(224,937,543,935,997,241,532\
,248), [ f1*f3*f4, f3, f1*f2*f3, f1*f4, f1*f4 ], [ One(Q), One(Q), f2, f1*f3, \
f1, One(Q) ] ], [ (1,851,319,119,927,124,312,856)(2,797,362,99,861,104,355,802\
)(3,989,311,214,807,203,320,984)(4,831,284,222,929,237,179,995)(5,996,178,252,\
928,127,285,819)(6,923,354,166,753,155,363,918)(7,777,327,174,863,266,131,1003\
)(8,1004,130,281,862,107,328,765)(9,803,396,105,694,98,401,796)(10,592,370,43,\
920,90,256,754)(11,755,255,91,913,42,371,591)(12,857,432,125,635,118,437,850)(\
13,547,406,35,986,110,227,808)(14,809,226,111,979,34,407,546)(15,916,468,152,5\
90,169,472,925)(16,614,442,160,696,381,71,1017)(17,1018,70,393,695,101,443,602\
)(18,864,331,132,801,75,444,699)(19,752,476,140,922,359,165,1013)(20,1001,164,\
360,921,93,477,751)(21,697,446,72,795,135,329,866)(22,740,485,80,915,364,151,1\
002)(23,1007,150,275,914,45,486,625)(24,982,520,200,545,217,524,991)(25,569,49\
4,208,637,417,51,1020)(26,1021,50,429,636,121,495,557)(27,930,288,180,855,55,4\
96,640)(28,693,528,188,988,316,213,1009)(29,993,212,317,987,113,529,692)(30,63\
8,498,52,849,183,286,932)(31,681,537,60,981,321,199,994)(32,999,198,246,980,37\
,538,580)(33,947,572,235,493,233,576,943)(36,992,410,238,686,201,548,830)(38,9\
49,245,240,931,40,581,586)(39,820,550,128,678,251,408,983)(41,881,617,264,441,\
262,621,877)(44,926,374,267,745,153,593,776)(46,883,274,269,865,48,626,631)(47\
,766,595,108,737,280,372,917)(49,815,662,299,405,304,666,817)(53,685,670,120,9\
33,324,303,938)(54,813,302,325,811,205,671,684)(56,689,675,66,829,313,298,818)\
(57,944,642,202,585,305,502,859)(58,541,679,210,688,534,65,1022)(59,1024,64,53\
5,687,209,680,540)(61,659,505,207,1011,195,308,939)(62,940,307,196,1000,206,50\
6,658)(63,853,500,300,579,218,644,948)(67,517,647,189,951,295,221,1010)(68,998\
,220,296,950,190,648,516)(69,761,721,342,369,347,725,763)(73,744,729,100,867,3\
67,346,872)(74,759,345,368,757,157,730,743)(76,748,734,86,775,356,341,764)(77,\
878,701,154,630,348,450,805)(78,489,738,162,747,482,85,1019)(79,1023,84,483,74\
6,161,739,488)(81,718,453,159,1015,147,351,873)(82,874,350,148,1008,158,454,71\
7)(83,799,448,343,624,170,703,882)(87,465,706,141,885,338,173,1014)(88,1006,17\
2,339,884,142,707,464)(89,714,780,379,326,377,784,710)(92,919,259,382,908,167,\
756,613)(94,716,388,384,698,96,788,792)(95,603,758,102,903,392,257,924)(97,899\
,760,263,484,376,599,728)(103,733,597,378,475,261,762,895)(106,700,397,404,705\
,133,804,800)(109,655,834,415,283,413,838,651)(112,985,230,418,974,215,810,568\
)(114,657,424,420,639,116,842,846)(115,558,812,122,969,428,228,990)(117,965,81\
4,234,536,412,554,669)(123,674,552,414,527,232,816,961)(126,641,433,440,646,18\
1,858,854)(129,598,888,457,254,461,892,600)(134,596,460,474,594,171,896,907)(1\
36,911,900,146,612,469,456,601)(137,711,868,168,791,462,335,798)(138,480,904,1\
76,910,491,145,1005)(139,1016,144,492,909,175,905,479)(143,806,333,458,787,156\
,870,715)(149,616,712,455,400,344,875,783)(163,779,879,340,395,459,708,620)(17\
7,553,954,509,225,513,958,555)(182,551,512,526,549,219,962,973)(184,977,966,19\
4,567,521,508,556)(185,652,934,216,845,514,292,852)(186,532,970,224,976,543,19\
3,997)(187,1012,192,544,975,223,971,531)(191,860,290,510,841,204,936,656)(197,\
571,653,507,436,301,941,837)(211,833,945,297,431,511,649,575)(229,515,564,560,\
497,231,946,960)(236,499,573,578,504,250,955,942)(239,542,825,577,318,434,953,\
672)(241,952,248,583,937,253,935,589)(242,691,426,562,690,243,972,828)(244,676\
,957,439,310,574,821,530)(247,683,566,422,682,249,824,978)(258,463,609,605,445\
,260,880,894)(265,447,618,623,452,279,889,876)(268,490,771,622,361,398,887,731\
)(270,886,277,628,871,282,869,634)(271,750,390,607,749,272,906,774)(273,735,89\
1,403,353,619,767,478)(276,742,611,386,741,278,770,912)(287,411,654,668,409,30\
6,826,822)(289,835,840,294,427,663,650,416)(291,673,823,309,827,677,293,832)(3\
14,959,843,315,588,664,525,587)(322,847,956,323,584,522,667,582)(330,375,713,7\
27,373,349,772,768)(332,781,786,337,391,722,709,380)(334,732,769,352,773,736,3\
36,778)(357,893,789,358,633,723,473,632)(365,793,890,366,629,470,726,627)(383,\
481,608,785,471,402,720,897)(385,719,389,790,704,394,702,794)(387,901,724,399,\
467,782,604,487)(419,533,563,839,523,438,661,963)(421,660,425,844,645,430,643,\
848)(423,967,665,435,519,836,559,539)(449,898,606,466,610,902,451,615)(501,964\
,561,518,565,968,503,570), [ f1*f3*f4, f3, f1*f2*f3, f1*f4, f1*f4 ], [ One(Q),\
 One(Q), f2, f1*f3, f1, One(Q) ] ], [ (1,687,312,64,927,59,319,680)(2,746,355,\
84,861,79,362,739)(3,679,320,58,807,65,311,688)(4,636,179,50,929,26,284,495)(5\
,494,285,25,928,51,178,637)(6,738,363,78,753,85,354,747)(7,695,131,70,863,17,3\
27,443)(8,442,328,16,862,71,130,696)(9,909,401,144,694,139,396,905)(10,873,256\
,147,920,159,370,718)(11,706,371,87,913,173,255,885)(12,975,437,192,635,187,43\
2,971)(13,939,227,195,986,207,406,659)(14,647,407,67,979,221,226,951)(15,904,4\
72,138,590,145,468,910)(18,717,444,158,801,148,331,874)(19,914,165,150,922,23,\
476,486)(20,485,477,22,921,151,164,915)(21,884,329,172,795,88,446,707)(24,970,\
524,186,545,193,520,976)(27,658,496,206,855,196,288,940)(28,980,213,198,988,32\
,528,538)(29,537,529,31,987,199,212,981)(30,950,286,220,849,68,498,648)(33,937\
,576,248,493,241,572,935)(34,1010,111,295,809,189,546,517)(35,505,547,61,808,3\
08,110,1011)(36,812,548,115,686,228,410,969)(37,1009,246,316,999,188,580,693)(\
38,670,581,53,931,303,245,933)(39,974,408,230,678,112,550,810)(40,938,240,324,\
949,120,586,685)(41,871,621,277,441,270,617,869)(42,1014,91,338,755,141,591,46\
5)(43,453,592,81,754,351,90,1015)(44,758,593,95,745,257,374,903)(45,1013,275,3\
59,1007,140,625,752)(46,729,626,73,865,346,274,867)(47,908,372,259,737,92,595,\
756)(48,872,269,367,883,100,631,744)(49,823,666,291,405,293,662,827)(52,516,63\
8,190,932,296,183,998)(54,675,671,56,811,298,302,829)(55,1000,180,307,930,62,6\
40,506)(57,841,502,290,585,191,642,936)(60,692,681,113,994,317,321,993)(63,934\
,644,185,579,292,500,845)(66,684,689,205,818,325,313,813)(69,769,725,334,369,3\
36,721,773)(72,464,697,142,866,339,135,1006)(74,734,730,76,757,341,345,775)(75\
,1008,132,350,864,82,699,454)(77,787,450,333,630,143,701,870)(80,751,740,93,10\
02,360,364,1001)(83,868,703,137,624,335,448,791)(86,743,748,157,764,368,356,75\
9)(89,704,784,389,326,385,780,702)(94,800,788,133,698,404,388,700)(96,705,384,\
397,716,106,792,804)(97,749,599,390,484,271,760,906)(98,1016,105,479,803,175,7\
96,492)(99,488,797,161,802,483,104,1023)(101,1003,393,266,1018,174,602,777)(10\
2,776,603,153,924,267,392,926)(103,912,762,278,475,386,597,742)(107,1017,281,3\
81,1004,160,765,614)(108,613,766,167,917,382,280,919)(109,645,838,425,283,421,\
834,643)(114,854,842,181,639,440,424,641)(116,646,420,433,657,126,846,858)(117\
,690,554,426,536,242,814,972)(118,1012,125,531,857,223,850,544)(119,540,851,20\
9,856,535,124,1024)(121,995,429,237,1021,222,557,831)(122,830,558,201,990,238,\
428,992)(123,978,816,249,527,422,552,683)(127,1020,252,417,996,208,819,569)(12\
8,568,820,215,983,418,251,985)(129,606,892,449,254,451,888,610)(134,900,896,13\
6,594,456,460,612)(146,907,911,171,601,474,469,596)(149,789,875,357,400,473,71\
2,633)(152,491,916,176,925,480,169,1005)(154,715,878,156,805,458,348,806)(155,\
1019,166,482,923,162,918,489)(163,627,708,470,395,366,879,793)(168,882,711,170\
,798,343,462,799)(177,561,958,501,225,503,954,565)(182,966,962,184,549,508,512\
,567)(194,973,977,219,556,526,521,551)(197,843,941,314,436,525,653,588)(200,54\
3,982,224,991,532,217,997)(202,656,944,204,859,510,305,860)(203,1022,214,534,9\
89,210,984,541)(211,582,649,522,431,323,945,847)(216,948,652,218,852,300,514,8\
53)(229,942,946,250,497,578,564,499)(231,504,560,573,515,236,960,955)(232,682,\
414,566,674,247,961,824)(233,952,235,589,947,253,943,583)(234,828,965,243,669,\
562,412,691)(239,665,953,423,318,559,825,519)(244,523,821,563,310,419,957,661)\
(258,876,880,279,445,623,609,447)(260,452,605,618,463,265,894,889)(261,741,378\
,611,733,276,895,770)(262,886,264,634,881,282,877,628)(263,774,899,272,728,607\
,376,750)(268,724,887,387,361,604,771,467)(273,471,767,608,353,383,891,720)(28\
7,840,826,289,409,650,654,427)(294,822,835,306,416,668,663,411)(297,956,833,32\
2,575,667,511,584)(299,677,815,309,817,673,304,832)(301,587,507,664,571,315,83\
7,959)(330,786,772,332,373,709,713,391)(337,768,781,349,380,727,722,375)(340,8\
90,779,365,620,726,459,629)(342,736,761,352,763,732,347,778)(344,632,455,723,6\
16,358,783,893)(377,719,379,794,714,394,710,790)(398,487,622,782,490,399,731,9\
01)(402,478,785,619,481,403,897,735)(413,660,415,848,655,430,651,844)(434,539,\
577,836,542,435,672,967)(438,530,839,574,533,439,963,676)(457,902,598,466,600,\
898,461,615)(509,968,553,518,555,964,513,570), [ f1*f3*f4, f3, f1*f2*f3, f1*f4\
, f1*f4 ], [ One(Q), One(Q), f2, f1*f3, f1, One(Q) ] ], [ (1,501,312,503,927,5\
65,319,561)(2,449,355,451,861,610,362,606)(3,643,320,645,807,425,311,421)(4,66\
1,179,523,929,563,284,419)(5,519,285,665,928,423,178,559)(6,702,363,704,753,38\
9,354,385)(7,720,131,471,863,608,327,383)(8,467,328,724,862,387,130,604)(9,334\
,401,336,694,773,396,769)(10,470,256,366,920,793,370,627)(11,357,371,473,913,6\
33,255,789)(12,291,437,293,635,827,432,823)(13,522,227,323,986,847,406,582)(14\
,314,407,525,979,588,226,843)(15,869,472,871,590,277,468,270)(16,887,71,361,69\
6,771,442,268)(17,353,443,891,695,273,70,767)(18,742,444,912,801,278,331,386)(\
19,713,165,330,922,772,476,373)(20,447,477,876,921,279,164,623)(21,906,329,749\
,795,390,446,271)(22,880,151,445,915,609,485,258)(23,332,486,709,914,391,150,7\
86)(24,935,524,937,545,248,520,241)(25,953,51,318,637,825,494,239)(26,310,495,\
957,636,244,50,821)(27,683,496,978,855,249,288,422)(28,654,213,287,988,826,528\
,409)(29,499,529,942,987,250,212,578)(30,972,286,690,849,426,498,242)(31,946,1\
99,497,981,564,537,229)(32,289,538,650,980,427,198,840)(33,186,576,193,493,976\
,572,970)(34,664,111,315,809,959,546,587)(35,322,547,667,808,584,110,956)(36,1\
85,548,292,686,845,410,934)(37,663,246,294,999,835,580,416)(38,184,581,508,931\
,567,245,966)(39,290,408,191,678,936,550,841)(40,521,240,194,949,977,586,556)(\
41,138,621,145,441,910,617,904)(42,723,91,358,755,893,591,632)(43,365,592,726,\
754,629,90,890)(44,137,593,335,745,791,374,868)(45,722,275,337,1007,781,625,38\
0)(46,136,626,456,865,612,274,900)(47,333,372,143,737,870,595,787)(48,469,269,\
146,883,911,631,601)(49,971,666,975,405,192,662,187)(52,691,638,828,932,243,18\
3,562)(53,512,303,182,933,962,670,549)(54,641,671,854,811,181,302,440)(55,824,\
180,682,930,566,640,247)(56,842,298,639,829,424,675,114)(57,810,502,974,585,23\
0,642,112)(58,838,65,283,688,834,679,109)(59,177,680,958,687,225,64,954)(60,51\
5,681,960,994,231,321,560)(61,511,308,297,1011,833,505,575)(62,674,506,961,100\
0,232,307,414)(63,969,644,812,579,115,500,228)(66,657,689,846,818,116,313,420)\
(67,653,221,197,951,941,647,436)(68,536,648,814,950,117,220,554)(69,905,725,90\
9,369,144,721,139)(72,750,697,774,866,272,135,607)(73,460,346,134,867,896,729,\
594)(74,700,730,800,757,133,345,404)(75,770,132,741,864,611,699,276)(76,788,34\
1,698,775,388,734,94)(77,756,450,908,630,259,701,92)(78,784,85,326,747,780,738\
,89)(79,129,739,892,746,254,84,888)(80,463,740,894,1002,260,364,605)(81,459,35\
1,340,1015,779,453,620)(82,733,454,895,1008,261,350,378)(83,903,703,758,624,95\
,448,257)(86,716,748,792,764,96,356,384)(87,712,173,149,885,875,706,400)(88,48\
4,707,760,884,97,172,599)(93,889,360,452,1001,618,751,265)(98,736,105,352,803,\
732,796,778)(99,466,797,898,802,615,104,902)(100,171,744,474,872,596,367,907)(\
101,735,393,478,1018,619,602,403)(102,170,603,343,924,799,392,882)(103,158,762\
,148,475,874,597,717)(106,157,804,368,705,759,397,743)(107,901,281,487,1004,78\
2,765,399)(108,156,766,458,917,806,280,715)(113,955,317,504,993,573,692,236)(1\
18,677,125,309,857,673,850,832)(119,518,851,964,856,570,124,968)(120,219,685,5\
26,938,551,324,973)(121,676,429,530,1021,574,557,439)(122,218,558,300,990,853,\
428,948)(123,206,816,196,527,940,552,658)(126,205,858,325,646,813,433,684)(127\
,967,252,539,996,836,819,435)(128,204,820,510,983,860,251,656)(140,349,752,727\
,1013,375,359,768)(141,344,465,455,1014,616,338,783)(142,899,339,728,1006,376,\
464,263)(147,879,159,163,718,708,873,395)(152,886,916,634,925,282,169,628)(153\
,462,267,168,926,711,776,798)(154,919,878,613,805,167,348,382)(155,790,166,719\
,923,794,918,394)(160,490,614,731,1017,398,381,622)(161,461,483,457,1023,598,4\
88,600)(162,714,489,710,1019,377,482,379)(174,481,777,897,1003,402,266,785)(17\
5,347,492,342,1016,761,479,763)(176,881,480,877,1005,262,491,264)(188,306,693,\
668,1009,411,316,822)(189,301,517,507,1010,571,295,837)(190,965,296,669,998,41\
2,516,234)(195,945,207,211,659,649,939,431)(200,952,982,589,991,253,217,583)(2\
01,514,238,216,992,652,830,852)(202,985,944,568,859,215,305,418)(203,844,214,6\
60,989,848,984,430)(208,542,569,672,1020,434,417,577)(209,513,535,509,1024,553\
,540,555)(210,655,541,651,1022,413,534,415)(222,533,831,963,995,438,237,839)(2\
23,304,544,299,1012,815,531,817)(224,947,532,943,997,233,543,235), [ f1*f3*f4,\
 f3, f1*f2*f3, f1*f4, f1*f4 ], [ One(Q), One(Q), f2, f1*f3, f1, One(Q) ] ], [ \
(1,811,209,818)(2,757,161,764)(3,987,210,994)(4,950,121,932)(5,1000,208,855)(6\
,921,162,1002)(7,884,101,866)(8,1008,160,801)(9,594,175,601)(10,805,81,787)(11\
,798,141,624)(12,549,223,556)(13,859,61,841)(14,852,189,579)(15,914,176,1013)(\
16,717,107,699)(17,1006,174,795)(18,862,82,1017)(19,904,45,925)(20,1019,80,753\
)(21,695,142,1003)(22,738,93,918)(23,1005,140,590)(24,980,224,1009)(25,658,127\
,640)(26,998,222,849)(27,928,62,1020)(28,970,37,991)(29,1022,60,807)(30,636,19\
0,995)(31,679,113,984)(32,997,188,545)(33,409,253,416)(34,948,67,934)(35,860,2\
07,585)(36,436,122,587)(38,832,120,405)(39,575,215,582)(40,817,53,823)(41,373,\
282,380)(42,882,87,868)(43,806,159,630)(44,400,102,632)(46,778,100,369)(47,620\
,167,627)(48,763,73,769)(49,931,309,938)(50,516,237,498)(51,940,252,930)(52,92\
9,68,1021)(54,1024,66,927)(55,494,206,819)(56,687,205,856)(57,808,204,939)(58,\
692,203,537)(59,813,119,829)(63,979,216,1010)(64,684,124,675)(65,993,214,981)(\
69,865,352,872)(70,464,266,446)(71,874,281,864)(72,863,88,1018)(74,1023,86,861\
)(75,442,158,765)(76,746,157,802)(77,754,156,873)(78,751,155,485)(79,759,99,77\
5)(83,913,168,1014)(84,743,104,734)(85,1001,166,915)(89,258,394,265)(90,715,14\
7,701)(91,799,173,791)(92,395,108,629)(94,615,106,254)(95,783,153,789)(96,600,\
133,606)(97,383,272,403)(98,900,144,907)(103,268,276,399)(105,612,139,596)(109\
,229,430,236)(110,656,195,642)(111,853,221,845)(112,431,128,584)(114,570,126,2\
25)(115,837,201,843)(116,555,181,561)(117,419,243,439)(118,966,192,973)(123,23\
9,247,435)(125,567,187,551)(129,698,466,705)(130,350,381,331)(131,707,393,697)\
(132,696,148,1004)(134,1016,146,694)(135,327,172,602)(136,909,171,796)(137,591\
,170,706)(138,625,169,476)(143,920,154,1015)(145,1007,152,922)(149,924,358,745\
)(150,491,359,468)(151,747,360,923)(163,917,365,908)(164,482,364,354)(165,910,\
275,916)(177,639,518,646)(178,307,417,288)(179,648,429,638)(180,637,196,996)(1\
82,1012,194,635)(183,284,220,557)(184,975,219,850)(185,546,218,647)(186,580,21\
7,528)(191,986,202,1011)(193,999,200,988)(197,990,315,686)(198,543,316,520)(19\
9,688,317,989)(211,983,322,974)(212,534,321,311)(213,976,246,982)(226,514,295,\
500)(227,944,308,936)(228,571,238,588)(230,945,251,956)(231,415,250,421)(232,5\
59,249,577)(233,840,248,822)(234,244,242,438)(235,427,241,411)(240,815,303,827\
)(245,677,324,662)(255,462,338,448)(256,878,351,870)(257,616,267,633)(259,879,\
280,890)(260,379,279,385)(261,604,278,622)(262,786,277,768)(263,273,271,402)(2\
64,391,270,375)(269,761,346,773)(274,736,367,721)(283,497,660,504)(285,506,569\
,496)(286,495,296,831)(287,952,294,493)(289,937,306,943)(290,406,305,505)(291,\
586,304,670)(292,809,300,951)(293,949,299,933)(297,985,323,678)(298,680,325,85\
1)(301,830,314,812)(302,540,313,319)(310,690,533,669)(312,671,535,689)(318,682\
,539,527)(320,529,541,681)(326,445,719,452)(328,454,614,444)(329,443,339,777)(\
330,886,337,441)(332,871,349,877)(333,370,348,453)(334,631,347,729)(335,755,34\
3,885)(336,883,342,867)(340,919,366,737)(341,739,368,797)(344,776,357,758)(345\
,488,356,362)(353,749,481,728)(355,730,483,748)(361,741,487,475)(363,477,489,7\
40)(371,711,465,703)(372,779,382,793)(374,712,392,723)(376,767,390,785)(377,62\
3,389,605)(378,387,386,398)(384,598,404,610)(388,902,397,888)(396,460,479,469)\
(401,896,492,911)(407,652,517,644)(408,833,418,847)(410,653,428,664)(412,821,4\
26,839)(413,578,425,560)(414,423,422,434)(420,553,440,565)(424,968,433,954)(43\
2,512,531,521)(437,962,544,977)(447,704,463,710)(449,792,461,800)(450,592,458,\
718)(451,716,457,700)(455,926,473,903)(456,905,474,803)(459,613,470,595)(467,9\
12,490,895)(471,750,478,484)(472,486,480,752)(499,645,515,651)(501,846,513,854\
)(502,547,510,659)(503,657,509,641)(507,992,525,969)(508,971,526,857)(511,568,\
522,550)(519,978,542,961)(523,691,530,536)(524,538,532,693)(548,941,558,959)(5\
52,953,566,967)(554,563,562,574)(564,844,573,838)(572,654,589,663)(576,826,583\
,835)(581,673,685,666)(593,875,603,893)(597,887,611,901)(599,608,607,619)(609,\
790,618,784)(617,713,634,722)(621,772,628,781)(626,732,744,725)(643,960,655,94\
2)(649,820,667,810)(650,935,668,947)(661,828,676,814)(665,683,672,674)(702,894\
,714,876)(708,766,726,756)(709,869,727,881)(720,774,735,760)(724,742,731,733)(\
762,771,770,782)(780,880,794,889)(788,898,804,892)(816,825,824,836)(834,946,84\
8,955)(842,964,858,958)(891,906,897,899)(957,972,963,965), [ f1*f3*f4, f1*f2*f\
3, f1*f2*f3*f4, f1*f4, f1*f4 ], [ f1, f2, f3, f2*f4, One(Q), One(Q) ] ], [ (1,\
312,927,319)(2,355,861,362)(3,320,807,311)(4,179,929,284)(5,285,928,178)(6,363\
,753,354)(7,131,863,327)(8,328,862,130)(9,401,694,396)(10,256,920,370)(11,371,\
913,255)(12,437,635,432)(13,227,986,406)(14,407,979,226)(15,472,590,468)(16,71\
,696,442)(17,443,695,70)(18,444,801,331)(19,165,922,476)(20,477,921,164)(21,32\
9,795,446)(22,151,915,485)(23,486,914,150)(24,524,545,520)(25,51,637,494)(26,4\
95,636,50)(27,496,855,288)(28,213,988,528)(29,529,987,212)(30,286,849,498)(31,\
199,981,537)(32,538,980,198)(33,576,493,572)(34,111,809,546)(35,547,808,110)(3\
6,548,686,410)(37,246,999,580)(38,581,931,245)(39,408,678,550)(40,240,949,586)\
(41,621,441,617)(42,91,755,591)(43,592,754,90)(44,593,745,374)(45,275,1007,625\
)(46,626,865,274)(47,372,737,595)(48,269,883,631)(49,666,405,662)(52,638,932,1\
83)(53,303,933,670)(54,671,811,302)(55,180,930,640)(56,298,829,675)(57,502,585\
,642)(58,65,688,679)(59,680,687,64)(60,681,994,321)(61,308,1011,505)(62,506,10\
00,307)(63,644,579,500)(66,689,818,313)(67,221,951,647)(68,648,950,220)(69,725\
,369,721)(72,697,866,135)(73,346,867,729)(74,730,757,345)(75,132,864,699)(76,3\
41,775,734)(77,450,630,701)(78,85,747,738)(79,739,746,84)(80,740,1002,364)(81,\
351,1015,453)(82,454,1008,350)(83,703,624,448)(86,748,764,356)(87,173,885,706)\
(88,707,884,172)(89,784,326,780)(92,756,908,259)(93,360,1001,751)(94,788,698,3\
88)(95,257,903,758)(96,384,716,792)(97,599,484,760)(98,105,803,796)(99,797,802\
,104)(100,744,872,367)(101,393,1018,602)(102,603,924,392)(103,762,475,597)(106\
,804,705,397)(107,281,1004,765)(108,766,917,280)(109,838,283,834)(112,810,974,\
230)(113,317,993,692)(114,842,639,424)(115,228,969,812)(116,420,657,846)(117,5\
54,536,814)(118,125,857,850)(119,851,856,124)(120,685,938,324)(121,429,1021,55\
7)(122,558,990,428)(123,816,527,552)(126,858,646,433)(127,252,996,819)(128,820\
,983,251)(129,892,254,888)(133,404,700,800)(134,896,594,460)(136,456,612,900)(\
137,335,791,868)(138,145,910,904)(139,905,909,144)(140,752,1013,359)(141,465,1\
014,338)(142,339,1006,464)(143,870,787,333)(146,911,601,469)(147,159,718,873)(\
148,874,717,158)(149,875,400,712)(152,916,925,169)(153,267,926,776)(154,878,80\
5,348)(155,166,923,918)(156,458,806,715)(157,368,759,743)(160,614,1017,381)(16\
1,483,1023,488)(162,489,1019,482)(163,708,395,879)(167,382,919,613)(168,711,79\
8,462)(170,343,799,882)(171,474,596,907)(174,777,1003,266)(175,492,1016,479)(1\
76,480,1005,491)(177,958,225,954)(181,440,641,854)(182,962,549,512)(184,508,56\
7,966)(185,292,845,934)(186,193,976,970)(187,971,975,192)(188,693,1009,316)(18\
9,517,1010,295)(190,296,998,516)(191,936,841,290)(194,977,556,521)(195,207,659\
,939)(196,940,658,206)(197,941,436,653)(200,982,991,217)(201,238,992,830)(202,\
944,859,305)(203,214,989,984)(204,510,860,656)(205,325,813,684)(208,569,1020,4\
17)(209,535,1024,540)(210,541,1022,534)(211,649,431,945)(215,418,985,568)(216,\
652,852,514)(218,300,853,948)(219,526,551,973)(222,831,995,237)(223,544,1012,5\
31)(224,532,997,543)(229,946,497,564)(231,560,515,960)(232,414,674,961)(233,23\
5,947,943)(234,965,669,412)(236,955,504,573)(239,953,318,825)(241,935,937,248)\
(242,972,690,426)(243,562,691,828)(244,821,310,957)(247,824,682,566)(249,422,6\
83,978)(250,578,499,942)(253,583,952,589)(258,880,445,609)(260,605,463,894)(26\
1,378,733,895)(262,264,881,877)(263,899,728,376)(265,889,452,618)(268,887,361,\
771)(270,869,871,277)(271,906,749,390)(272,607,750,774)(273,767,353,891)(276,7\
70,741,611)(278,386,742,912)(279,623,447,876)(282,628,886,634)(287,826,409,654\
)(289,650,427,840)(291,293,827,823)(294,835,416,663)(297,833,575,511)(299,815,\
817,304)(301,507,571,837)(306,668,411,822)(309,673,832,677)(314,525,588,843)(3\
15,959,587,664)(322,667,584,956)(323,847,582,522)(330,772,373,713)(332,709,391\
,786)(334,336,773,769)(337,781,380,722)(340,779,620,459)(342,761,763,347)(344,\
455,616,783)(349,727,375,768)(352,732,778,736)(357,473,633,789)(358,893,632,72\
3)(365,726,629,890)(366,793,627,470)(377,379,714,710)(383,720,471,608)(385,702\
,704,389)(387,604,467,724)(394,790,719,794)(398,622,490,731)(399,901,487,782)(\
402,785,481,897)(403,735,478,619)(413,415,655,651)(419,661,523,563)(421,643,64\
5,425)(423,559,519,665)(430,844,660,848)(434,577,542,672)(435,967,539,836)(438\
,839,533,963)(439,676,530,574)(449,451,610,606)(457,598,600,461)(466,898,615,9\
02)(501,503,565,561)(509,553,555,513)(518,964,570,968), [ f1*f3, f2*f3*f4, f4,\
 f1, f2*f4 ], [ One(Q), One(Q), f1, f2*f3*f4, f3, One(Q) ] ], [ (1,964)(2,898)\
(3,848)(4,963)(5,836)(6,794)(7,897)(8,782)(9,732)(10,726)(11,893)(12,673)(13,6\
67)(14,959)(15,634)(16,731)(17,619)(18,611)(19,727)(20,618)(21,774)(22,894)(23\
,781)(24,589)(25,672)(26,574)(27,566)(28,668)(29,573)(30,828)(31,960)(32,835)(\
33,532)(34,525)(35,847)(36,652)(37,650)(38,977)(39,510)(40,508)(41,480)(42,473\
)(43,793)(44,711)(45,709)(46,911)(47,458)(48,456)(49,531)(50,530)(51,434)(52,4\
26)(53,526)(54,433)(55,978)(56,846)(57,568)(58,651)(59,553)(60,564)(61,649)(62\
,552)(63,428)(64,509)(65,413)(66,424)(67,507)(68,412)(69,479)(70,478)(71,398)(\
72,390)(73,474)(74,397)(75,912)(76,792)(77,613)(78,710)(79,598)(80,609)(81,708\
)(82,597)(83,392)(84,457)(85,377)(86,388)(87,455)(88,376)(89,489)(90,366)(91,6\
33)(92,878)(93,876)(94,748)(95,343)(96,341)(97,339)(98,336)(99,610)(100,896)(1\
01,891)(102,703)(103,454)(104,451)(105,773)(106,730)(107,724)(108,870)(109,541\
)(110,323)(111,588)(112,944)(113,942)(114,689)(115,300)(116,298)(117,296)(118,\
293)(119,565)(120,962)(121,957)(122,644)(123,506)(124,503)(125,827)(126,671)(1\
27,665)(128,936)(129,488)(130,487)(131,402)(132,278)(133,368)(134,367)(135,749\
)(136,631)(137,776)(138,877)(139,761)(140,772)(141,875)(142,760)(143,280)(144,\
342)(145,262)(146,274)(147,340)(148,261)(149,338)(150,337)(151,260)(152,277)(1\
53,335)(154,259)(155,704)(156,595)(157,800)(158,895)(159,779)(160,771)(161,892\
)(162,780)(163,453)(164,452)(165,375)(166,389)(167,450)(168,374)(169,871)(170,\
758)(171,729)(172,728)(173,616)(174,608)(175,725)(176,617)(177,540)(178,539)(1\
79,438)(180,249)(181,325)(182,324)(183,690)(184,586)(185,830)(186,943)(187,815\
)(188,826)(189,941)(190,814)(191,251)(192,299)(193,233)(194,245)(195,297)(196,\
232)(197,295)(198,294)(199,231)(200,248)(201,292)(202,230)(203,645)(204,550)(2\
05,854)(206,961)(207,833)(208,825)(209,958)(210,834)(211,505)(212,504)(213,411\
)(214,425)(215,502)(216,410)(217,937)(218,812)(219,670)(220,669)(221,571)(222,\
563)(223,666)(224,572)(225,535)(226,315)(227,584)(228,853)(229,681)(234,648)(2\
35,976)(236,529)(237,523)(238,845)(239,569)(240,567)(241,982)(242,638)(243,286\
)(244,429)(246,427)(247,496)(250,317)(252,423)(253,524)(254,483)(255,358)(256,\
629)(257,799)(258,740)(263,707)(264,910)(265,477)(266,471)(267,791)(268,614)(2\
69,612)(270,916)(271,697)(272,329)(273,393)(275,391)(276,444)(279,360)(281,387\
)(282,472)(283,534)(284,533)(285,435)(287,316)(288,682)(289,580)(290,983)(291,\
850)(301,647)(302,646)(303,551)(304,975)(305,974)(306,528)(307,527)(308,431)(3\
09,432)(310,557)(311,660)(312,570)(313,639)(314,546)(318,417)(319,518)(320,430\
)(321,497)(322,406)(326,482)(327,481)(328,399)(330,359)(331,741)(332,625)(333,\
917)(334,796)(344,706)(345,705)(346,596)(347,909)(348,908)(349,476)(350,475)(3\
51,395)(352,396)(353,602)(354,719)(355,615)(356,698)(357,591)(361,381)(362,466\
)(363,394)(364,445)(365,370)(369,492)(371,632)(372,806)(373,752)(378,874)(379,\
747)(380,486)(382,630)(383,777)(384,775)(385,923)(386,864)(400,465)(401,778)(4\
03,443)(404,759)(405,544)(407,587)(408,860)(409,693)(414,940)(415,688)(416,538\
)(418,585)(419,831)(420,829)(421,989)(422,930)(436,517)(437,832)(439,495)(440,\
813)(441,491)(442,490)(446,750)(447,751)(448,924)(449,802)(459,873)(460,872)(4\
61,746)(462,745)(463,485)(464,484)(467,765)(468,886)(469,865)(470,754)(493,543\
)(494,542)(498,691)(499,692)(500,990)(501,856)(511,939)(512,938)(513,687)(514,\
686)(515,537)(516,536)(519,819)(520,952)(521,931)(522,808)(545,583)(547,582)(5\
48,852)(549,685)(554,998)(555,680)(556,581)(558,579)(559,996)(560,981)(561,851\
)(562,849)(575,659)(576,997)(577,637)(578,993)(590,628)(592,627)(593,798)(594,\
744)(599,1006)(600,739)(601,626)(603,624)(604,1004)(605,915)(606,797)(607,795)\
(620,718)(621,1005)(622,696)(623,1001)(635,677)(636,676)(640,683)(641,684)(642\
,985)(643,984)(653,1010)(654,1009)(655,679)(656,678)(657,675)(658,674)(661,995\
)(662,1012)(663,980)(664,979)(694,736)(695,735)(699,742)(700,743)(701,919)(702\
,918)(712,1014)(713,1013)(714,738)(715,737)(716,734)(717,733)(720,1003)(721,10\
16)(722,914)(723,913)(753,790)(755,789)(756,805)(757,804)(762,1008)(763,905)(7\
64,788)(766,787)(767,1018)(768,922)(769,803)(770,801)(783,885)(784,1019)(785,8\
63)(786,1007)(807,844)(809,843)(810,859)(811,858)(816,1000)(817,971)(818,842)(\
820,841)(821,1021)(822,988)(823,857)(824,855)(837,951)(838,1022)(839,929)(840,\
999)(861,902)(862,901)(866,906)(867,907)(868,926)(869,925)(879,1015)(880,1002)\
(881,904)(882,903)(883,900)(884,899)(887,1017)(888,1023)(889,921)(890,920)(927\
,968)(928,967)(932,972)(933,973)(934,992)(935,991)(945,1011)(946,994)(947,970)\
(948,969)(949,966)(950,965)(953,1020)(954,1024)(955,987)(956,986), [ f1*f3, f2\
*f3*f4, f4, f1, f2*f4 ], [ One(Q), One(Q), f1, f2*f3*f4, f3, One(Q) ] ], [ (1,\
209)(2,161)(3,210)(4,121)(5,208)(6,162)(7,101)(8,160)(9,175)(10,81)(11,141)(12\
,223)(13,61)(14,189)(15,176)(16,107)(17,174)(18,82)(19,45)(20,80)(21,142)(22,9\
3)(23,140)(24,224)(25,127)(26,222)(27,62)(28,37)(29,60)(30,190)(31,113)(32,188\
)(33,253)(34,67)(35,207)(36,122)(38,120)(39,215)(40,53)(41,282)(42,87)(43,159)\
(44,102)(46,100)(47,167)(48,73)(49,309)(50,237)(51,252)(52,68)(54,66)(55,206)(\
56,205)(57,204)(58,203)(59,119)(63,216)(64,124)(65,214)(69,352)(70,266)(71,281\
)(72,88)(74,86)(75,158)(76,157)(77,156)(78,155)(79,99)(83,168)(84,104)(85,166)\
(89,394)(90,147)(91,173)(92,108)(94,106)(95,153)(96,133)(97,272)(98,144)(103,2\
76)(105,139)(109,430)(110,195)(111,221)(112,128)(114,126)(115,201)(116,181)(11\
7,243)(118,192)(123,247)(125,187)(129,466)(130,381)(131,393)(132,148)(134,146)\
(135,172)(136,171)(137,170)(138,169)(143,154)(145,152)(149,358)(150,359)(151,3\
60)(163,365)(164,364)(165,275)(177,518)(178,417)(179,429)(180,196)(182,194)(18\
3,220)(184,219)(185,218)(186,217)(191,202)(193,200)(197,315)(198,316)(199,317)\
(211,322)(212,321)(213,246)(225,570)(226,295)(227,308)(228,238)(229,236)(230,2\
51)(231,250)(232,249)(233,248)(234,242)(235,241)(239,435)(240,303)(244,438)(24\
5,324)(254,615)(255,338)(256,351)(257,267)(258,265)(259,280)(260,279)(261,278)\
(262,277)(263,271)(264,270)(268,399)(269,346)(273,402)(274,367)(283,660)(284,5\
57)(285,569)(286,296)(287,294)(288,307)(289,306)(290,305)(291,304)(292,300)(29\
3,299)(297,323)(298,325)(301,314)(302,313)(310,533)(311,534)(312,535)(318,539)\
(319,540)(320,541)(326,719)(327,602)(328,614)(329,339)(330,337)(331,350)(332,3\
49)(333,348)(334,347)(335,343)(336,342)(340,366)(341,368)(344,357)(345,356)(35\
3,481)(354,482)(355,483)(361,487)(362,488)(363,489)(369,778)(370,453)(371,465)\
(372,382)(373,380)(374,392)(375,391)(376,390)(377,389)(378,386)(379,385)(383,4\
03)(384,404)(387,398)(388,397)(395,629)(396,479)(400,632)(401,492)(405,832)(40\
6,505)(407,517)(408,418)(409,416)(410,428)(411,427)(412,426)(413,425)(414,422)\
(415,421)(419,439)(420,440)(423,434)(424,433)(431,584)(432,531)(436,587)(437,5\
44)(441,886)(442,765)(443,777)(444,454)(445,452)(446,464)(447,463)(448,462)(44\
9,461)(450,458)(451,457)(455,473)(456,474)(459,470)(460,469)(467,490)(468,491)\
(471,478)(472,480)(475,741)(476,625)(477,740)(484,750)(485,751)(486,752)(493,9\
52)(494,819)(495,831)(496,506)(497,504)(498,516)(499,515)(500,514)(501,513)(50\
2,510)(503,509)(507,525)(508,526)(511,522)(512,521)(519,542)(520,543)(523,530)\
(524,532)(527,682)(528,580)(529,681)(536,691)(537,692)(538,693)(545,997)(546,6\
47)(547,659)(548,558)(549,556)(550,568)(551,567)(552,566)(553,565)(554,562)(55\
5,561)(559,577)(560,578)(563,574)(564,573)(571,588)(572,589)(575,582)(576,583)\
(579,852)(581,685)(585,860)(586,670)(590,1005)(591,706)(592,718)(593,603)(594,\
601)(595,613)(596,612)(597,611)(598,610)(599,607)(600,606)(604,622)(605,623)(6\
08,619)(609,618)(616,633)(617,634)(620,627)(621,628)(624,798)(626,744)(630,806\
)(631,729)(635,1012)(636,995)(637,996)(638,648)(639,646)(640,658)(641,657)(642\
,656)(643,655)(644,652)(645,651)(649,667)(650,668)(653,664)(654,663)(661,676)(\
662,677)(665,672)(666,673)(669,690)(671,689)(674,683)(675,684)(678,985)(679,98\
4)(680,851)(686,990)(687,856)(688,989)(694,1016)(695,1003)(696,1004)(697,707)(\
698,705)(699,717)(700,716)(701,715)(702,714)(703,711)(704,710)(708,726)(709,72\
7)(712,723)(713,722)(720,735)(721,736)(724,731)(725,732)(728,749)(730,748)(733\
,742)(734,743)(737,919)(738,918)(739,797)(745,924)(746,802)(747,923)(753,1019)\
(754,873)(755,885)(756,766)(757,764)(758,776)(759,775)(760,774)(761,773)(762,7\
70)(763,769)(767,785)(768,786)(771,782)(772,781)(779,793)(780,794)(783,789)(78\
4,790)(787,805)(788,804)(791,799)(792,800)(795,1006)(796,909)(801,1008)(803,90\
5)(807,1022)(808,939)(809,951)(810,820)(811,818)(812,830)(813,829)(814,828)(81\
5,827)(816,824)(817,823)(821,839)(822,840)(825,836)(826,835)(833,847)(834,848)\
(837,843)(838,844)(841,859)(842,858)(845,853)(846,854)(849,998)(850,975)(855,1\
000)(857,971)(861,1023)(862,1017)(863,1018)(864,874)(865,872)(866,884)(867,883\
)(868,882)(869,881)(870,878)(871,877)(875,893)(876,894)(879,890)(880,889)(887,\
901)(888,902)(891,897)(892,898)(895,912)(896,911)(899,906)(900,907)(903,926)(9\
04,925)(908,917)(910,916)(913,1014)(914,1013)(915,1001)(920,1015)(921,1002)(92\
2,1007)(927,1024)(928,1020)(929,1021)(930,940)(931,938)(932,950)(933,949)(934,\
948)(935,947)(936,944)(937,943)(941,959)(942,960)(945,956)(946,955)(953,967)(9\
54,968)(957,963)(958,964)(961,978)(962,977)(965,972)(966,973)(969,992)(970,991\
)(974,983)(976,982)(979,1010)(980,1009)(981,993)(986,1011)(987,994)(988,999), \
[ f1*f3, f2*f3*f4, f4, f1, f2*f4 ], [ One(Q), One(Q), f1, f2*f3*f4, f3, One(Q)\
 ] ], [ (1,181)(2,133)(3,250)(4,117)(5,232)(6,279)(7,97)(8,261)(9,73)(10,167)(\
11,153)(12,53)(13,215)(14,201)(15,391)(16,103)(17,376)(18,387)(19,41)(20,377)(\
21,273)(22,89)(23,262)(24,427)(25,123)(26,412)(27,423)(28,33)(29,413)(30,244)(\
31,109)(32,233)(34,122)(35,251)(36,67)(37,253)(38,118)(39,61)(40,223)(42,102)(\
43,280)(44,87)(45,282)(46,98)(47,81)(48,175)(49,567)(50,234)(51,552)(52,563)(5\
4,553)(55,239)(56,225)(57,584)(58,236)(59,433)(60,425)(62,434)(63,588)(64,126)\
(65,573)(66,565)(68,574)(69,612)(70,263)(71,597)(72,608)(74,598)(75,268)(76,25\
4)(77,629)(78,265)(79,397)(80,389)(82,398)(83,633)(84,106)(85,618)(86,610)(88,\
619)(90,108)(91,392)(92,147)(93,394)(94,104)(95,141)(96,161)(99,388)(100,144)(\
101,272)(105,274)(107,276)(110,128)(111,428)(112,195)(113,430)(114,124)(115,18\
9)(116,209)(119,424)(120,192)(121,243)(125,245)(127,247)(129,775)(130,378)(131\
,760)(132,771)(134,761)(135,383)(136,369)(137,632)(138,380)(139,367)(140,277)(\
142,402)(143,793)(145,781)(146,773)(148,782)(149,799)(150,264)(151,780)(152,77\
2)(154,779)(155,258)(156,395)(157,615)(158,399)(159,259)(160,278)(162,260)(163\
,806)(164,379)(165,617)(166,609)(168,616)(169,373)(170,400)(171,778)(172,403)(\
173,374)(174,390)(176,375)(177,829)(178,414)(179,814)(180,825)(182,815)(183,41\
9)(184,405)(185,587)(186,416)(187,324)(188,248)(190,438)(191,847)(193,835)(194\
,827)(196,836)(197,853)(198,235)(199,834)(200,826)(202,833)(203,229)(204,431)(\
205,570)(206,435)(207,230)(208,249)(210,231)(211,860)(212,415)(213,572)(214,56\
4)(216,571)(217,409)(218,436)(219,832)(220,439)(221,410)(222,426)(224,411)(226\
,238)(227,568)(228,295)(237,242)(240,531)(241,316)(246,589)(252,566)(255,267)(\
256,613)(257,338)(266,271)(269,479)(270,359)(275,634)(281,611)(283,981)(284,55\
4)(285,961)(286,957)(287,982)(288,559)(289,545)(290,582)(291,556)(292,959)(293\
,977)(294,976)(296,963)(297,944)(298,958)(299,962)(300,941)(301,852)(302,555)(\
303,432)(304,549)(305,575)(306,997)(307,577)(308,550)(309,551)(310,849)(311,57\
8)(312,854)(313,561)(314,579)(315,845)(317,848)(318,930)(319,440)(320,942)(321\
,421)(322,585)(323,936)(325,964)(326,915)(327,599)(328,895)(329,891)(330,916)(\
331,604)(332,590)(333,627)(334,601)(335,893)(336,911)(337,910)(339,897)(340,87\
8)(341,892)(342,896)(343,875)(344,798)(345,600)(346,396)(347,594)(348,620)(349\
,1005)(350,622)(351,595)(352,596)(353,795)(354,623)(355,800)(356,606)(357,624)\
(358,791)(360,794)(361,864)(362,404)(363,876)(364,385)(365,630)(366,870)(368,8\
98)(370,382)(371,776)(372,453)(381,386)(384,488)(393,774)(401,729)(406,418)(40\
7,830)(408,505)(417,422)(420,540)(429,828)(437,670)(441,922)(442,762)(443,728)\
(444,724)(445,923)(446,767)(447,753)(448,789)(449,764)(450,726)(451,748)(452,7\
47)(454,731)(455,711)(456,725)(457,730)(458,708)(459,805)(460,763)(461,757)(46\
2,783)(463,1019)(464,785)(465,758)(466,759)(467,801)(468,786)(469,769)(470,787\
)(471,697)(472,709)(473,703)(474,732)(475,696)(476,621)(477,710)(478,707)(480,\
727)(481,1006)(482,605)(483,792)(484,863)(485,784)(486,877)(487,874)(489,894)(\
490,1008)(491,768)(492,631)(493,988)(494,816)(495,669)(496,665)(497,989)(498,8\
21)(499,807)(500,843)(501,818)(502,667)(503,689)(504,688)(506,672)(507,652)(50\
8,666)(509,671)(510,649)(511,859)(512,817)(513,811)(514,837)(515,1022)(516,839\
)(517,812)(518,813)(519,855)(520,840)(521,823)(522,841)(523,638)(524,650)(525,\
644)(526,673)(527,637)(528,576)(529,651)(530,648)(532,668)(533,998)(534,560)(5\
35,846)(536,929)(537,838)(538,943)(539,940)(541,960)(542,1000)(543,822)(544,58\
6)(546,558)(547,983)(548,647)(557,562)(569,978)(580,583)(581,850)(591,603)(592\
,917)(593,706)(602,607)(614,912)(625,628)(626,796)(635,933)(636,965)(639,851)(\
640,953)(641,927)(642,956)(643,994)(645,681)(646,680)(653,948)(654,991)(655,98\
7)(656,945)(657,1024)(658,967)(659,974)(660,993)(661,932)(662,966)(663,970)(66\
4,934)(674,928)(675,954)(676,950)(677,973)(678,1011)(679,955)(682,996)(683,102\
0)(684,968)(685,975)(686,951)(687,858)(690,831)(691,1021)(692,844)(693,937)(69\
4,867)(695,899)(698,797)(699,887)(700,861)(701,890)(702,1002)(704,740)(705,739\
)(712,882)(713,925)(714,921)(715,879)(716,1023)(717,901)(718,908)(719,1001)(72\
0,866)(721,900)(722,904)(723,868)(733,862)(734,888)(735,884)(736,907)(737,1015\
)(738,889)(741,1004)(742,1017)(743,902)(744,909)(745,885)(746,804)(749,777)(75\
0,1018)(751,790)(752,871)(754,766)(755,924)(756,873)(765,770)(788,802)(803,865\
)(808,820)(809,990)(810,939)(819,824)(842,856)(857,931)(869,1013)(872,905)(880\
,918)(881,914)(883,1016)(886,1007)(903,1014)(906,1003)(913,926)(919,920)(935,1\
009)(938,971)(946,984)(947,980)(949,1012)(952,999)(969,1010)(972,995)(979,992)\
(985,986), [ f1*f3*f4, f1*f3, f3*f4, f2*f3*f4, f1*f3*f4 ], [ One(Q), One(Q), f\
2, f3, f1, One(Q) ] ], [ (1,1024)(2,1023)(3,1022)(4,1021)(5,1020)(6,1019)(7,10\
18)(8,1017)(9,1016)(10,1015)(11,1014)(12,1012)(13,1011)(14,1010)(15,1005)(16,1\
004)(17,1003)(18,1008)(19,1007)(20,1002)(21,1006)(22,1001)(23,1013)(24,997)(25\
,996)(26,995)(27,1000)(28,999)(29,994)(30,998)(31,993)(32,1009)(33,952)(34,951\
)(35,939)(36,990)(37,988)(38,938)(39,985)(40,933)(41,886)(42,885)(43,873)(44,9\
24)(45,922)(46,872)(47,919)(48,867)(49,832)(50,831)(51,819)(52,950)(53,949)(54\
,818)(55,940)(56,813)(57,860)(58,989)(59,856)(60,987)(61,986)(62,855)(63,852)(\
64,851)(65,984)(66,811)(67,809)(68,932)(69,778)(70,777)(71,765)(72,884)(73,883\
)(74,764)(75,874)(76,759)(77,806)(78,923)(79,802)(80,921)(81,920)(82,801)(83,7\
98)(84,797)(85,918)(86,757)(87,755)(88,866)(89,719)(90,718)(91,706)(92,917)(93\
,915)(94,705)(95,926)(96,700)(97,750)(98,905)(99,746)(100,865)(101,863)(102,74\
5)(103,741)(104,739)(105,909)(106,698)(107,696)(108,908)(109,660)(110,659)(111\
,647)(112,983)(113,981)(114,646)(115,992)(116,641)(117,691)(118,971)(119,687)(\
120,931)(121,929)(122,686)(123,682)(124,680)(125,975)(126,639)(127,637)(128,97\
4)(129,615)(130,614)(131,602)(132,717)(133,716)(134,601)(135,707)(136,596)(137\
,799)(138,916)(139,796)(140,914)(141,913)(142,795)(143,805)(144,803)(145,925)(\
146,594)(147,592)(148,699)(149,632)(150,752)(151,751)(152,904)(153,903)(154,78\
7)(155,747)(156,630)(157,775)(158,864)(159,754)(160,862)(161,861)(162,753)(163\
,629)(164,740)(165,625)(166,738)(167,737)(168,624)(169,910)(170,791)(171,612)(\
172,697)(173,591)(174,695)(175,694)(176,590)(177,570)(178,569)(179,557)(180,65\
8)(181,657)(182,556)(183,648)(184,551)(185,853)(186,982)(187,850)(188,980)(189\
,979)(190,849)(191,859)(192,857)(193,991)(194,549)(195,547)(196,640)(197,587)(\
198,693)(199,692)(200,970)(201,969)(202,841)(203,688)(204,585)(205,829)(206,93\
0)(207,808)(208,928)(209,927)(210,807)(211,584)(212,681)(213,580)(214,679)(215\
,678)(216,579)(217,976)(218,845)(219,567)(220,638)(221,546)(222,636)(223,635)(\
224,545)(225,518)(226,517)(227,505)(228,830)(229,504)(230,820)(231,499)(232,68\
3)(233,935)(234,690)(235,937)(236,497)(237,495)(238,812)(239,539)(240,670)(241\
,943)(242,669)(243,536)(244,533)(245,685)(246,528)(247,527)(248,947)(249,674)(\
250,515)(251,810)(252,494)(253,493)(254,466)(255,465)(256,453)(257,776)(258,45\
2)(259,766)(260,447)(261,742)(262,869)(263,749)(264,871)(265,445)(266,443)(267\
,758)(268,487)(269,729)(270,877)(271,728)(272,484)(273,481)(274,744)(275,476)(\
276,475)(277,881)(278,733)(279,463)(280,756)(281,442)(282,441)(283,430)(284,42\
9)(285,417)(286,516)(287,416)(288,506)(289,411)(290,944)(291,815)(292,948)(293\
,817)(294,409)(295,407)(296,498)(297,582)(298,684)(299,823)(300,934)(301,588)(\
302,689)(303,586)(304,827)(305,936)(306,427)(307,496)(308,406)(309,405)(310,43\
8)(311,541)(312,540)(313,671)(314,571)(315,436)(316,538)(317,537)(318,435)(319\
,535)(320,534)(321,529)(322,431)(323,575)(324,581)(325,675)(326,394)(327,393)(\
328,381)(329,464)(330,380)(331,454)(332,375)(333,878)(334,761)(335,882)(336,76\
3)(337,373)(338,371)(339,446)(340,627)(341,743)(342,769)(343,868)(344,633)(345\
,748)(346,631)(347,773)(348,870)(349,391)(350,444)(351,370)(352,369)(353,402)(\
354,489)(355,488)(356,730)(357,616)(358,400)(359,486)(360,485)(361,399)(362,48\
3)(363,482)(364,477)(365,395)(366,620)(367,626)(368,734)(372,613)(374,603)(376\
,906)(377,702)(378,912)(379,704)(382,595)(383,478)(384,800)(385,710)(386,895)(\
387,490)(388,804)(389,714)(390,899)(392,593)(396,492)(397,788)(398,467)(401,47\
9)(403,471)(404,792)(408,568)(410,558)(412,972)(413,643)(414,978)(415,645)(418\
,550)(419,530)(420,854)(421,651)(422,961)(423,542)(424,858)(425,655)(426,965)(\
428,548)(432,544)(433,842)(434,519)(437,531)(439,523)(440,846)(448,711)(449,59\
8)(450,715)(451,600)(455,789)(456,907)(457,606)(458,701)(459,793)(460,911)(461\
,610)(462,703)(468,480)(469,896)(470,779)(472,491)(473,783)(474,900)(500,652)(\
501,553)(502,656)(503,555)(507,843)(508,973)(509,561)(510,642)(511,847)(512,97\
7)(513,565)(514,644)(520,532)(521,962)(522,833)(524,543)(525,837)(526,966)(552\
,824)(554,828)(559,672)(560,942)(562,814)(563,676)(564,955)(566,816)(572,583)(\
573,946)(574,661)(576,589)(577,665)(578,960)(597,770)(599,774)(604,731)(605,87\
6)(607,760)(608,735)(609,889)(611,762)(617,628)(618,880)(619,720)(621,634)(622\
,724)(623,894)(649,956)(650,822)(653,959)(654,835)(662,673)(663,826)(664,941)(\
666,677)(667,945)(668,840)(708,890)(709,768)(712,893)(713,781)(721,732)(722,77\
2)(723,875)(725,736)(726,879)(727,786)(767,897)(771,901)(780,790)(782,887)(784\
,794)(785,891)(821,963)(825,967)(834,844)(836,953)(838,848)(839,957)(888,898)(\
892,902)(954,964)(958,968), [ f1*f3, f2*f3*f4, f4, f1, f2*f4 ], [ One(Q), One(\
Q), f1, f2*f3*f4, f3, One(Q) ] ], [ (1,968)(2,902)(3,844)(4,839)(5,967)(6,790)\
(7,785)(8,901)(9,736)(10,890)(11,723)(12,677)(13,956)(14,664)(15,628)(16,622)(\
17,735)(18,770)(19,768)(20,889)(21,607)(22,605)(23,722)(24,583)(25,577)(26,676\
)(27,824)(28,822)(29,955)(30,562)(31,560)(32,663)(33,543)(34,843)(35,522)(36,5\
14)(37,840)(38,521)(39,656)(40,966)(41,491)(42,789)(43,470)(44,462)(45,786)(46\
,469)(47,715)(48,900)(49,544)(50,439)(51,542)(52,972)(53,973)(54,858)(55,422)(\
56,420)(57,418)(58,415)(59,513)(60,946)(61,945)(62,816)(63,558)(64,555)(65,655\
)(66,842)(67,837)(68,965)(69,492)(70,403)(71,490)(72,906)(73,907)(74,804)(75,3\
86)(76,384)(77,382)(78,379)(79,461)(80,880)(81,879)(82,762)(83,603)(84,600)(85\
,714)(86,788)(87,783)(88,899)(89,482)(90,627)(91,357)(92,348)(93,623)(94,356)(\
95,882)(96,734)(97,464)(98,769)(99,449)(100,460)(101,767)(102,448)(103,350)(10\
4,606)(105,334)(106,345)(107,604)(108,333)(109,534)(110,582)(111,314)(112,305)\
(113,578)(114,313)(115,948)(116,675)(117,516)(118,823)(119,501)(120,512)(121,8\
21)(122,500)(123,307)(124,561)(125,291)(126,302)(127,559)(128,290)(129,483)(13\
0,399)(131,481)(132,742)(133,743)(134,744)(135,271)(136,269)(137,267)(138,264)\
(139,347)(140,713)(141,712)(142,599)(143,766)(144,763)(145,881)(146,626)(147,6\
20)(148,733)(149,465)(150,380)(151,463)(152,869)(153,868)(154,756)(155,385)(15\
6,372)(157,404)(158,378)(159,459)(160,887)(161,888)(162,784)(163,351)(164,265)\
(165,349)(166,702)(167,701)(168,593)(169,270)(170,257)(171,346)(172,263)(173,3\
44)(174,720)(175,721)(176,621)(177,535)(178,435)(179,533)(180,683)(181,684)(18\
2,685)(183,242)(184,240)(185,238)(186,235)(187,304)(188,654)(189,653)(190,554)\
(191,820)(192,817)(193,947)(194,581)(195,575)(196,674)(197,517)(198,416)(199,5\
15)(200,935)(201,934)(202,810)(203,421)(204,408)(205,440)(206,414)(207,511)(20\
8,953)(209,954)(210,838)(211,308)(212,236)(213,306)(214,643)(215,642)(216,548)\
(217,241)(218,228)(219,303)(220,234)(221,301)(222,661)(223,662)(224,576)(225,5\
40)(226,587)(227,322)(229,321)(230,859)(231,537)(232,658)(233,970)(237,419)(23\
9,417)(243,498)(244,557)(245,556)(246,289)(247,288)(248,991)(249,640)(250,692)\
(251,841)(252,519)(253,520)(254,488)(255,632)(256,365)(258,364)(259,805)(260,4\
85)(261,717)(262,904)(266,383)(268,381)(272,446)(273,602)(274,601)(275,332)(27\
6,331)(277,925)(278,699)(279,751)(280,787)(281,467)(282,468)(283,541)(284,438)\
(285,539)(286,691)(287,693)(292,992)(293,857)(294,538)(295,436)(296,536)(297,6\
59)(298,657)(299,971)(300,969)(309,437)(310,429)(311,430)(312,518)(315,407)(31\
6,409)(317,499)(318,569)(319,570)(320,660)(323,547)(324,549)(325,641)(326,489)\
(327,402)(328,487)(329,750)(330,752)(335,926)(336,803)(337,486)(338,400)(339,4\
84)(340,718)(341,716)(342,905)(343,903)(352,401)(353,393)(354,394)(355,466)(35\
8,371)(359,373)(360,447)(361,614)(362,615)(363,719)(366,592)(367,594)(368,700)\
(369,479)(370,629)(374,798)(375,476)(376,884)(377,738)(387,765)(388,764)(389,9\
18)(390,866)(391,625)(392,624)(395,453)(396,778)(397,757)(398,442)(405,531)(40\
6,584)(410,852)(411,528)(412,950)(413,679)(423,819)(424,818)(425,984)(426,932)\
(427,580)(428,579)(431,505)(432,832)(433,811)(434,494)(441,480)(443,478)(444,7\
41)(445,740)(450,919)(451,797)(452,477)(454,475)(455,885)(456,883)(457,739)(45\
8,737)(471,777)(472,886)(473,755)(474,867)(493,532)(495,530)(496,682)(497,681)\
(502,985)(503,851)(504,529)(506,527)(507,951)(508,949)(509,680)(510,678)(523,8\
31)(524,952)(525,809)(526,933)(545,589)(546,588)(550,860)(551,670)(552,1000)(5\
53,687)(563,995)(564,994)(565,856)(566,855)(567,586)(568,585)(571,647)(572,997\
)(573,987)(574,636)(590,634)(591,633)(595,806)(596,729)(597,1008)(598,746)(608\
,1003)(609,1002)(610,802)(611,801)(612,631)(613,630)(616,706)(617,1005)(618,92\
1)(619,695)(635,673)(637,672)(638,690)(639,689)(644,990)(645,989)(646,671)(648\
,669)(649,1011)(650,999)(651,688)(652,686)(665,996)(666,1012)(667,986)(668,988\
)(694,732)(696,731)(697,749)(698,748)(703,924)(704,923)(705,730)(707,728)(708,\
1015)(709,1007)(710,747)(711,745)(724,1004)(725,1016)(726,920)(727,922)(753,79\
4)(754,793)(758,799)(759,800)(760,1006)(761,909)(771,1017)(772,1013)(773,796)(\
774,795)(775,792)(776,791)(779,873)(780,1019)(781,914)(782,862)(807,848)(808,8\
47)(812,853)(813,854)(814,998)(815,975)(825,1020)(826,1009)(827,850)(828,849)(\
829,846)(830,845)(833,939)(834,1022)(835,980)(836,928)(861,898)(863,897)(864,9\
12)(865,911)(870,917)(871,916)(872,896)(874,895)(875,1014)(876,1001)(877,910)(\
878,908)(891,1018)(892,1023)(893,913)(894,915)(927,964)(929,963)(930,978)(931,\
977)(936,983)(937,982)(938,962)(940,961)(941,1010)(942,993)(943,976)(944,974)(\
957,1021)(958,1024)(959,979)(960,981), [ f1*f3, f2*f3*f4, f4, f1, f2*f4 ], [ O\
ne(Q), One(Q), f1, f2*f3*f4, f3, One(Q) ] ], [ (1,675)(2,734)(3,537)(4,498)(5,\
640)(6,485)(7,446)(8,699)(9,900)(10,715)(11,882)(12,966)(13,656)(14,948)(15,47\
6)(16,331)(17,866)(18,442)(19,468)(20,918)(21,327)(22,354)(23,925)(24,528)(25,\
288)(26,932)(27,494)(28,520)(29,984)(30,284)(31,311)(32,991)(33,840)(34,514)(3\
5,859)(36,843)(37,543)(38,817)(39,956)(40,677)(41,786)(42,462)(43,805)(44,789)\
(45,491)(46,763)(47,890)(48,736)(49,670)(50,183)(51,855)(52,636)(53,662)(54,85\
6)(55,178)(56,319)(57,505)(58,321)(59,818)(60,679)(61,642)(62,819)(63,647)(64,\
313)(65,994)(66,687)(67,500)(68,995)(69,729)(70,135)(71,801)(72,695)(73,721)(7\
4,802)(75,130)(76,362)(77,453)(78,364)(79,764)(80,738)(81,701)(82,765)(83,706)\
(84,356)(85,1002)(86,746)(87,448)(88,1003)(89,623)(90,348)(91,798)(92,627)(93,\
482)(94,600)(95,723)(96,902)(97,767)(98,460)(99,757)(100,769)(101,464)(102,783\
)(103,604)(104,345)(105,594)(106,606)(107,350)(108,620)(109,578)(110,305)(111,\
852)(112,582)(113,534)(114,555)(115,664)(116,968)(117,821)(118,512)(119,811)(1\
20,823)(121,516)(122,837)(123,559)(124,302)(125,549)(126,561)(127,307)(128,575\
)(129,800)(131,795)(132,862)(133,888)(134,796)(136,396)(137,338)(138,359)(139,\
601)(140,904)(141,868)(142,602)(143,873)(144,469)(145,1013)(146,909)(147,333)(\
148,1017)(149,776)(150,169)(151,753)(152,914)(153,712)(154,754)(155,164)(156,3\
70)(157,488)(158,381)(159,787)(160,717)(161,743)(162,751)(163,613)(165,590)(16\
6,921)(167,879)(168,591)(170,255)(171,479)(172,266)(173,624)(174,884)(175,907)\
(176,625)(177,854)(179,849)(180,928)(181,954)(182,850)(184,432)(185,295)(186,3\
16)(187,556)(188,970)(189,934)(190,557)(191,939)(192,521)(193,1009)(194,975)(1\
95,290)(196,1020)(197,830)(198,217)(199,807)(200,980)(201,653)(202,808)(203,21\
2)(204,406)(205,540)(206,417)(207,841)(208,658)(209,684)(210,692)(211,568)(213\
,545)(214,987)(215,945)(216,546)(218,226)(219,531)(220,237)(221,579)(222,950)(\
223,973)(224,580)(225,440)(227,860)(228,587)(229,415)(230,522)(231,844)(232,95\
3)(233,654)(234,419)(235,409)(236,421)(238,436)(239,414)(240,832)(241,416)(242\
,439)(243,839)(244,554)(245,304)(246,997)(247,577)(248,663)(249,967)(250,838)(\
251,511)(252,1000)(253,822)(254,404)(256,806)(257,632)(258,379)(259,470)(260,7\
90)(261,887)(262,713)(263,383)(264,373)(265,385)(267,400)(268,378)(269,778)(27\
0,380)(271,403)(272,785)(273,599)(274,347)(275,1005)(276,622)(277,722)(278,901\
)(279,784)(280,459)(281,1008)(282,768)(283,942)(285,930)(286,929)(287,943)(289\
,572)(291,324)(292,1010)(293,938)(294,937)(296,1021)(297,983)(298,927)(299,931\
)(300,979)(301,428)(303,405)(306,589)(308,585)(309,586)(310,814)(312,829)(314,\
410)(315,812)(317,1022)(318,961)(320,981)(322,550)(323,974)(325,1024)(326,876)\
(328,864)(329,863)(330,877)(332,617)(334,367)(335,1014)(336,872)(337,871)(339,\
1018)(340,917)(341,861)(342,865)(343,913)(344,392)(346,369)(349,634)(351,630)(\
352,631)(353,760)(355,775)(357,374)(358,758)(360,1019)(361,895)(363,915)(365,5\
95)(366,908)(368,1023)(371,799)(372,629)(375,628)(376,720)(377,880)(382,395)(3\
84,615)(386,399)(387,762)(388,461)(389,889)(390,735)(391,621)(393,1006)(394,60\
5)(397,449)(398,770)(401,612)(402,607)(407,853)(408,584)(411,583)(412,661)(413\
,946)(418,431)(420,570)(422,435)(423,816)(424,513)(425,955)(426,676)(427,576)(\
429,998)(430,560)(433,501)(434,824)(437,567)(438,562)(441,709)(443,697)(444,69\
6)(445,710)(447,780)(450,1015)(451,705)(452,704)(454,1004)(455,924)(456,694)(4\
57,698)(458,920)(463,794)(465,791)(466,792)(467,597)(471,728)(472,922)(473,745\
)(474,1016)(475,724)(477,923)(478,749)(480,1007)(481,774)(483,759)(484,891)(48\
6,916)(487,912)(489,1001)(490,611)(492,596)(493,650)(495,638)(496,637)(497,651\
)(499,834)(502,1011)(503,646)(504,645)(506,996)(507,990)(508,635)(509,639)(510\
,986)(515,848)(517,845)(518,846)(519,552)(523,669)(524,988)(525,686)(526,1012)\
(527,665)(529,989)(530,690)(532,999)(533,828)(535,813)(536,957)(538,982)(539,9\
78)(541,993)(542,566)(544,551)(547,944)(548,588)(553,842)(558,571)(563,965)(56\
4,655)(565,858)(569,940)(573,643)(574,972)(581,815)(592,878)(593,633)(598,788)\
(603,616)(608,899)(609,714)(610,804)(614,874)(618,702)(619,906)(626,761)(641,9\
58)(644,951)(648,831)(649,985)(652,809)(657,964)(659,936)(660,960)(666,933)(66\
7,678)(668,952)(671,851)(672,682)(673,949)(674,825)(680,689)(681,688)(683,836)\
(685,827)(691,963)(693,976)(700,892)(703,885)(707,777)(708,919)(711,755)(716,8\
98)(718,870)(719,894)(725,867)(726,737)(727,886)(730,797)(731,741)(732,883)(73\
3,771)(739,748)(740,747)(742,782)(744,773)(750,897)(752,910)(756,793)(766,779)\
(772,881)(781,869)(803,896)(810,847)(820,833)(826,947)(835,935)(857,962)(875,9\
26)(893,903)(905,911)(941,992)(959,969)(971,977), [ f1*f3*f4, f1*f3, f3*f4, f2\
*f3*f4, f1*f3*f4 ], [ One(Q), One(Q), f2, f3, f1, One(Q) ] ], [ (1,319,927,312\
)(2,362,861,355)(3,311,807,320)(4,284,929,179)(5,178,928,285)(6,354,753,363)(7\
,327,863,131)(8,130,862,328)(9,396,694,401)(10,370,920,256)(11,255,913,371)(12\
,432,635,437)(13,406,986,227)(14,226,979,407)(15,468,590,472)(16,442,696,71)(1\
7,70,695,443)(18,331,801,444)(19,476,922,165)(20,164,921,477)(21,446,795,329)(\
22,485,915,151)(23,150,914,486)(24,520,545,524)(25,494,637,51)(26,50,636,495)(\
27,288,855,496)(28,528,988,213)(29,212,987,529)(30,498,849,286)(31,537,981,199\
)(32,198,980,538)(33,572,493,576)(34,546,809,111)(35,110,808,547)(36,410,686,5\
48)(37,580,999,246)(38,245,931,581)(39,550,678,408)(40,586,949,240)(41,617,441\
,621)(42,591,755,91)(43,90,754,592)(44,374,745,593)(45,625,1007,275)(46,274,86\
5,626)(47,595,737,372)(48,631,883,269)(49,662,405,666)(52,183,932,638)(53,670,\
933,303)(54,302,811,671)(55,640,930,180)(56,675,829,298)(57,642,585,502)(58,67\
9,688,65)(59,64,687,680)(60,321,994,681)(61,505,1011,308)(62,307,1000,506)(63,\
500,579,644)(66,313,818,689)(67,647,951,221)(68,220,950,648)(69,721,369,725)(7\
2,135,866,697)(73,729,867,346)(74,345,757,730)(75,699,864,132)(76,734,775,341)\
(77,701,630,450)(78,738,747,85)(79,84,746,739)(80,364,1002,740)(81,453,1015,35\
1)(82,350,1008,454)(83,448,624,703)(86,356,764,748)(87,706,885,173)(88,172,884\
,707)(89,780,326,784)(92,259,908,756)(93,751,1001,360)(94,388,698,788)(95,758,\
903,257)(96,792,716,384)(97,760,484,599)(98,796,803,105)(99,104,802,797)(100,3\
67,872,744)(101,602,1018,393)(102,392,924,603)(103,597,475,762)(106,397,705,80\
4)(107,765,1004,281)(108,280,917,766)(109,834,283,838)(112,230,974,810)(113,69\
2,993,317)(114,424,639,842)(115,812,969,228)(116,846,657,420)(117,814,536,554)\
(118,850,857,125)(119,124,856,851)(120,324,938,685)(121,557,1021,429)(122,428,\
990,558)(123,552,527,816)(126,433,646,858)(127,819,996,252)(128,251,983,820)(1\
29,888,254,892)(133,800,700,404)(134,460,594,896)(136,900,612,456)(137,868,791\
,335)(138,904,910,145)(139,144,909,905)(140,359,1013,752)(141,338,1014,465)(14\
2,464,1006,339)(143,333,787,870)(146,469,601,911)(147,873,718,159)(148,158,717\
,874)(149,712,400,875)(152,169,925,916)(153,776,926,267)(154,348,805,878)(155,\
918,923,166)(156,715,806,458)(157,743,759,368)(160,381,1017,614)(161,488,1023,\
483)(162,482,1019,489)(163,879,395,708)(167,613,919,382)(168,462,798,711)(170,\
882,799,343)(171,907,596,474)(174,266,1003,777)(175,479,1016,492)(176,491,1005\
,480)(177,954,225,958)(181,854,641,440)(182,512,549,962)(184,966,567,508)(185,\
934,845,292)(186,970,976,193)(187,192,975,971)(188,316,1009,693)(189,295,1010,\
517)(190,516,998,296)(191,290,841,936)(194,521,556,977)(195,939,659,207)(196,2\
06,658,940)(197,653,436,941)(200,217,991,982)(201,830,992,238)(202,305,859,944\
)(203,984,989,214)(204,656,860,510)(205,684,813,325)(208,417,1020,569)(209,540\
,1024,535)(210,534,1022,541)(211,945,431,649)(215,568,985,418)(216,514,852,652\
)(218,948,853,300)(219,973,551,526)(222,237,995,831)(223,531,1012,544)(224,543\
,997,532)(229,564,497,946)(231,960,515,560)(232,961,674,414)(233,943,947,235)(\
234,412,669,965)(236,573,504,955)(239,825,318,953)(241,248,937,935)(242,426,69\
0,972)(243,828,691,562)(244,957,310,821)(247,566,682,824)(249,978,683,422)(250\
,942,499,578)(253,589,952,583)(258,609,445,880)(260,894,463,605)(261,895,733,3\
78)(262,877,881,264)(263,376,728,899)(265,618,452,889)(268,771,361,887)(270,27\
7,871,869)(271,390,749,906)(272,774,750,607)(273,891,353,767)(276,611,741,770)\
(278,912,742,386)(279,876,447,623)(282,634,886,628)(287,654,409,826)(289,840,4\
27,650)(291,823,827,293)(294,663,416,835)(297,511,575,833)(299,304,817,815)(30\
1,837,571,507)(306,822,411,668)(309,677,832,673)(314,843,588,525)(315,664,587,\
959)(322,956,584,667)(323,522,582,847)(330,713,373,772)(332,786,391,709)(334,7\
69,773,336)(337,722,380,781)(340,459,620,779)(342,347,763,761)(344,783,616,455\
)(349,768,375,727)(352,736,778,732)(357,789,633,473)(358,723,632,893)(365,890,\
629,726)(366,470,627,793)(377,710,714,379)(383,608,471,720)(385,389,704,702)(3\
87,724,467,604)(394,794,719,790)(398,731,490,622)(399,782,487,901)(402,897,481\
,785)(403,619,478,735)(413,651,655,415)(419,563,523,661)(421,425,645,643)(423,\
665,519,559)(430,848,660,844)(434,672,542,577)(435,836,539,967)(438,963,533,83\
9)(439,574,530,676)(449,606,610,451)(457,461,600,598)(466,902,615,898)(501,561\
,565,503)(509,513,555,553)(518,968,570,964), [ f1*f3, f2*f3*f4, f4, f1, f2*f4 \
], [ One(Q), One(Q), f1, f2*f3*f4, f3, One(Q) ] ], [ (1,813)(2,759)(3,993)(4,9\
98)(5,940)(6,1001)(7,1006)(8,874)(9,596)(10,630)(11,791)(12,551)(13,585)(14,84\
5)(15,1007)(16,1008)(17,707)(18,1004)(19,1005)(20,747)(21,1018)(22,1019)(23,91\
0)(24,999)(25,1000)(26,648)(27,996)(28,997)(29,688)(30,1021)(31,1022)(32,976)(\
33,411)(34,579)(35,936)(36,571)(37,545)(38,827)(39,431)(40,405)(41,375)(42,624\
)(43,870)(44,616)(45,590)(46,773)(47,395)(48,369)(49,949)(50,950)(51,506)(52,8\
31)(53,832)(54,680)(55,1020)(56,1024)(57,986)(58,987)(59,671)(60,989)(61,860)(\
62,637)(63,809)(64,811)(65,529)(66,851)(67,852)(68,495)(69,883)(70,884)(71,454\
)(72,777)(73,778)(74,739)(75,1017)(76,1023)(77,920)(78,921)(79,730)(80,923)(81\
,806)(82,696)(83,755)(84,757)(85,477)(86,797)(87,798)(88,443)(89,260)(90,787)(\
91,703)(92,779)(93,753)(94,610)(95,400)(96,254)(97,402)(98,601)(99,748)(100,76\
1)(101,795)(102,633)(103,398)(104,764)(105,911)(106,598)(107,801)(108,793)(109\
,231)(110,841)(111,644)(112,833)(113,807)(114,565)(115,436)(116,225)(117,438)(\
118,556)(119,689)(120,815)(121,849)(122,588)(123,434)(124,818)(125,977)(126,55\
3)(127,855)(128,847)(129,716)(130,717)(131,339)(132,614)(133,615)(134,905)(135\
,1003)(136,1016)(137,913)(138,914)(139,896)(140,916)(141,799)(142,863)(143,592\
)(144,594)(145,486)(146,803)(147,805)(148,328)(149,903)(150,904)(151,489)(152,\
752)(153,632)(154,718)(155,1002)(156,1015)(157,861)(158,862)(159,878)(160,864)\
(161,775)(162,915)(163,737)(164,738)(165,480)(166,740)(167,629)(168,885)(169,1\
013)(170,1014)(171,694)(172,695)(173,711)(174,697)(175,612)(176,922)(177,657)(\
178,658)(179,296)(180,569)(181,570)(182,971)(183,995)(184,1012)(185,979)(186,9\
80)(187,962)(188,982)(189,853)(190,929)(191,547)(192,549)(193,538)(194,857)(19\
5,859)(196,285)(197,969)(198,970)(199,541)(200,693)(201,587)(202,659)(203,994)\
(204,1011)(205,927)(206,928)(207,944)(208,930)(209,829)(210,981)(211,678)(212,\
679)(213,532)(214,681)(215,584)(216,951)(217,1009)(218,1010)(219,635)(220,636)\
(221,652)(222,638)(223,567)(224,988)(226,934)(227,502)(228,941)(229,425)(230,5\
75)(232,435)(233,416)(234,574)(235,835)(236,413)(237,932)(238,959)(239,249)(24\
0,666)(241,826)(242,563)(243,244)(245,823)(246,524)(247,423)(248,409)(250,430)\
(251,582)(252,496)(253,427)(255,868)(256,450)(257,875)(258,389)(259,620)(261,3\
99)(262,380)(263,619)(264,781)(265,377)(266,866)(267,893)(268,278)(269,725)(27\
0,772)(271,608)(272,273)(274,769)(275,472)(276,387)(277,373)(279,394)(280,627)\
(281,444)(282,391)(283,515)(284,516)(286,429)(287,935)(288,819)(289,952)(290,8\
08)(291,931)(292,407)(293,581)(294,947)(295,948)(297,810)(298,535)(299,685)(30\
0,517)(301,686)(302,687)(303,673)(304,938)(305,939)(306,493)(307,494)(308,510)\
(309,933)(310,691)(311,692)(312,325)(313,856)(314,990)(315,992)(316,991)(317,3\
20)(318,683)(319,684)(321,984)(322,985)(323,820)(324,817)(326,463)(327,464)(32\
9,393)(330,869)(331,765)(332,886)(333,754)(334,865)(335,371)(336,626)(337,881)\
(338,882)(340,756)(341,483)(342,744)(343,465)(344,745)(345,746)(346,732)(347,8\
72)(348,873)(349,441)(350,442)(351,458)(352,867)(353,750)(354,751)(355,368)(35\
6,802)(357,924)(358,926)(359,925)(360,363)(361,742)(362,743)(364,918)(365,919)\
(366,766)(367,763)(370,701)(372,708)(374,783)(376,403)(378,782)(379,618)(381,6\
99)(382,726)(383,390)(384,892)(385,609)(386,771)(388,606)(392,789)(396,907)(39\
7,600)(401,474)(404,898)(406,642)(408,649)(410,837)(412,439)(414,836)(415,573)\
(417,640)(418,667)(419,426)(420,958)(421,564)(422,825)(424,561)(428,843)(432,9\
73)(433,555)(437,526)(440,964)(445,702)(446,602)(447,719)(448,591)(449,698)(45\
1,788)(452,714)(453,715)(455,593)(456,492)(457,804)(459,908)(460,909)(461,705)\
(462,706)(466,700)(467,741)(468,625)(469,796)(470,917)(471,906)(473,603)(475,4\
90)(476,491)(478,899)(479,900)(481,484)(482,485)(487,733)(488,734)(497,643)(49\
8,557)(499,660)(500,546)(501,639)(503,842)(504,655)(505,656)(507,548)(508,544)\
(509,858)(511,974)(512,975)(513,646)(514,647)(518,641)(519,682)(520,580)(521,8\
50)(522,983)(523,972)(525,558)(527,542)(528,543)(530,965)(531,966)(533,536)(53\
4,537)(539,674)(540,675)(550,945)(552,577)(554,963)(559,566)(560,834)(562,957)\
(568,956)(572,822)(576,668)(578,848)(583,650)(586,662)(589,840)(595,879)(597,6\
22)(599,897)(604,611)(605,780)(607,891)(613,890)(617,768)(621,727)(623,794)(62\
8,709)(631,721)(634,786)(645,946)(651,955)(653,812)(654,937)(661,690)(663,943)\
(664,830)(665,824)(669,676)(670,677)(672,816)(704,880)(710,889)(712,758)(713,8\
71)(720,749)(722,877)(723,776)(724,770)(728,735)(729,736)(731,762)(760,785)(76\
7,774)(784,894)(790,876)(792,888)(800,902)(814,839)(821,828)(838,960)(844,942)\
(846,954)(854,968)(887,912)(895,901)(953,978)(961,967), [ f1*f3*f4, f1*f3, f3*\
f4, f2*f3*f4, f1*f3*f4 ], [ One(Q), One(Q), f2, f3, f1, One(Q) ] ], [ (1,420)(\
2,384)(3,560)(4,562)(5,422)(6,605)(7,607)(8,386)(9,269)(10,372)(11,257)(12,240\
)(13,408)(14,228)(15,768)(16,770)(17,271)(18,622)(19,628)(20,385)(21,785)(22,7\
90)(23,270)(24,822)(25,824)(26,242)(27,577)(28,583)(29,421)(30,839)(31,844)(32\
,241)(33,246)(34,548)(35,112)(36,111)(37,576)(38,187)(39,227)(40,437)(41,275)(\
42,593)(43,92)(44,91)(45,621)(46,139)(47,256)(48,401)(49,973)(50,972)(51,247)(\
52,439)(53,544)(54,561)(55,967)(56,968)(57,945)(58,946)(59,114)(60,415)(61,418\
)(62,559)(63,837)(64,842)(65,229)(66,555)(67,558)(68,419)(69,907)(70,906)(71,2\
76)(72,403)(73,492)(74,606)(75,901)(76,902)(77,879)(78,880)(79,94)(80,379)(81,\
382)(82,604)(83,783)(84,788)(85,258)(86,600)(87,603)(88,383)(89,360)(90,756)(9\
3,784)(95,371)(96,355)(97,393)(98,744)(99,106)(100,105)(101,599)(102,173)(103,\
281)(104,804)(107,762)(108,159)(109,317)(110,810)(113,838)(115,407)(116,312)(1\
17,429)(118,685)(119,126)(120,125)(121,554)(122,221)(123,252)(124,858)(127,816\
)(128,207)(129,743)(130,742)(131,272)(132,399)(133,483)(134,769)(135,735)(136,\
736)(137,712)(138,713)(140,264)(141,267)(142,767)(143,620)(144,626)(145,373)(1\
46,763)(147,766)(148,268)(149,868)(150,869)(151,394)(152,380)(153,465)(154,627\
)(155,889)(156,890)(157,888)(158,887)(160,378)(161,404)(162,623)(163,701)(164,\
702)(165,282)(166,265)(167,351)(168,789)(169,722)(170,723)(171,721)(172,720)(1\
74,263)(175,346)(176,786)(177,684)(178,683)(179,243)(180,435)(181,535)(182,823\
)(183,676)(184,677)(185,653)(186,654)(188,235)(189,238)(190,821)(191,575)(192,\
581)(193,409)(194,817)(195,820)(196,239)(197,934)(198,935)(199,430)(200,416)(2\
01,517)(202,582)(203,955)(204,956)(205,954)(206,953)(208,414)(209,440)(210,578\
)(211,642)(212,643)(213,253)(214,236)(215,308)(216,843)(217,663)(218,664)(219,\
662)(220,661)(222,234)(223,303)(224,840)(225,325)(226,969)(230,547)(231,320)(2\
32,569)(233,693)(237,965)(244,296)(245,971)(248,538)(249,285)(250,541)(251,659\
)(254,368)(255,903)(259,592)(260,363)(261,614)(262,752)(266,899)(273,339)(274,\
905)(277,486)(278,328)(279,489)(280,718)(283,692)(284,691)(286,438)(287,970)(2\
88,542)(289,543)(290,511)(291,512)(292,436)(293,549)(294,991)(295,992)(297,841\
)(298,570)(299,556)(300,587)(301,500)(302,501)(304,521)(305,522)(306,520)(307,\
519)(309,966)(310,516)(311,515)(313,513)(314,514)(315,948)(316,947)(318,658)(3\
19,657)(321,655)(322,656)(323,859)(324,857)(326,751)(327,750)(329,402)(330,904\
)(331,490)(332,491)(333,459)(334,460)(335,400)(336,594)(337,925)(338,926)(340,\
787)(341,615)(342,601)(343,632)(344,448)(345,449)(347,469)(348,470)(349,468)(3\
50,467)(352,900)(353,464)(354,463)(356,461)(357,462)(358,882)(359,881)(361,717\
)(362,716)(364,714)(365,715)(366,805)(367,803)(369,474)(370,737)(374,755)(375,\
472)(376,777)(377,740)(381,733)(387,454)(388,739)(389,477)(390,443)(391,480)(3\
92,885)(395,450)(396,883)(397,797)(398,444)(405,526)(406,678)(410,809)(411,524\
)(412,831)(413,681)(417,674)(423,506)(424,680)(425,529)(426,495)(427,532)(428,\
951)(431,502)(432,949)(433,851)(434,496)(441,625)(442,741)(445,738)(446,481)(4\
47,482)(451,757)(452,918)(453,919)(455,624)(456,778)(457,764)(458,629)(466,734\
)(471,884)(473,798)(475,765)(476,886)(478,866)(479,867)(484,602)(485,719)(487,\
699)(488,700)(493,580)(494,682)(497,679)(498,533)(499,534)(503,811)(504,984)(5\
05,985)(507,579)(508,832)(509,818)(510,584)(518,675)(523,950)(525,852)(527,819\
)(528,952)(530,932)(531,933)(536,557)(537,660)(539,640)(540,641)(545,668)(546,\
686)(550,986)(551,666)(552,996)(553,689)(563,648)(564,688)(565,671)(566,637)(5\
67,673)(568,1011)(571,644)(572,999)(573,989)(574,638)(585,649)(586,635)(588,65\
2)(589,988)(590,727)(591,745)(595,920)(596,725)(597,1004)(598,748)(608,707)(60\
9,747)(610,730)(611,696)(612,732)(613,1015)(616,703)(617,1007)(618,923)(619,69\
7)(630,708)(631,694)(633,711)(634,922)(636,690)(639,687)(645,987)(646,856)(647\
,990)(650,997)(651,994)(665,1000)(667,860)(669,995)(670,1012)(672,855)(695,749\
)(698,746)(704,921)(705,802)(706,924)(709,1005)(710,1002)(724,1008)(726,806)(7\
28,1003)(729,1016)(731,801)(753,894)(754,908)(758,913)(759,892)(760,1018)(761,\
911)(771,874)(772,910)(773,896)(774,863)(775,898)(776,1014)(779,870)(780,1001)\
(781,916)(782,864)(791,875)(792,861)(793,878)(794,915)(795,897)(796,872)(799,8\
93)(800,1023)(807,960)(808,974)(812,979)(813,958)(814,1021)(815,977)(825,940)(\
826,976)(827,962)(828,929)(829,964)(830,1010)(833,936)(834,993)(835,982)(836,9\
30)(845,941)(846,927)(847,944)(848,981)(849,963)(850,938)(853,959)(854,1024)(8\
62,912)(865,909)(871,914)(873,917)(876,1019)(877,1013)(891,1006)(895,1017)(928\
,978)(931,975)(937,980)(939,983)(942,1022)(943,1009)(957,998)(961,1020), [ f1*\
f3*f4, f1*f3, f3*f4, f2*f3*f4, f1*f3*f4 ], [ One(Q), One(Q), f2, f3, f1, One(Q\
) ] ], [ (1,818,209,811)(2,764,161,757)(3,994,210,987)(4,932,121,950)(5,855,20\
8,1000)(6,1002,162,921)(7,866,101,884)(8,801,160,1008)(9,601,175,594)(10,787,8\
1,805)(11,624,141,798)(12,556,223,549)(13,841,61,859)(14,579,189,852)(15,1013,\
176,914)(16,699,107,717)(17,795,174,1006)(18,1017,82,862)(19,925,45,904)(20,75\
3,80,1019)(21,1003,142,695)(22,918,93,738)(23,590,140,1005)(24,1009,224,980)(2\
5,640,127,658)(26,849,222,998)(27,1020,62,928)(28,991,37,970)(29,807,60,1022)(\
30,995,190,636)(31,984,113,679)(32,545,188,997)(33,416,253,409)(34,934,67,948)\
(35,585,207,860)(36,587,122,436)(38,405,120,832)(39,582,215,575)(40,823,53,817\
)(41,380,282,373)(42,868,87,882)(43,630,159,806)(44,632,102,400)(46,369,100,77\
8)(47,627,167,620)(48,769,73,763)(49,938,309,931)(50,498,237,516)(51,930,252,9\
40)(52,1021,68,929)(54,927,66,1024)(55,819,206,494)(56,856,205,687)(57,939,204\
,808)(58,537,203,692)(59,829,119,813)(63,1010,216,979)(64,675,124,684)(65,981,\
214,993)(69,872,352,865)(70,446,266,464)(71,864,281,874)(72,1018,88,863)(74,86\
1,86,1023)(75,765,158,442)(76,802,157,746)(77,873,156,754)(78,485,155,751)(79,\
775,99,759)(83,1014,168,913)(84,734,104,743)(85,915,166,1001)(89,265,394,258)(\
90,701,147,715)(91,791,173,799)(92,629,108,395)(94,254,106,615)(95,789,153,783\
)(96,606,133,600)(97,403,272,383)(98,907,144,900)(103,399,276,268)(105,596,139\
,612)(109,236,430,229)(110,642,195,656)(111,845,221,853)(112,584,128,431)(114,\
225,126,570)(115,843,201,837)(116,561,181,555)(117,439,243,419)(118,973,192,96\
6)(123,435,247,239)(125,551,187,567)(129,705,466,698)(130,331,381,350)(131,697\
,393,707)(132,1004,148,696)(134,694,146,1016)(135,602,172,327)(136,796,171,909\
)(137,706,170,591)(138,476,169,625)(143,1015,154,920)(145,922,152,1007)(149,74\
5,358,924)(150,468,359,491)(151,923,360,747)(163,908,365,917)(164,354,364,482)\
(165,916,275,910)(177,646,518,639)(178,288,417,307)(179,638,429,648)(180,996,1\
96,637)(182,635,194,1012)(183,557,220,284)(184,850,219,975)(185,647,218,546)(1\
86,528,217,580)(191,1011,202,986)(193,988,200,999)(197,686,315,990)(198,520,31\
6,543)(199,989,317,688)(211,974,322,983)(212,311,321,534)(213,982,246,976)(226\
,500,295,514)(227,936,308,944)(228,588,238,571)(230,956,251,945)(231,421,250,4\
15)(232,577,249,559)(233,822,248,840)(234,438,242,244)(235,411,241,427)(240,82\
7,303,815)(245,662,324,677)(255,448,338,462)(256,870,351,878)(257,633,267,616)\
(259,890,280,879)(260,385,279,379)(261,622,278,604)(262,768,277,786)(263,402,2\
71,273)(264,375,270,391)(269,773,346,761)(274,721,367,736)(283,504,660,497)(28\
5,496,569,506)(286,831,296,495)(287,493,294,952)(289,943,306,937)(290,505,305,\
406)(291,670,304,586)(292,951,300,809)(293,933,299,949)(297,678,323,985)(298,8\
51,325,680)(301,812,314,830)(302,319,313,540)(310,669,533,690)(312,689,535,671\
)(318,527,539,682)(320,681,541,529)(326,452,719,445)(328,444,614,454)(329,777,\
339,443)(330,441,337,886)(332,877,349,871)(333,453,348,370)(334,729,347,631)(3\
35,885,343,755)(336,867,342,883)(340,737,366,919)(341,797,368,739)(344,758,357\
,776)(345,362,356,488)(353,728,481,749)(355,748,483,730)(361,475,487,741)(363,\
740,489,477)(371,703,465,711)(372,793,382,779)(374,723,392,712)(376,785,390,76\
7)(377,605,389,623)(378,398,386,387)(384,610,404,598)(388,888,397,902)(396,469\
,479,460)(401,911,492,896)(407,644,517,652)(408,847,418,833)(410,664,428,653)(\
412,839,426,821)(413,560,425,578)(414,434,422,423)(420,565,440,553)(424,954,43\
3,968)(432,521,531,512)(437,977,544,962)(447,710,463,704)(449,800,461,792)(450\
,718,458,592)(451,700,457,716)(455,903,473,926)(456,803,474,905)(459,595,470,6\
13)(467,895,490,912)(471,484,478,750)(472,752,480,486)(499,651,515,645)(501,85\
4,513,846)(502,659,510,547)(503,641,509,657)(507,969,525,992)(508,857,526,971)\
(511,550,522,568)(519,961,542,978)(523,536,530,691)(524,693,532,538)(548,959,5\
58,941)(552,967,566,953)(554,574,562,563)(564,838,573,844)(572,663,589,654)(57\
6,835,583,826)(581,666,685,673)(593,893,603,875)(597,901,611,887)(599,619,607,\
608)(609,784,618,790)(617,722,634,713)(621,781,628,772)(626,725,744,732)(643,9\
42,655,960)(649,810,667,820)(650,947,668,935)(661,814,676,828)(665,674,672,683\
)(702,876,714,894)(708,756,726,766)(709,881,727,869)(720,760,735,774)(724,733,\
731,742)(762,782,770,771)(780,889,794,880)(788,892,804,898)(816,836,824,825)(8\
34,955,848,946)(842,958,858,964)(891,899,897,906)(957,965,963,972), [ f1*f3*f4\
, f1*f2*f3, f1*f2*f3*f4, f1*f4, f1*f4 ], [ One(Q), One(Q), f2, f1*f3, f1, One(\
Q) ] ], [ (1,680,319,59,927,64,312,687)(2,739,362,79,861,84,355,746)(3,688,311\
,65,807,58,320,679)(4,495,284,26,929,50,179,636)(5,637,178,51,928,25,285,494)(\
6,747,354,85,753,78,363,738)(7,443,327,17,863,70,131,695)(8,696,130,71,862,16,\
328,442)(9,905,396,139,694,144,401,909)(10,718,370,159,920,147,256,873)(11,885\
,255,173,913,87,371,706)(12,971,432,187,635,192,437,975)(13,659,406,207,986,19\
5,227,939)(14,951,226,221,979,67,407,647)(15,910,468,145,590,138,472,904)(18,8\
74,331,148,801,158,444,717)(19,486,476,23,922,150,165,914)(20,915,164,151,921,\
22,477,485)(21,707,446,88,795,172,329,884)(24,976,520,193,545,186,524,970)(27,\
940,288,196,855,206,496,658)(28,538,528,32,988,198,213,980)(29,981,212,199,987\
,31,529,537)(30,648,498,68,849,220,286,950)(33,935,572,241,493,248,576,937)(34\
,517,546,189,809,295,111,1010)(35,1011,110,308,808,61,547,505)(36,969,410,228,\
686,115,548,812)(37,693,580,188,999,316,246,1009)(38,933,245,303,931,53,581,67\
0)(39,810,550,112,678,230,408,974)(40,685,586,120,949,324,240,938)(41,869,617,\
270,441,277,621,871)(42,465,591,141,755,338,91,1014)(43,1015,90,351,754,81,592\
,453)(44,903,374,257,745,95,593,758)(45,752,625,140,1007,359,275,1013)(46,867,\
274,346,865,73,626,729)(47,756,595,92,737,259,372,908)(48,744,631,100,883,367,\
269,872)(49,827,662,293,405,291,666,823)(52,998,183,296,932,190,638,516)(54,82\
9,302,298,811,56,671,675)(55,506,640,62,930,307,180,1000)(57,936,642,191,585,2\
90,502,841)(60,993,321,317,994,113,681,692)(63,845,500,292,579,185,644,934)(66\
,813,313,325,818,205,689,684)(69,773,721,336,369,334,725,769)(72,1006,135,339,\
866,142,697,464)(74,775,345,341,757,76,730,734)(75,454,699,82,864,350,132,1008\
)(77,870,701,143,630,333,450,787)(80,1001,364,360,1002,93,740,751)(83,791,448,\
335,624,137,703,868)(86,759,356,368,764,157,748,743)(89,702,780,385,326,389,78\
4,704)(94,700,388,404,698,133,788,800)(96,804,792,106,716,397,384,705)(97,906,\
760,271,484,390,599,749)(98,492,796,175,803,479,105,1016)(99,1023,104,483,802,\
161,797,488)(101,777,602,174,1018,266,393,1003)(102,926,392,267,924,153,603,77\
6)(103,742,597,386,475,278,762,912)(107,614,765,160,1004,381,281,1017)(108,919\
,280,382,917,167,766,613)(109,643,834,421,283,425,838,645)(114,641,424,440,639\
,181,842,854)(116,858,846,126,657,433,420,646)(117,972,814,242,536,426,554,690\
)(118,544,850,223,857,531,125,1012)(119,1024,124,535,856,209,851,540)(121,831,\
557,222,1021,237,429,995)(122,992,428,238,990,201,558,830)(123,683,552,422,527\
,249,816,978)(127,569,819,208,996,417,252,1020)(128,985,251,418,983,215,820,56\
8)(129,610,888,451,254,449,892,606)(134,612,460,456,594,136,896,900)(146,596,4\
69,474,601,171,911,907)(149,633,712,473,400,357,875,789)(152,1005,169,480,925,\
176,916,491)(154,806,348,458,805,156,878,715)(155,489,918,162,923,482,166,1019\
)(163,793,879,366,395,470,708,627)(168,799,462,343,798,170,711,882)(177,565,95\
4,503,225,501,958,561)(182,567,512,508,549,184,962,966)(194,551,521,526,556,21\
9,977,973)(197,588,653,525,436,314,941,843)(200,997,217,532,991,224,982,543)(2\
02,860,305,510,859,204,944,656)(203,541,984,210,989,534,214,1022)(211,847,945,\
323,431,522,649,582)(216,853,514,300,852,218,652,948)(229,499,564,578,497,250,\
946,942)(231,955,960,236,515,573,560,504)(232,824,961,247,674,566,414,682)(233\
,583,943,253,947,589,235,952)(234,691,412,562,669,243,965,828)(239,519,825,559\
,318,423,953,665)(244,661,957,419,310,563,821,523)(258,447,609,623,445,279,880\
,876)(260,889,894,265,463,618,605,452)(261,770,895,276,733,611,378,741)(262,62\
8,877,282,881,634,264,886)(263,750,376,607,728,272,899,774)(268,467,771,604,36\
1,387,887,724)(273,720,891,383,353,608,767,471)(287,427,654,650,409,289,826,84\
0)(294,411,663,668,416,306,835,822)(297,584,511,667,575,322,833,956)(299,832,3\
04,673,817,309,815,677)(301,959,837,315,571,664,507,587)(330,391,713,709,373,3\
32,772,786)(337,375,722,727,380,349,781,768)(340,629,459,726,620,365,779,890)(\
342,778,347,732,763,352,761,736)(344,893,783,358,616,723,455,632)(377,790,710,\
394,714,794,379,719)(398,901,731,399,490,782,622,487)(402,735,897,403,481,619,\
785,478)(413,844,651,430,655,848,415,660)(434,967,672,435,542,836,577,539)(438\
,676,963,439,533,574,839,530)(457,615,461,898,600,466,598,902)(509,570,513,964\
,555,518,553,968), [ f1*f3*f4, f3, f1*f2*f3, f1*f4, f1*f4 ], [ One(Q), One(Q),\
 f2, f1*f3, f1, One(Q) ] ], [ (1,561,319,565,927,503,312,501)(2,606,362,610,86\
1,451,355,449)(3,421,311,425,807,645,320,643)(4,419,284,563,929,523,179,661)(5\
,559,178,423,928,665,285,519)(6,385,354,389,753,704,363,702)(7,383,327,608,863\
,471,131,720)(8,604,130,387,862,724,328,467)(9,769,396,773,694,336,401,334)(10\
,627,370,793,920,366,256,470)(11,789,255,633,913,473,371,357)(12,823,432,827,6\
35,293,437,291)(13,582,406,847,986,323,227,522)(14,843,226,588,979,525,407,314\
)(15,270,468,277,590,871,472,869)(16,268,442,771,696,361,71,887)(17,767,70,273\
,695,891,443,353)(18,386,331,278,801,912,444,742)(19,373,476,772,922,330,165,7\
13)(20,623,164,279,921,876,477,447)(21,271,446,390,795,749,329,906)(22,258,485\
,609,915,445,151,880)(23,786,150,391,914,709,486,332)(24,241,520,248,545,937,5\
24,935)(25,239,494,825,637,318,51,953)(26,821,50,244,636,957,495,310)(27,422,2\
88,249,855,978,496,683)(28,409,528,826,988,287,213,654)(29,578,212,250,987,942\
,529,499)(30,242,498,426,849,690,286,972)(31,229,537,564,981,497,199,946)(32,8\
40,198,427,980,650,538,289)(33,970,572,976,493,193,576,186)(34,587,546,959,809\
,315,111,664)(35,956,110,584,808,667,547,322)(36,934,410,845,686,292,548,185)(\
37,416,580,835,999,294,246,663)(38,966,245,567,931,508,581,184)(39,841,550,936\
,678,191,408,290)(40,556,586,977,949,194,240,521)(41,904,617,910,441,145,621,1\
38)(42,632,591,893,755,358,91,723)(43,890,90,629,754,726,592,365)(44,868,374,7\
91,745,335,593,137)(45,380,625,781,1007,337,275,722)(46,900,274,612,865,456,62\
6,136)(47,787,595,870,737,143,372,333)(48,601,631,911,883,146,269,469)(49,187,\
662,192,405,975,666,971)(52,562,183,243,932,828,638,691)(53,549,670,962,933,18\
2,303,512)(54,440,302,181,811,854,671,641)(55,247,640,566,930,682,180,824)(56,\
114,675,424,829,639,298,842)(57,112,642,230,585,974,502,810)(58,109,679,834,68\
8,283,65,838)(59,954,64,225,687,958,680,177)(60,560,321,231,994,960,681,515)(6\
1,575,505,833,1011,297,308,511)(62,414,307,232,1000,961,506,674)(63,228,500,11\
5,579,812,644,969)(66,420,313,116,818,846,689,657)(67,436,647,941,951,197,221,\
653)(68,554,220,117,950,814,648,536)(69,139,721,144,369,909,725,905)(72,607,13\
5,272,866,774,697,750)(73,594,729,896,867,134,346,460)(74,404,345,133,757,800,\
730,700)(75,276,699,611,864,741,132,770)(76,94,734,388,775,698,341,788)(77,92,\
701,259,630,908,450,756)(78,89,738,780,747,326,85,784)(79,888,84,254,746,892,7\
39,129)(80,605,364,260,1002,894,740,463)(81,620,453,779,1015,340,351,459)(82,3\
78,350,261,1008,895,454,733)(83,257,448,95,624,758,703,903)(86,384,356,96,764,\
792,748,716)(87,400,706,875,885,149,173,712)(88,599,172,97,884,760,707,484)(93\
,265,751,618,1001,452,360,889)(98,778,796,732,803,352,105,736)(99,902,104,615,\
802,898,797,466)(100,907,367,596,872,474,744,171)(101,403,602,619,1018,478,393\
,735)(102,882,392,799,924,343,603,170)(103,717,597,874,475,148,762,158)(106,74\
3,397,759,705,368,804,157)(107,399,765,782,1004,487,281,901)(108,715,280,806,9\
17,458,766,156)(113,236,692,573,993,504,317,955)(118,832,850,673,857,309,125,6\
77)(119,968,124,570,856,964,851,518)(120,973,324,551,938,526,685,219)(121,439,\
557,574,1021,530,429,676)(122,948,428,853,990,300,558,218)(123,658,552,940,527\
,196,816,206)(126,684,433,813,646,325,858,205)(127,435,819,836,996,539,252,967\
)(128,656,251,860,983,510,820,204)(140,768,359,375,1013,727,752,349)(141,783,3\
38,616,1014,455,465,344)(142,263,464,376,1006,728,339,899)(147,395,873,708,718\
,163,159,879)(152,628,169,282,925,634,916,886)(153,798,776,711,926,168,267,462\
)(154,382,348,167,805,613,878,919)(155,394,918,794,923,719,166,790)(160,622,38\
1,398,1017,731,614,490)(161,600,488,598,1023,457,483,461)(162,379,482,377,1019\
,710,489,714)(174,785,266,402,1003,897,777,481)(175,763,479,761,1016,342,492,3\
47)(176,264,491,262,1005,877,480,881)(188,822,316,411,1009,668,693,306)(189,83\
7,295,571,1010,507,517,301)(190,234,516,412,998,669,296,965)(195,431,939,649,6\
59,211,207,945)(200,583,217,253,991,589,982,952)(201,852,830,652,992,216,238,5\
14)(202,418,305,215,859,568,944,985)(203,430,984,848,989,660,214,844)(208,577,\
417,434,1020,672,569,542)(209,555,540,553,1024,509,535,513)(210,415,534,413,10\
22,651,541,655)(222,839,237,438,995,963,831,533)(223,817,531,815,1012,299,544,\
304)(224,235,543,233,997,943,532,947), [ f1*f3*f4, f3, f1*f2*f3, f1*f4, f1*f4 \
], [ One(Q), One(Q), f2, f1*f3, f1, One(Q) ] ], [ (1,302,209,313)(2,345,161,35\
6)(3,212,210,321)(4,220,121,183)(5,307,208,288)(6,164,162,364)(7,172,101,135)(\
8,350,160,331)(9,460,175,469)(10,348,81,333)(11,462,141,448)(12,512,223,521)(1\
3,305,61,290)(14,514,189,500)(15,150,176,359)(16,158,107,75)(17,464,174,446)(1\
8,130,82,381)(19,138,45,169)(20,482,80,354)(21,70,142,266)(22,78,93,155)(23,49\
1,140,468)(24,198,224,316)(25,206,127,55)(26,516,222,498)(27,178,62,417)(28,18\
6,37,217)(29,534,60,311)(30,50,190,237)(31,58,113,203)(32,543,188,520)(33,654,\
253,663)(34,218,67,185)(35,656,207,642)(36,653,122,664)(38,677,120,662)(39,511\
,215,522)(40,304,53,291)(41,713,282,722)(42,170,87,137)(43,715,159,701)(44,712\
,102,723)(46,736,100,721)(47,459,167,470)(48,347,73,334)(49,245,309,324)(51,65\
8,252,640)(52,284,68,557)(54,540,66,319)(56,64,205,124)(57,110,204,195)(59,684\
,119,675)(63,226,216,295)(65,692,214,537)(69,274,352,367)(71,717,281,699)(72,3\
27,88,602)(74,488,86,362)(76,84,157,104)(77,90,156,147)(79,743,99,734)(83,255,\
168,338)(85,751,166,485)(89,880,394,889)(91,882,173,868)(92,879,108,890)(94,90\
2,106,888)(95,344,153,357)(96,461,133,449)(97,720,272,735)(98,136,144,171)(103\
,887,276,901)(105,900,139,907)(109,946,430,955)(111,948,221,934)(112,945,128,9\
56)(114,968,126,954)(115,301,201,314)(116,513,181,501)(117,661,243,676)(118,18\
4,192,219)(123,953,247,967)(125,966,187,973)(129,388,466,397)(131,884,393,866)\
(132,442,148,765)(134,479,146,396)(143,370,154,453)(145,625,152,476)(149,392,3\
58,374)(151,738,360,918)(163,280,365,259)(165,904,275,925)(177,424,518,433)(17\
9,950,429,932)(180,494,196,819)(182,531,194,432)(191,406,202,505)(193,580,200,\
528)(197,428,315,410)(199,679,317,984)(211,251,322,230)(213,970,246,991)(225,8\
42,570,858)(227,859,308,841)(228,837,238,843)(229,844,236,838)(231,655,250,643\
)(232,519,249,542)(233,289,248,306)(234,821,242,839)(235,840,241,822)(239,824,\
435,816)(240,817,303,823)(244,972,438,965)(254,788,615,804)(256,805,351,787)(2\
57,783,267,789)(258,790,265,784)(260,714,279,702)(261,467,278,490)(262,332,277\
,349)(263,767,271,785)(264,786,270,768)(268,770,399,762)(269,763,346,769)(273,\
906,402,899)(283,564,660,573)(285,1000,569,855)(286,636,296,995)(287,589,294,5\
72)(292,546,300,647)(293,586,299,670)(297,568,323,550)(298,687,325,856)(310,42\
6,533,412)(312,811,535,818)(318,566,539,552)(320,987,541,994)(326,609,719,618)\
(328,1008,614,801)(329,695,339,1003)(330,634,337,617)(335,591,343,706)(336,631\
,342,729)(340,613,366,595)(341,746,368,802)(353,390,481,376)(355,757,483,764)(\
361,611,487,597)(363,921,489,1002)(369,626,778,744)(371,798,465,624)(372,620,3\
82,627)(373,628,380,621)(375,881,391,869)(377,447,389,463)(378,604,386,622)(37\
9,623,385,605)(383,607,403,599)(384,600,404,606)(387,742,398,733)(395,766,629,\
756)(400,603,632,593)(401,594,492,601)(405,581,832,685)(407,852,517,579)(408,5\
75,418,582)(409,583,416,576)(411,947,427,935)(413,499,425,515)(414,559,422,577\
)(415,578,421,560)(419,562,439,554)(420,555,440,561)(423,683,434,674)(431,820,\
584,810)(436,558,587,548)(437,549,544,556)(441,772,886,781)(443,1006,777,795)(\
444,862,454,1017)(445,794,452,780)(450,754,458,873)(451,792,457,800)(455,776,4\
73,758)(456,909,474,796)(471,774,478,760)(472,914,480,1013)(475,771,741,782)(4\
77,1019,740,753)(484,608,750,619)(486,1005,752,590)(493,826,952,835)(495,998,8\
31,849)(496,928,506,1020)(497,848,504,834)(502,808,510,939)(503,846,509,854)(5\
07,830,525,812)(508,975,526,850)(523,828,530,814)(524,980,532,1009)(527,825,68\
2,836)(529,1022,681,807)(536,563,691,574)(538,997,693,545)(547,860,659,585)(55\
1,857,567,971)(553,641,565,657)(571,992,588,969)(592,806,718,630)(596,803,612,\
905)(598,700,610,716)(616,926,633,903)(635,962,1012,977)(637,940,996,930)(638,\
929,648,1021)(639,964,646,958)(644,979,652,1010)(645,960,651,942)(649,983,667,\
974)(650,937,668,943)(665,978,672,961)(666,931,673,938)(669,957,690,963)(671,1\
024,689,927)(678,833,985,847)(680,813,851,829)(686,941,990,959)(688,993,989,98\
1)(694,896,1016,911)(696,874,1004,864)(697,863,707,1018)(698,898,705,892)(703,\
913,711,1014)(704,894,710,876)(708,917,726,908)(709,871,727,877)(724,912,731,8\
95)(725,865,732,872)(728,891,749,897)(730,1023,748,861)(737,779,919,793)(739,7\
59,797,775)(745,875,924,893)(747,1001,923,915)(755,799,885,791)(761,867,773,88\
3)(809,853,951,845)(815,933,827,949)(870,920,878,1015)(910,1007,916,922)(936,9\
86,944,1011)(976,999,982,988), [ f1*f3*f4, f1*f2*f3, f1*f2*f3*f4, f1*f4, f1*f4\
 ], [ One(Q), One(Q), f2, f1*f3, f1, One(Q) ] ], [ (1,553,312,555,927,513,319,\
509)(2,598,355,600,861,461,362,457)(3,413,320,415,807,655,311,651)(4,574,179,4\
39,929,676,284,530)(5,434,285,577,928,542,178,672)(6,377,363,379,753,714,354,7\
10)(7,619,131,403,863,735,327,478)(8,398,328,622,862,490,130,731)(9,761,401,76\
3,694,347,396,342)(10,779,256,620,920,459,370,340)(11,616,371,783,913,344,255,\
455)(12,815,437,817,635,304,432,299)(13,833,227,575,986,511,406,297)(14,571,40\
7,837,979,301,226,507)(15,262,472,264,590,881,468,877)(16,782,71,399,696,901,4\
42,487)(17,402,443,785,695,481,70,897)(18,261,444,378,801,733,331,895)(19,781,\
165,380,922,722,476,337)(20,260,477,605,921,463,164,894)(21,376,329,263,795,89\
9,446,728)(22,618,151,265,915,889,485,452)(23,375,486,768,914,349,150,727)(24,\
233,524,235,545,947,520,943)(25,836,51,435,637,967,494,539)(26,438,495,839,636\
,533,50,963)(27,232,496,414,855,674,288,961)(28,835,213,416,988,663,528,294)(2\
9,231,529,560,987,515,212,960)(30,412,286,234,849,965,498,669)(31,573,199,236,\
981,955,537,504)(32,411,538,822,980,306,198,668)(33,982,576,991,493,217,572,20\
0)(34,941,111,436,809,653,546,197)(35,431,547,945,808,211,110,649)(36,853,548,\
948,686,218,410,300)(37,826,246,409,999,654,580,287)(38,551,581,973,931,219,24\
5,526)(39,944,408,859,678,305,550,202)(40,962,240,549,949,512,586,182)(41,916,\
621,925,441,169,617,152)(42,875,91,400,755,712,591,149)(43,395,592,879,754,163\
,90,708)(44,799,593,882,745,170,374,343)(45,772,275,373,1007,713,625,330)(46,5\
96,626,907,865,171,274,474)(47,878,372,805,737,348,595,154)(48,896,269,594,883\
,460,631,134)(49,118,666,125,405,857,662,850)(52,117,638,554,932,536,183,814)(\
53,977,303,556,933,521,670,194)(54,116,671,420,811,657,302,846)(55,552,180,123\
,930,816,640,527)(56,433,298,126,829,858,675,646)(57,251,502,128,585,820,642,9\
83)(58,848,65,430,688,844,679,660)(59,570,680,968,687,518,64,964)(60,250,681,5\
78,994,499,321,942)(61,847,308,582,1011,522,505,323)(62,249,506,422,1000,683,3\
07,978)(63,201,644,238,579,992,500,830)(66,181,689,440,818,641,313,854)(67,959\
,221,587,951,664,647,315)(68,243,648,562,950,691,220,828)(69,98,725,105,369,80\
3,721,796)(72,97,697,599,866,484,135,760)(73,911,346,601,867,469,729,146)(74,9\
6,730,384,757,716,345,792)(75,597,132,103,864,762,699,475)(76,397,341,106,775,\
804,734,705)(77,280,450,108,630,766,701,917)(78,794,85,394,747,790,738,719)(79\
,615,739,902,746,466,84,898)(80,279,740,623,1002,447,364,876)(81,793,351,627,1\
015,470,453,366)(82,278,454,386,1008,742,350,912)(83,153,703,267,624,926,448,7\
76)(86,133,748,404,764,700,356,800)(87,893,173,632,885,723,706,358)(88,272,707\
,607,884,750,172,774)(89,923,784,918,326,155,780,166)(92,806,756,715,908,156,2\
59,458)(93,609,360,258,1001,880,751,445)(94,759,788,743,698,157,388,368)(95,71\
1,257,798,903,462,758,168)(99,254,797,888,802,129,104,892)(100,612,744,900,872\
,136,367,456)(101,608,393,383,1018,720,602,471)(102,791,603,868,924,137,392,33\
5)(107,771,281,268,1004,887,765,361)(109,989,838,984,283,203,834,214)(112,860,\
810,656,974,204,230,510)(113,564,317,229,993,946,692,497)(114,813,842,684,639,\
205,424,325)(115,652,228,852,969,514,812,216)(119,225,851,954,856,177,124,958)\
(120,567,685,966,938,184,324,508)(121,563,429,419,1021,661,557,523)(122,845,55\
8,934,990,185,428,292)(127,825,252,239,996,953,819,318)(138,634,145,282,910,62\
8,904,886)(139,778,905,736,909,352,144,732)(140,391,752,786,1013,332,359,709)(\
141,633,465,789,1014,357,338,473)(142,390,339,271,1006,906,464,749)(143,167,87\
0,382,787,919,333,613)(147,726,159,629,718,890,873,365)(148,276,874,770,717,74\
1,158,611)(160,387,614,604,1017,467,381,724)(161,610,483,606,1023,449,488,451)\
(162,389,489,385,1019,702,482,704)(174,273,777,767,1003,353,266,891)(175,773,4\
92,769,1016,334,479,336)(176,277,480,270,1005,869,491,871)(186,589,193,253,976\
,583,970,952)(187,832,971,677,975,309,192,673)(188,427,693,840,1009,289,316,65\
0)(189,588,517,843,1010,314,295,525)(190,426,296,242,998,972,516,690)(191,215,\
936,418,841,985,290,568)(195,667,207,584,659,956,939,322)(196,247,940,824,658,\
682,206,566)(208,423,569,559,1020,519,417,665)(209,565,535,561,1024,501,540,50\
3)(210,425,541,421,1022,643,534,645)(222,244,831,821,995,310,237,957)(223,827,\
544,823,1012,291,531,293)(224,248,532,241,997,935,543,937), [ f1*f3*f4, f3, f1\
*f2*f3, f1*f4, f1*f4 ], [ One(Q), One(Q), f2, f1*f3, f1, One(Q) ] ], [ (1,433,\
209,424)(2,397,161,388)(3,573,210,564)(4,412,121,426)(5,552,208,566)(6,618,162\
,609)(7,376,101,390)(8,597,160,611)(9,367,175,274)(10,259,81,280)(11,374,141,3\
92)(12,324,223,245)(13,230,61,251)(14,410,189,428)(15,781,176,772)(16,261,107,\
278)(17,760,174,774)(18,782,82,771)(19,262,45,277)(20,780,80,794)(21,619,142,6\
08)(22,377,93,389)(23,617,140,634)(24,835,224,826)(25,232,127,249)(26,814,222,\
828)(27,836,62,825)(28,233,37,248)(29,834,60,848)(30,574,190,563)(31,413,113,4\
25)(32,572,188,589)(33,316,253,198)(34,115,67,201)(35,550,207,568)(36,295,122,\
226)(38,432,120,531)(39,195,215,110)(40,192,53,118)(41,359,282,150)(42,95,87,1\
53)(43,595,159,613)(44,338,102,255)(46,396,100,479)(47,147,167,90)(48,144,73,9\
8)(49,977,309,962)(50,117,237,243)(51,961,252,978)(52,963,68,957)(54,958,66,96\
4)(55,434,206,423)(56,553,205,565)(57,847,204,833)(58,250,203,231)(59,854,119,\
846)(63,959,216,941)(64,181,124,116)(65,942,214,960)(69,911,352,896)(70,97,266\
,272)(71,895,281,912)(72,897,88,891)(74,892,86,898)(75,398,158,387)(76,598,157\
,610)(77,793,156,779)(78,279,155,260)(79,800,99,792)(83,893,168,875)(84,133,10\
4,96)(85,876,166,894)(89,364,394,164)(91,758,173,776)(92,453,108,370)(94,362,1\
06,488)(103,381,276,130)(105,631,139,729)(109,321,430,212)(111,812,221,830)(11\
2,505,128,406)(114,319,126,540)(123,417,247,178)(125,586,187,670)(129,748,466,\
730)(131,728,393,749)(132,731,148,724)(134,725,146,732)(135,402,172,273)(136,7\
61,171,773)(137,633,170,616)(138,391,169,375)(143,726,154,708)(145,709,152,727\
)(149,703,358,711)(151,710,360,704)(163,870,365,878)(165,877,275,871)(177,689,\
518,671)(179,669,429,690)(180,672,196,665)(182,666,194,673)(183,438,220,244)(1\
84,815,219,827)(185,588,218,571)(186,427,217,411)(191,667,202,649)(193,650,200\
,668)(197,644,315,652)(199,651,317,645)(211,936,322,944)(213,943,246,937)(225,\
313,570,302)(227,974,308,983)(228,647,238,546)(229,311,236,534)(234,557,242,28\
4)(235,580,241,528)(239,288,435,307)(240,975,303,850)(254,356,615,345)(256,908\
,351,917)(257,706,267,591)(258,354,265,482)(263,602,271,327)(264,625,270,476)(\
268,331,399,350)(269,909,346,796)(283,681,660,529)(285,527,569,682)(286,530,29\
6,523)(287,524,294,532)(289,982,306,976)(290,584,305,431)(291,567,304,551)(292\
,525,300,507)(293,508,299,526)(297,502,323,510)(298,509,325,503)(301,845,314,8\
53)(310,638,533,648)(312,646,535,639)(318,496,539,506)(320,504,541,497)(326,74\
0,719,477)(328,475,614,741)(329,478,339,471)(330,472,337,480)(332,916,349,910)\
(333,629,348,395)(334,612,347,596)(335,473,343,455)(336,456,342,474)(340,450,3\
66,458)(341,457,368,451)(344,791,357,799)(353,697,481,707)(355,705,483,698)(36\
1,444,487,454)(363,452,489,445)(369,469,778,460)(371,745,465,924)(372,873,382,\
754)(373,468,380,491)(378,765,386,442)(379,751,385,485)(383,446,403,464)(384,7\
46,404,802)(400,448,632,462)(401,872,492,865)(405,521,832,512)(407,686,517,990\
)(408,939,418,808)(409,520,416,543)(414,819,422,494)(415,692,421,537)(419,498,\
439,516)(420,687,440,856)(436,500,587,514)(437,938,544,931)(441,752,886,486)(4\
43,484,777,750)(447,923,463,747)(449,775,461,759)(459,630,470,806)(467,864,490\
,874)(493,693,952,538)(495,536,831,691)(499,989,515,688)(501,829,513,813)(511,\
585,522,860)(519,930,542,940)(545,663,997,654)(547,678,659,985)(548,1010,558,9\
79)(549,662,556,677)(554,995,562,636)(555,684,561,675)(559,640,577,658)(560,67\
9,578,984)(575,642,582,656)(576,1009,583,980)(579,664,852,653)(581,635,685,101\
2)(590,722,1005,713)(592,737,718,919)(593,1014,603,913)(594,721,601,736)(599,1\
003,607,695)(600,743,606,734)(604,699,622,717)(605,738,623,918)(620,701,627,71\
5)(621,1013,628,914)(624,723,798,712)(626,694,744,1016)(637,674,996,683)(641,8\
51,657,680)(643,981,655,993)(661,849,676,998)(696,733,1004,742)(700,797,716,73\
9)(702,915,714,1001)(720,795,735,1006)(753,889,1019,880)(755,903,885,926)(756,\
1015,766,920)(757,888,764,902)(762,1017,770,862)(763,907,769,900)(767,866,785,\
884)(768,904,786,925)(783,868,789,882)(784,1002,790,921)(787,890,805,879)(788,\
861,804,1023)(801,901,1008,887)(803,883,905,867)(807,955,1022,946)(809,969,951\
,992)(810,1011,820,986)(811,954,818,968)(816,1020,824,928)(817,973,823,966)(82\
1,932,839,950)(822,970,840,991)(837,934,843,948)(838,994,844,987)(841,956,859,\
945)(842,927,858,1024)(855,967,1000,953)(857,949,971,933)(863,899,1018,906)(86\
9,922,881,1007)(929,965,1021,972)(935,988,947,999), [ f1*f3*f4, f1*f2*f3, f1*f\
2*f3*f4, f1*f4, f1*f4 ], [ One(Q), One(Q), f2, f1*f3, f1, One(Q) ] ], [ (1,205\
)(2,157)(3,113)(4,190)(5,206)(6,93)(7,142)(8,158)(9,171)(10,77)(11,137)(12,219\
)(13,57)(14,185)(15,45)(16,82)(17,172)(18,107)(19,176)(20,78)(21,101)(22,162)(\
23,138)(24,37)(25,62)(26,220)(27,127)(28,224)(29,58)(30,121)(31,210)(32,186)(3\
3,306)(34,63)(35,290)(36,301)(38,291)(39,211)(40,49)(41,349)(42,83)(43,333)(44\
,344)(46,334)(47,163)(48,69)(50,68)(51,307)(52,237)(53,309)(54,64)(55,208)(56,\
209)(59,302)(60,203)(61,204)(65,212)(66,124)(67,216)(70,88)(71,350)(72,266)(73\
,352)(74,84)(75,160)(76,161)(79,345)(80,155)(81,156)(85,164)(86,104)(87,168)(8\
9,463)(90,143)(91,448)(92,459)(94,449)(95,149)(96,129)(97,481)(98,146)(99,356)\
(100,347)(102,357)(103,490)(105,469)(106,461)(108,470)(109,515)(110,191)(111,5\
00)(112,511)(114,501)(115,197)(116,177)(117,533)(118,194)(119,313)(120,304)(12\
2,314)(123,542)(125,521)(126,513)(128,522)(130,148)(131,464)(132,381)(133,466)\
(134,144)(135,174)(136,175)(139,460)(140,169)(141,170)(145,150)(147,154)(151,4\
82)(152,359)(153,358)(159,348)(165,491)(166,364)(167,365)(173,462)(178,196)(17\
9,516)(180,417)(181,518)(182,192)(183,222)(184,223)(187,512)(188,217)(189,218)\
(193,198)(195,202)(199,534)(200,316)(201,315)(207,305)(213,543)(214,321)(215,3\
22)(221,514)(225,657)(226,292)(227,642)(228,653)(229,643)(230,297)(231,283)(23\
2,539)(233,294)(234,676)(235,663)(236,655)(238,664)(239,683)(240,662)(241,654)\
(242,661)(243,310)(244,691)(245,293)(246,520)(247,519)(248,287)(249,318)(250,6\
60)(251,323)(252,288)(253,289)(254,716)(255,335)(256,701)(257,712)(258,702)(25\
9,340)(260,326)(261,487)(262,337)(263,735)(264,722)(265,714)(267,723)(268,742)\
(269,721)(270,713)(271,720)(272,353)(273,750)(274,336)(275,468)(276,467)(277,3\
30)(278,361)(279,719)(280,366)(281,331)(282,332)(284,296)(285,658)(286,557)(29\
5,300)(298,540)(299,324)(303,677)(308,656)(311,317)(312,684)(319,325)(320,692)\
(327,339)(328,717)(329,602)(338,343)(341,488)(342,367)(346,736)(351,715)(354,3\
60)(355,743)(362,368)(363,751)(369,883)(370,450)(371,868)(372,879)(373,869)(37\
4,455)(375,441)(376,478)(377,452)(378,901)(379,889)(380,881)(382,890)(383,906)\
(384,888)(385,880)(386,887)(387,741)(388,451)(389,445)(390,471)(391,886)(392,4\
73)(393,446)(394,447)(395,737)(396,474)(397,457)(398,475)(399,733)(400,903)(40\
1,907)(402,484)(403,899)(404,902)(405,949)(406,502)(407,934)(408,945)(409,935)\
(410,507)(411,493)(412,530)(413,504)(414,967)(415,955)(416,947)(418,956)(419,9\
72)(420,954)(421,946)(422,953)(423,682)(424,503)(425,497)(426,523)(427,952)(42\
8,525)(429,498)(430,499)(431,678)(432,526)(433,509)(434,527)(435,674)(436,969)\
(437,973)(438,536)(439,965)(440,968)(442,454)(443,884)(444,765)(453,458)(456,4\
79)(465,882)(472,625)(476,480)(477,738)(483,734)(485,489)(486,904)(492,900)(49\
4,506)(495,950)(496,819)(505,510)(508,531)(517,948)(524,580)(528,532)(529,679)\
(535,675)(537,541)(538,970)(544,966)(545,999)(546,644)(547,841)(548,837)(549,9\
71)(550,649)(551,635)(552,672)(553,646)(554,839)(555,858)(556,857)(558,843)(55\
9,824)(560,838)(561,842)(562,821)(563,690)(564,645)(565,639)(566,665)(567,1012\
)(568,667)(569,640)(570,641)(571,686)(572,668)(573,651)(574,669)(575,810)(576,\
822)(577,816)(578,844)(579,809)(581,823)(582,820)(583,840)(584,985)(585,986)(5\
86,666)(587,992)(588,990)(589,650)(590,1007)(591,703)(592,787)(593,783)(594,90\
5)(595,708)(596,694)(597,731)(598,705)(599,785)(600,804)(601,803)(603,789)(604\
,770)(605,784)(606,788)(607,767)(608,749)(609,704)(610,698)(611,724)(612,1016)\
(613,726)(614,699)(615,700)(616,745)(617,727)(618,710)(619,728)(620,756)(621,7\
68)(622,762)(623,790)(624,755)(626,769)(627,766)(628,786)(629,919)(630,920)(63\
1,725)(632,926)(633,924)(634,709)(636,648)(637,1000)(638,995)(647,652)(659,859\
)(670,673)(671,687)(680,811)(681,984)(685,817)(688,987)(689,856)(693,991)(695,\
707)(696,1008)(697,1003)(706,711)(718,805)(729,732)(730,746)(739,757)(740,918)\
(744,763)(747,921)(748,802)(752,925)(753,1001)(754,870)(758,875)(759,861)(760,\
897)(761,872)(764,797)(771,912)(772,871)(773,865)(774,891)(775,1023)(776,893)(\
777,866)(778,867)(779,908)(780,894)(781,877)(782,895)(791,913)(792,892)(793,91\
7)(794,876)(795,1018)(796,911)(798,885)(799,1014)(800,898)(801,1004)(806,1015)\
(807,993)(808,936)(812,941)(813,927)(814,963)(815,938)(818,851)(825,978)(826,9\
37)(827,931)(828,957)(829,1024)(830,959)(831,932)(832,933)(833,974)(834,960)(8\
35,943)(836,961)(845,979)(846,958)(847,983)(848,942)(849,1021)(850,977)(852,95\
1)(853,1010)(854,964)(855,996)(860,1011)(862,874)(863,1006)(864,1017)(873,878)\
(896,909)(910,914)(915,1019)(916,1013)(922,1005)(923,1002)(928,940)(929,998)(9\
30,1020)(939,944)(962,975)(976,980)(981,1022)(982,1009)(988,997)(989,994), [ f\
1*f3*f4, f1*f3, f3*f4, f2*f3*f4, f1*f3*f4 ], [ One(Q), One(Q), f2, f3, f1, One\
(Q) ] ], [ (1,856,312,124,927,119,319,851)(2,802,355,104,861,99,362,797)(3,984\
,320,203,807,214,311,989)(4,995,179,237,929,222,284,831)(5,819,285,127,928,252\
,178,996)(6,918,363,155,753,166,354,923)(7,1003,131,266,863,174,327,777)(8,765\
,328,107,862,281,130,1004)(9,796,401,98,694,105,396,803)(10,754,256,90,920,43,\
370,592)(11,591,371,42,913,91,255,755)(12,850,437,118,635,125,432,857)(13,808,\
227,110,986,35,406,547)(14,546,407,34,979,111,226,809)(15,925,472,169,590,152,\
468,916)(16,1017,71,381,696,160,442,614)(17,602,443,101,695,393,70,1018)(18,69\
9,444,75,801,132,331,864)(19,1013,165,359,922,140,476,752)(20,751,477,93,921,3\
60,164,1001)(21,866,329,135,795,72,446,697)(22,1002,151,364,915,80,485,740)(23\
,625,486,45,914,275,150,1007)(24,991,524,217,545,200,520,982)(25,1020,51,417,6\
37,208,494,569)(26,557,495,121,636,429,50,1021)(27,640,496,55,855,180,288,930)\
(28,1009,213,316,988,188,528,693)(29,692,529,113,987,317,212,993)(30,932,286,1\
83,849,52,498,638)(31,994,199,321,981,60,537,681)(32,580,538,37,980,246,198,99\
9)(33,943,576,233,493,235,572,947)(36,830,548,201,686,238,410,992)(38,586,581,\
40,931,240,245,949)(39,983,408,251,678,128,550,820)(41,877,621,262,441,264,617\
,881)(44,776,593,153,745,267,374,926)(46,631,626,48,865,269,274,883)(47,917,37\
2,280,737,108,595,766)(49,817,666,304,405,299,662,815)(53,938,303,324,933,120,\
670,685)(54,684,671,205,811,325,302,813)(56,818,298,313,829,66,675,689)(57,859\
,502,305,585,202,642,944)(58,1022,65,534,688,210,679,541)(59,540,680,209,687,5\
35,64,1024)(61,939,308,195,1011,207,505,659)(62,658,506,206,1000,196,307,940)(\
63,948,644,218,579,300,500,853)(67,1010,221,295,951,189,647,517)(68,516,648,19\
0,950,296,220,998)(69,763,725,347,369,342,721,761)(73,872,346,367,867,100,729,\
744)(74,743,730,157,757,368,345,759)(76,764,341,356,775,86,734,748)(77,805,450\
,348,630,154,701,878)(78,1019,85,482,747,162,738,489)(79,488,739,161,746,483,8\
4,1023)(81,873,351,147,1015,159,453,718)(82,717,454,158,1008,148,350,874)(83,8\
82,703,170,624,343,448,799)(87,1014,173,338,885,141,706,465)(88,464,707,142,88\
4,339,172,1006)(89,710,784,377,326,379,780,714)(92,613,756,167,908,382,259,919\
)(94,792,788,96,698,384,388,716)(95,924,257,392,903,102,758,603)(97,728,599,37\
6,484,263,760,899)(103,895,762,261,475,378,597,733)(106,800,804,133,705,404,39\
7,700)(109,651,838,413,283,415,834,655)(112,568,810,215,974,418,230,985)(114,8\
46,842,116,639,420,424,657)(115,990,228,428,969,122,812,558)(117,669,554,412,5\
36,234,814,965)(123,961,816,232,527,414,552,674)(126,854,858,181,646,440,433,6\
41)(129,600,892,461,254,457,888,598)(134,907,896,171,594,474,460,596)(136,601,\
456,469,612,146,900,911)(137,798,335,462,791,168,868,711)(138,1005,145,491,910\
,176,904,480)(139,479,905,175,909,492,144,1016)(143,715,870,156,787,458,333,80\
6)(149,783,875,344,400,455,712,616)(163,620,708,459,395,340,879,779)(177,555,9\
58,513,225,509,954,553)(182,973,962,219,549,526,512,551)(184,556,508,521,567,1\
94,966,977)(185,852,292,514,845,216,934,652)(186,997,193,543,976,224,970,532)(\
187,531,971,223,975,544,192,1012)(191,656,936,204,841,510,290,860)(197,837,941\
,301,436,507,653,571)(211,575,649,511,431,297,945,833)(229,960,946,231,497,560\
,564,515)(236,942,955,250,504,578,573,499)(239,672,953,434,318,577,825,542)(24\
1,589,935,253,937,583,248,952)(242,828,972,243,690,562,426,691)(244,530,821,57\
4,310,439,957,676)(247,978,824,249,682,422,566,683)(258,894,880,260,445,605,60\
9,463)(265,876,889,279,452,623,618,447)(268,731,887,398,361,622,771,490)(270,6\
34,869,282,871,628,277,886)(271,774,906,272,749,607,390,750)(273,478,767,619,3\
53,403,891,735)(276,912,770,278,741,386,611,742)(287,822,826,306,409,668,654,4\
11)(289,416,650,663,427,294,840,835)(291,832,293,677,827,309,823,673)(314,587,\
525,664,588,315,843,959)(322,582,667,522,584,323,956,847)(330,768,772,349,373,\
727,713,375)(332,380,709,722,391,337,786,781)(334,778,336,736,773,352,769,732)\
(357,632,473,723,633,358,789,893)(365,627,726,470,629,366,890,793)(383,897,720\
,402,471,785,608,481)(385,794,702,394,704,790,389,719)(387,487,604,782,467,399\
,724,901)(419,963,661,438,523,839,563,533)(421,848,643,430,645,844,425,660)(42\
3,539,559,836,519,435,665,967)(449,615,451,902,610,466,606,898)(501,570,503,96\
8,565,518,561,964), [ f1*f3*f4, f3, f1*f2*f3, f1*f4, f1*f4 ], [ One(Q), One(Q)\
, f2, f1*f3, f1, One(Q) ] ], [ (1,858,209,842)(2,804,161,788)(3,955,210,946)(4\
,965,121,972)(5,816,208,824)(6,889,162,880)(7,899,101,906)(8,762,160,770)(9,74\
4,175,626)(10,756,81,766)(11,593,141,603)(12,685,223,581)(13,810,61,820)(14,54\
8,189,558)(15,722,176,713)(16,733,107,742)(17,599,174,607)(18,901,82,887)(19,8\
81,45,869)(20,784,80,790)(21,735,142,720)(22,714,93,702)(23,621,140,628)(24,66\
3,224,654)(25,674,127,683)(26,554,222,562)(27,967,62,953)(28,947,37,935)(29,83\
8,60,844)(30,676,190,661)(31,655,113,643)(32,576,188,583)(33,693,253,538)(34,9\
69,67,992)(35,408,207,418)(36,517,122,407)(38,437,120,544)(39,659,215,547)(40,\
971,53,857)(41,752,282,486)(42,903,87,926)(43,372,159,382)(44,465,102,371)(46,\
401,100,492)(47,718,167,592)(48,905,73,803)(49,521,309,512)(50,536,237,691)(51\
,414,252,422)(52,839,68,821)(54,954,66,968)(55,542,206,519)(56,513,205,501)(57\
,522,204,511)(58,499,203,515)(59,440,119,420)(63,664,216,653)(64,641,124,657)(\
65,578,214,560)(69,469,352,460)(70,484,266,750)(71,378,281,386)(72,785,88,767)\
(74,888,86,902)(75,490,158,467)(76,461,157,449)(77,470,156,459)(78,447,155,463\
)(79,404,99,384)(83,723,168,712)(84,700,104,716)(85,623,166,605)(89,740,394,47\
7)(90,737,147,919)(91,257,173,267)(92,351,108,256)(94,355,106,483)(95,885,153,\
755)(96,739,133,797)(97,777,272,443)(98,883,144,867)(103,614,276,328)(105,269,\
139,346)(109,681,430,529)(110,678,195,985)(111,228,221,238)(112,308,128,227)(1\
14,312,126,535)(115,951,201,809)(116,680,181,851)(117,831,243,495)(118,949,192\
,933)(123,569,247,285)(125,240,187,303)(129,356,466,345)(130,475,381,741)(131,\
263,393,271)(132,622,148,604)(134,721,146,736)(135,481,172,353)(136,347,171,33\
4)(137,357,170,344)(138,332,169,349)(143,890,154,879)(145,786,152,768)(149,448\
,358,462)(150,441,359,886)(151,379,360,385)(163,333,365,348)(164,326,364,719)(\
165,264,275,270)(177,313,518,302)(178,527,417,682)(179,234,429,242)(180,577,19\
6,559)(182,662,194,677)(183,533,220,310)(184,304,219,291)(185,314,218,301)(186\
,289,217,306)(191,956,202,945)(193,840,200,822)(197,500,315,514)(198,493,316,9\
52)(199,415,317,421)(211,290,322,305)(212,283,321,660)(213,235,246,241)(225,68\
9,570,671)(226,686,295,990)(229,320,236,541)(230,1011,251,986)(231,688,250,989\
)(232,996,249,637)(233,999,248,988)(239,496,435,506)(244,638,438,648)(245,635,\
324,1012)(254,748,615,730)(255,745,338,924)(258,363,265,489)(259,1015,280,920)\
(260,747,279,923)(261,1004,278,696)(262,1007,277,922)(268,444,399,454)(273,697\
,402,707)(274,694,367,1016)(284,669,557,690)(286,439,296,419)(287,520,294,543)\
(288,539,307,318)(292,843,300,837)(293,966,299,973)(297,642,323,656)(298,555,3\
25,561)(311,504,534,497)(319,646,540,639)(327,728,602,749)(329,403,339,383)(33\
0,468,337,491)(331,487,350,361)(335,789,343,783)(336,900,342,907)(340,701,366,\
715)(341,600,368,606)(354,452,482,445)(362,705,488,698)(369,911,778,896)(370,9\
08,453,917)(373,472,380,480)(374,1014,392,913)(375,910,391,916)(376,1018,390,8\
63)(377,1001,389,915)(387,864,398,874)(388,861,397,1023)(395,870,629,878)(396,\
872,479,865)(400,703,632,711)(405,977,832,962)(406,974,505,983)(409,524,416,53\
2)(410,1010,428,979)(411,976,427,982)(412,1021,426,929)(413,993,425,981)(423,9\
30,434,940)(424,927,433,1024)(431,936,584,944)(432,938,531,931)(436,644,587,65\
2)(442,895,765,912)(446,478,464,471)(450,627,458,620)(451,734,457,743)(455,868\
,473,882)(456,763,474,769)(476,877,625,871)(485,710,751,704)(494,961,819,978)(\
498,530,516,523)(502,582,510,575)(503,675,509,684)(507,934,525,948)(508,817,52\
6,823)(528,943,580,937)(537,651,692,645)(545,835,997,826)(546,812,647,830)(549\
,666,556,673)(550,939,568,808)(551,827,567,815)(552,1020,566,928)(553,813,565,\
829)(563,849,574,998)(564,807,573,1022)(571,845,588,853)(572,1009,589,980)(579\
,959,852,941)(585,847,860,833)(586,975,670,850)(590,781,1005,772)(591,758,706,\
776)(594,725,601,732)(595,873,613,754)(596,773,612,761)(597,1017,611,862)(598,\
759,610,775)(608,795,619,1006)(609,753,618,1019)(616,791,633,799)(617,1013,634\
,914)(624,893,798,875)(630,793,806,779)(631,909,729,796)(636,814,995,828)(640,\
672,658,665)(649,841,667,859)(650,991,668,970)(679,942,984,960)(687,854,856,84\
6)(695,760,1003,774)(699,731,717,724)(708,787,726,805)(709,925,727,904)(738,87\
6,918,894)(746,800,802,792)(757,892,764,898)(771,801,782,1008)(780,1002,794,92\
1)(811,958,818,964)(825,855,836,1000)(834,994,848,987)(866,897,884,891)(932,96\
3,950,957), [ f1*f3*f4, f1*f2*f3, f1*f2*f3*f4, f1*f4, f1*f4 ], [ One(Q), One(Q\
), f2, f1*f3, f1, One(Q) ] ], [ (1,684)(2,743)(3,692)(4,516)(5,658)(6,751)(7,4\
64)(8,717)(9,907)(10,701)(11,868)(12,973)(13,642)(14,934)(15,625)(16,350)(17,8\
84)(18,765)(19,491)(20,738)(21,602)(22,482)(23,904)(24,580)(25,307)(26,950)(27\
,819)(28,543)(29,679)(30,557)(31,534)(32,970)(33,822)(34,500)(35,841)(36,837)(\
37,520)(38,823)(39,945)(40,662)(41,768)(42,448)(43,787)(44,783)(45,468)(46,769\
)(47,879)(48,721)(49,586)(50,220)(51,1000)(52,995)(53,677)(54,687)(55,417)(56,\
540)(57,406)(58,212)(59,811)(60,984)(61,656)(62,494)(63,546)(64,302)(65,987)(6\
6,856)(67,514)(68,636)(69,631)(70,172)(71,1008)(72,1003)(73,736)(74,746)(75,38\
1)(76,488)(77,370)(78,164)(79,757)(80,918)(81,715)(82,442)(83,591)(84,345)(85,\
921)(86,802)(87,462)(88,695)(89,605)(90,333)(91,624)(92,620)(93,354)(94,606)(9\
5,712)(96,888)(97,785)(98,469)(99,764)(100,763)(101,446)(102,789)(103,622)(104\
,356)(105,601)(106,600)(107,331)(108,627)(109,560)(110,290)(111,579)(112,575)(\
113,311)(114,561)(115,653)(116,954)(117,839)(118,521)(119,818)(120,817)(121,49\
8)(122,843)(123,577)(124,313)(125,556)(126,555)(127,288)(128,582)(129,792)(130\
,158)(131,1006)(132,1017)(133,902)(134,909)(135,266)(136,479)(137,255)(138,150\
)(139,594)(140,925)(141,882)(142,327)(143,754)(144,460)(145,914)(146,796)(147,\
348)(148,862)(149,758)(151,1019)(152,1013)(153,723)(154,873)(155,364)(156,453)\
(157,362)(159,805)(160,699)(161,734)(162,485)(163,595)(165,1005)(166,1002)(167\
,890)(168,706)(169,359)(170,338)(171,396)(173,798)(174,866)(175,900)(176,476)(\
177,846)(178,206)(179,998)(180,1020)(181,968)(182,975)(183,237)(184,531)(185,2\
26)(186,198)(187,549)(188,991)(189,948)(190,284)(191,808)(192,512)(193,980)(19\
4,850)(195,305)(196,928)(197,812)(199,1022)(200,1009)(201,664)(202,939)(203,32\
1)(204,505)(205,319)(207,859)(208,640)(209,675)(210,537)(211,550)(213,997)(214\
,994)(215,956)(216,647)(217,316)(218,295)(219,432)(221,852)(222,932)(223,966)(\
224,528)(225,420)(227,585)(228,436)(229,421)(230,511)(231,838)(232,967)(233,66\
3)(234,439)(235,416)(236,415)(238,587)(239,422)(240,405)(241,409)(242,419)(243\
,821)(244,562)(245,291)(246,545)(247,559)(248,654)(249,953)(250,844)(251,522)(\
252,855)(253,840)(254,384)(256,630)(257,400)(258,385)(259,459)(260,784)(261,90\
1)(262,722)(263,403)(264,380)(265,379)(267,632)(268,386)(269,369)(270,373)(271\
,383)(272,767)(273,607)(274,334)(275,590)(276,604)(277,713)(278,887)(279,790)(\
280,470)(281,801)(282,786)(283,960)(285,940)(286,1021)(287,937)(289,589)(292,9\
79)(293,931)(294,943)(296,929)(297,974)(298,1024)(299,938)(300,1010)(301,410)(\
303,832)(304,324)(306,572)(308,860)(309,670)(310,828)(312,813)(314,428)(315,83\
0)(317,807)(318,978)(320,993)(322,568)(323,983)(325,927)(326,894)(328,874)(329\
,1018)(330,871)(332,634)(335,913)(336,865)(337,877)(339,863)(340,908)(341,1023\
)(342,872)(343,1014)(344,374)(346,778)(347,367)(349,617)(351,806)(352,729)(353\
,774)(355,759)(357,392)(358,776)(360,753)(361,912)(363,1001)(365,613)(366,917)\
(368,861)(371,791)(372,395)(375,621)(376,735)(377,889)(378,399)(382,629)(387,7\
70)(388,449)(389,880)(390,720)(391,628)(393,795)(394,623)(397,461)(398,762)(40\
1,596)(402,599)(404,615)(407,845)(408,431)(411,576)(412,676)(413,955)(414,435)\
(418,584)(423,824)(424,501)(425,946)(426,661)(427,583)(429,849)(430,578)(433,5\
13)(434,816)(437,551)(438,554)(440,570)(441,727)(443,707)(444,1004)(445,704)(4\
47,794)(450,920)(451,698)(452,710)(454,696)(455,745)(456,1016)(457,705)(458,10\
15)(463,780)(465,799)(466,800)(467,611)(471,749)(472,1007)(473,924)(474,694)(4\
75,731)(477,747)(478,728)(480,922)(481,760)(483,775)(484,897)(486,910)(487,895\
)(489,915)(490,597)(492,612)(493,668)(495,648)(496,996)(497,645)(499,848)(502,\
986)(503,639)(504,651)(506,637)(507,686)(508,1012)(509,646)(510,1011)(515,834)\
(517,853)(518,854)(519,566)(523,690)(524,999)(525,990)(526,635)(527,672)(529,6\
88)(530,669)(532,988)(533,814)(535,829)(536,963)(538,976)(539,961)(541,981)(54\
2,552)(544,567)(547,936)(548,571)(553,858)(558,588)(563,972)(564,643)(565,842)\
(569,930)(573,655)(574,965)(581,827)(592,870)(593,616)(598,804)(603,633)(608,9\
06)(609,702)(610,788)(614,864)(618,714)(619,899)(626,773)(638,831)(641,964)(64\
4,809)(649,678)(650,952)(652,951)(657,958)(659,944)(660,942)(665,682)(666,949)\
(667,985)(671,680)(673,933)(674,836)(681,989)(683,825)(685,815)(689,851)(691,9\
57)(693,982)(697,777)(700,898)(703,755)(708,737)(709,886)(711,885)(716,892)(71\
8,878)(719,876)(724,741)(725,883)(726,919)(730,739)(732,867)(733,782)(740,923)\
(742,771)(744,761)(748,797)(750,891)(752,916)(756,779)(766,793)(772,869)(781,8\
81)(803,911)(810,833)(820,847)(826,935)(835,947)(857,977)(875,903)(893,926)(89\
6,905)(941,969)(959,992)(962,971), [ f1*f3*f4, f1*f3, f3*f4, f2*f3*f4, f1*f3*f\
4 ], [ One(Q), One(Q), f3, f2*f4, f1, One(Q) ] ], [ (1,671,209,689)(2,730,161,\
748)(3,529,210,681)(4,648,121,638)(5,506,208,496)(6,477,162,740)(7,707,101,697\
)(8,454,160,444)(9,896,175,911)(10,878,81,870)(11,711,141,703)(12,962,223,977)\
(13,944,61,936)(14,652,189,644)(15,486,176,752)(16,874,107,864)(17,339,174,329\
)(18,328,82,614)(19,910,45,916)(20,489,80,363)(21,443,142,777)(22,747,93,923)(\
23,480,140,472)(24,538,224,693)(25,940,127,930)(26,296,222,286)(27,285,62,569)\
(28,976,37,982)(29,541,60,320)(30,495,190,831)(31,688,113,989)(32,532,188,524)\
(33,826,253,835)(34,853,67,845)(35,510,207,502)(36,941,122,959)(38,673,120,666\
)(39,833,215,847)(40,815,53,827)(41,772,282,781)(42,799,87,791)(43,458,159,450\
)(44,875,102,893)(46,732,100,725)(47,779,167,793)(48,761,73,773)(49,581,309,68\
5)(50,998,237,849)(51,196,252,180)(52,179,68,429)(54,535,66,312)(55,637,206,99\
6)(56,680,205,851)(57,547,204,659)(58,993,203,981)(59,325,119,298)(63,407,216,\
517)(64,813,124,829)(65,317,214,199)(69,626,352,744)(70,1006,266,795)(71,148,2\
81,132)(72,131,88,393)(74,483,86,355)(75,696,158,1004)(76,739,157,797)(77,592,\
156,718)(78,1001,155,915)(79,368,99,341)(83,371,168,465)(84,759,104,775)(85,36\
0,166,151)(89,609,394,618)(90,806,147,630)(91,343,173,335)(92,708,108,726)(94,\
898,106,892)(95,616,153,633)(96,598,133,610)(97,608,272,619)(98,612,144,596)(1\
03,771,276,782)(105,456,139,474)(109,564,430,573)(110,860,195,585)(111,300,221\
,292)(112,649,128,667)(114,964,126,958)(115,571,201,588)(116,553,181,565)(117,\
563,243,574)(118,567,192,551)(123,825,247,836)(125,508,187,526)(129,788,466,80\
4)(130,1008,381,801)(134,492,146,401)(135,863,172,1018)(136,905,171,803)(137,7\
55,170,885)(138,1007,169,922)(143,256,154,351)(145,275,152,165)(149,603,358,59\
3)(150,1005,359,590)(163,766,365,756)(164,1019,364,753)(177,842,518,858)(178,1\
000,417,855)(182,544,194,437)(183,929,220,1021)(184,971,219,857)(185,809,218,9\
51)(186,999,217,988)(191,227,202,308)(193,246,200,213)(197,558,315,548)(198,99\
7,316,545)(211,820,322,810)(212,1022,321,807)(225,424,570,433)(226,852,295,579\
)(228,507,238,525)(229,848,236,834)(230,431,251,584)(231,413,250,425)(232,423,\
249,434)(233,427,248,411)(234,957,242,963)(235,650,241,668)(239,566,435,552)(2\
40,299,303,293)(244,426,438,412)(245,832,324,405)(254,388,615,397)(255,798,338\
,624)(257,455,267,473)(258,794,265,780)(259,395,280,629)(260,377,279,389)(261,\
387,278,398)(262,391,277,375)(263,891,271,897)(264,709,270,727)(268,611,399,59\
7)(269,342,346,336)(273,390,402,376)(274,778,367,369)(283,946,660,955)(284,950\
,557,932)(287,583,294,576)(288,928,307,1020)(289,935,306,947)(290,986,305,1011\
)(291,949,304,933)(297,418,323,408)(301,992,314,969)(302,1024,313,927)(310,972\
,533,965)(311,987,534,994)(318,824,539,816)(319,811,540,818)(326,880,719,889)(\
327,884,602,866)(330,628,337,621)(331,862,350,1017)(332,869,349,881)(333,920,3\
48,1015)(334,883,347,867)(340,382,366,372)(344,926,357,903)(345,1023,356,861)(\
353,906,481,899)(354,921,482,1002)(361,770,487,762)(362,757,488,764)(370,805,4\
53,787)(373,634,380,617)(374,400,392,632)(378,724,386,731)(379,876,385,894)(38\
3,774,403,760)(384,457,404,451)(396,594,479,601)(406,859,505,841)(409,589,416,\
572)(410,436,428,587)(414,665,422,672)(415,942,421,960)(419,828,439,814)(420,5\
09,440,503)(432,549,531,556)(441,713,886,722)(442,717,765,699)(445,790,452,784\
)(446,695,464,1003)(447,702,463,714)(448,913,462,1014)(449,716,461,700)(459,91\
9,470,737)(460,1016,469,694)(467,742,490,733)(468,914,491,1013)(471,607,478,59\
9)(475,887,741,901)(476,904,625,925)(484,720,750,735)(485,738,751,918)(493,654\
,952,663)(494,658,819,640)(497,844,504,838)(498,636,516,995)(499,643,515,655)(\
500,979,514,1010)(501,657,513,641)(511,985,522,678)(512,1012,521,635)(519,683,\
542,674)(520,980,543,1009)(523,562,530,554)(527,953,682,967)(528,970,580,991)(\
536,661,691,676)(537,679,692,984)(546,948,647,934)(550,575,568,582)(555,854,56\
1,846)(559,978,577,961)(560,651,578,645)(586,817,670,823)(591,882,706,868)(595\
,620,613,627)(600,800,606,792)(604,912,622,895)(605,710,623,704)(631,763,729,7\
69)(639,968,646,954)(642,808,656,939)(653,990,664,686)(662,931,677,938)(669,82\
1,690,839)(675,687,684,856)(698,902,705,888)(701,754,715,873)(712,924,723,745)\
(721,865,736,872)(728,767,749,785)(734,746,743,802)(758,783,776,789)(768,877,7\
86,871)(796,900,909,907)(812,837,830,843)(822,943,840,937)(850,966,975,973)(87\
9,917,890,908)(945,983,956,974), [ f1*f3*f4, f1*f2*f3, f1*f2*f3*f4, f1*f4, f1*\
f4 ], [ One(Q), One(Q), f2, f1*f3, f1, One(Q) ] ], [ (1,829)(2,775)(3,981)(4,8\
49)(5,930)(6,915)(7,795)(8,864)(9,612)(10,806)(11,799)(12,567)(13,860)(14,853)\
(15,922)(16,801)(17,697)(18,696)(19,590)(20,923)(21,863)(22,753)(23,916)(24,98\
8)(25,855)(26,638)(27,637)(28,545)(29,989)(30,929)(31,807)(32,982)(33,427)(34,\
852)(35,944)(36,588)(37,997)(38,815)(39,584)(40,832)(41,391)(42,798)(43,878)(4\
4,633)(45,1005)(46,761)(47,629)(48,778)(49,933)(50,932)(51,496)(52,495)(53,405\
)(54,851)(55,928)(56,927)(57,1011)(58,994)(59,689)(60,688)(61,585)(62,996)(63,\
951)(64,818)(65,681)(66,680)(67,579)(68,831)(69,867)(70,866)(71,444)(72,443)(7\
3,369)(74,797)(75,862)(76,861)(77,1015)(78,1002)(79,748)(80,747)(81,630)(82,10\
04)(83,885)(84,764)(85,740)(86,739)(87,624)(88,777)(89,279)(90,805)(91,711)(92\
,793)(93,1019)(94,598)(95,632)(96,615)(97,273)(98,594)(99,730)(100,773)(101,10\
06)(102,616)(103,387)(104,757)(105,896)(106,610)(107,1008)(108,779)(109,250)(1\
10,859)(111,652)(112,847)(113,1022)(114,553)(115,587)(116,570)(117,244)(118,54\
9)(119,671)(120,827)(121,998)(122,571)(123,423)(124,811)(125,962)(126,565)(127\
,1000)(128,833)(129,700)(130,699)(131,329)(132,328)(133,254)(134,803)(135,695)\
(136,694)(137,1014)(138,1013)(139,911)(140,910)(141,791)(142,1018)(143,718)(14\
4,601)(145,752)(146,905)(147,787)(148,614)(149,926)(150,925)(151,363)(152,486)\
(153,400)(154,592)(155,921)(156,920)(157,1023)(158,1017)(159,870)(160,874)(161\
,759)(162,1001)(163,919)(164,918)(165,472)(166,477)(167,395)(168,755)(169,914)\
(170,913)(171,1016)(172,1003)(173,703)(174,707)(175,596)(176,1007)(177,641)(17\
8,640)(179,286)(180,285)(181,225)(182,857)(183,636)(184,635)(185,1010)(186,100\
9)(187,977)(188,976)(189,845)(190,1021)(191,659)(192,556)(193,693)(194,971)(19\
5,841)(196,569)(197,992)(198,991)(199,320)(200,538)(201,436)(202,547)(203,987)\
(204,986)(205,1024)(206,1020)(207,936)(208,940)(209,813)(210,993)(211,985)(212\
,984)(213,524)(214,529)(215,431)(216,809)(217,980)(218,979)(219,1012)(220,995)\
(221,644)(222,648)(223,551)(224,999)(226,948)(227,510)(228,959)(229,413)(230,5\
82)(231,430)(232,239)(233,409)(234,563)(235,826)(236,425)(237,950)(238,941)(24\
0,673)(241,835)(242,574)(243,438)(245,817)(246,532)(247,434)(248,416)(249,435)\
(251,575)(252,506)(253,411)(255,882)(256,458)(257,893)(258,377)(259,627)(260,3\
94)(261,268)(262,373)(263,608)(264,772)(265,389)(266,884)(267,875)(269,732)(27\
0,781)(271,619)(272,402)(274,763)(275,480)(276,398)(277,380)(278,399)(280,620)\
(281,454)(282,375)(283,499)(284,498)(287,947)(288,494)(289,493)(290,939)(291,9\
38)(292,517)(293,685)(294,935)(295,934)(296,429)(297,820)(298,312)(299,581)(30\
0,407)(301,990)(302,856)(303,666)(304,931)(305,808)(306,952)(307,819)(308,502)\
(309,949)(310,536)(311,537)(313,687)(314,686)(315,969)(316,970)(317,541)(318,6\
74)(319,675)(321,679)(322,678)(323,810)(324,823)(325,535)(326,447)(327,446)(33\
0,881)(331,442)(332,441)(333,873)(334,872)(335,465)(336,744)(337,869)(338,868)\
(339,393)(340,766)(341,355)(342,626)(343,371)(344,924)(345,802)(346,725)(347,8\
65)(348,754)(349,886)(350,765)(351,450)(352,883)(353,484)(354,485)(356,746)(35\
7,745)(358,903)(359,904)(360,489)(361,733)(362,734)(364,738)(365,737)(366,756)\
(367,769)(368,483)(370,715)(372,726)(374,789)(376,383)(378,771)(379,609)(381,7\
17)(382,708)(384,898)(385,618)(386,782)(388,600)(390,403)(392,783)(396,900)(39\
7,606)(401,456)(404,892)(406,656)(408,667)(410,843)(412,419)(414,825)(415,564)\
(417,658)(418,649)(420,964)(421,573)(422,836)(424,555)(426,439)(428,837)(432,9\
66)(433,561)(437,508)(440,958)(445,714)(448,706)(449,705)(451,804)(452,702)(45\
3,701)(455,603)(457,788)(459,917)(460,796)(461,698)(462,591)(463,719)(464,602)\
(466,716)(467,475)(468,476)(469,909)(470,908)(471,899)(473,593)(474,492)(478,9\
06)(479,907)(481,750)(482,751)(487,742)(488,743)(490,741)(491,625)(497,655)(50\
0,647)(501,646)(503,858)(504,643)(505,642)(507,558)(509,842)(511,983)(512,850)\
(513,639)(514,546)(515,660)(516,557)(518,657)(519,527)(520,528)(521,975)(522,9\
74)(523,965)(525,548)(526,544)(530,972)(531,973)(533,691)(534,692)(539,683)(54\
0,684)(542,682)(543,580)(550,956)(552,559)(554,957)(560,848)(562,963)(566,577)\
(568,945)(572,840)(576,650)(578,834)(583,668)(586,677)(589,822)(595,890)(597,6\
04)(599,891)(605,794)(607,897)(611,622)(613,879)(617,786)(621,709)(623,780)(62\
8,727)(631,736)(634,768)(645,955)(651,946)(653,830)(654,943)(661,669)(662,670)\
(663,937)(664,812)(665,816)(672,824)(676,690)(704,889)(710,880)(712,776)(713,8\
77)(720,728)(721,729)(722,871)(723,758)(724,762)(731,770)(735,749)(760,767)(77\
4,785)(784,876)(790,894)(792,902)(800,888)(814,821)(828,839)(838,942)(844,960)\
(846,968)(854,954)(887,895)(901,912)(953,961)(967,978), [ f1*f3*f4, f1*f3, f3*\
f4, f2*f3*f4, f1*f3*f4 ], [ One(Q), One(Q), f3, f2*f4, f1, One(Q) ] ], [ (1,29\
8)(2,341)(3,199)(4,286)(5,180)(6,151)(7,329)(8,132)(9,456)(10,458)(11,343)(12,\
508)(13,510)(14,300)(15,165)(16,444)(17,72)(18,71)(19,472)(20,166)(21,131)(22,\
363)(23,152)(24,213)(25,496)(26,52)(27,51)(28,524)(29,214)(30,179)(31,320)(32,\
200)(33,650)(34,652)(35,202)(36,525)(37,532)(38,299)(39,667)(40,673)(41,709)(4\
2,711)(43,154)(44,473)(45,480)(46,342)(47,726)(48,732)(49,303)(50,638)(53,666)\
(54,119)(55,285)(56,312)(57,308)(58,681)(59,66)(60,65)(61,502)(62,252)(63,221)\
(64,689)(67,644)(68,222)(69,346)(70,697)(73,725)(74,99)(75,328)(76,355)(77,351\
)(78,740)(79,86)(80,85)(81,450)(82,281)(83,173)(84,748)(87,703)(88,174)(89,876\
)(90,878)(91,168)(92,366)(93,489)(94,457)(95,893)(96,898)(97,891)(98,896)(100,\
336)(101,339)(102,455)(103,724)(104,730)(105,134)(106,451)(107,454)(108,340)(1\
09,942)(110,944)(111,216)(112,323)(113,541)(114,509)(115,959)(116,964)(117,957\
)(118,962)(120,293)(121,296)(122,507)(123,665)(124,671)(125,182)(126,503)(127,\
506)(128,297)(129,404)(130,864)(133,892)(135,443)(136,401)(137,465)(138,752)(1\
39,146)(140,145)(141,335)(142,393)(143,159)(144,911)(147,870)(148,160)(149,267\
)(150,916)(153,875)(155,477)(156,256)(157,483)(158,614)(161,368)(162,360)(163,\
382)(164,923)(167,708)(169,486)(170,371)(171,492)(172,777)(175,474)(176,275)(1\
77,440)(178,930)(181,958)(183,495)(184,437)(185,517)(186,693)(187,194)(188,193\
)(189,292)(190,429)(191,207)(192,977)(195,936)(196,208)(197,238)(198,982)(201,\
941)(203,529)(204,227)(205,535)(206,569)(209,325)(210,317)(211,418)(212,989)(2\
15,649)(217,538)(218,407)(219,544)(220,831)(223,526)(224,246)(225,854)(226,853\
)(228,315)(229,651)(230,847)(231,848)(232,825)(233,826)(234,523)(235,287)(236,\
645)(237,648)(239,961)(240,309)(241,294)(242,530)(243,963)(244,814)(245,815)(2\
47,672)(248,835)(249,836)(250,834)(251,833)(253,668)(254,800)(255,799)(257,358\
)(258,710)(259,793)(260,794)(261,771)(262,772)(263,471)(264,330)(265,704)(266,\
707)(268,895)(269,352)(270,337)(271,478)(272,897)(273,760)(274,761)(276,731)(2\
77,781)(278,782)(279,780)(280,779)(282,727)(283,578)(284,849)(288,637)(289,576\
)(290,659)(291,685)(295,845)(301,558)(302,851)(304,581)(305,547)(306,583)(307,\
996)(310,554)(311,981)(313,680)(314,548)(316,976)(318,414)(319,829)(321,688)(3\
22,408)(324,827)(326,623)(327,795)(331,696)(332,621)(333,718)(334,744)(338,791\
)(344,603)(345,797)(347,626)(348,592)(349,628)(350,1004)(353,599)(354,915)(356\
,739)(357,593)(359,910)(361,378)(362,775)(364,747)(365,372)(367,773)(369,729)(\
370,806)(373,877)(374,633)(375,634)(376,608)(377,609)(379,445)(380,871)(381,87\
4)(383,728)(384,466)(385,452)(386,487)(387,597)(388,598)(389,618)(390,619)(391\
,617)(392,616)(394,894)(395,613)(396,612)(397,610)(398,611)(399,912)(400,776)(\
402,774)(403,749)(405,670)(406,860)(409,943)(410,588)(411,589)(412,563)(413,56\
4)(415,497)(416,937)(417,940)(419,669)(420,518)(421,504)(422,539)(423,552)(424\
,553)(425,573)(426,574)(427,572)(428,571)(430,960)(431,568)(432,567)(433,565)(\
434,566)(435,978)(436,830)(438,828)(439,690)(441,786)(442,801)(446,863)(447,78\
4)(448,885)(449,804)(453,630)(459,766)(460,803)(461,788)(462,755)(463,790)(464\
,1018)(467,762)(468,922)(469,905)(470,756)(475,604)(476,590)(479,596)(481,607)\
(482,1001)(484,767)(485,753)(488,759)(490,770)(491,1007)(493,840)(494,855)(498\
,929)(499,838)(500,951)(501,858)(505,585)(511,820)(512,857)(513,842)(514,809)(\
515,844)(516,1021)(519,816)(520,988)(521,971)(522,810)(527,559)(528,545)(531,5\
51)(533,562)(534,993)(536,821)(537,807)(540,813)(542,824)(543,999)(546,852)(54\
9,850)(550,584)(555,639)(556,975)(557,998)(560,660)(561,646)(570,846)(575,983)\
(577,682)(579,647)(580,997)(582,974)(586,832)(587,812)(591,798)(594,796)(595,6\
29)(600,698)(601,909)(602,1006)(605,719)(606,705)(615,792)(620,917)(622,741)(6\
24,706)(625,1005)(627,908)(631,778)(632,758)(635,966)(636,932)(640,928)(641,95\
4)(642,1011)(643,955)(653,992)(654,947)(655,946)(656,986)(657,968)(658,1020)(6\
61,965)(662,933)(663,935)(664,969)(674,953)(675,927)(676,972)(677,949)(678,956\
)(679,994)(683,967)(684,1024)(686,843)(687,818)(691,839)(692,1022)(694,900)(69\
5,866)(699,862)(700,888)(701,1015)(702,889)(712,926)(713,881)(714,880)(715,920\
)(716,902)(717,1017)(720,899)(721,867)(722,869)(723,903)(733,887)(734,861)(735\
,906)(736,883)(737,890)(738,1002)(742,901)(743,1023)(745,789)(746,764)(750,785\
)(751,1019)(754,805)(757,802)(763,865)(765,1008)(768,886)(769,872)(783,924)(78\
7,873)(808,859)(811,856)(817,931)(819,1000)(822,952)(823,938)(837,990)(841,939\
)(868,1014)(879,919)(882,913)(884,1003)(904,1013)(907,1016)(914,925)(918,921)(\
934,1010)(945,985)(948,979)(950,995)(970,1009)(973,1012)(980,991)(984,987), [ \
f1*f3*f4, f1*f3, f3*f4, f2*f3*f4, f1*f3*f4 ], [ One(Q), One(Q), f2, f3, f1, On\
e(Q) ] ], [ (1,639,209,646)(2,698,161,705)(3,497,210,504)(4,690,121,669)(5,682\
,208,527)(6,445,162,452)(7,749,101,728)(8,741,160,475)(9,865,175,872)(10,917,8\
1,908)(11,924,141,745)(12,931,223,938)(13,983,61,974)(14,990,189,686)(15,330,1\
76,337)(16,912,107,895)(17,750,174,484)(18,361,82,487)(19,871,45,877)(20,719,8\
0,326)(21,471,142,478)(22,704,93,710)(23,886,140,441)(24,287,224,294)(25,978,1\
27,961)(26,691,222,536)(27,318,62,539)(28,937,37,943)(29,660,60,283)(30,523,19\
0,530)(31,645,113,651)(32,952,188,493)(33,980,253,1009)(34,830,67,812)(35,985,\
207,678)(36,979,122,1010)(38,1012,120,635)(39,808,215,939)(40,850,53,975)(41,9\
14,282,1013)(42,776,87,758)(43,919,159,737)(44,913,102,1014)(46,1016,100,694)(\
47,754,167,873)(48,796,73,909)(49,182,309,194)(50,828,237,814)(51,683,252,674)\
(52,310,68,533)(54,518,66,177)(55,665,206,672)(56,503,205,509)(57,297,204,323)\
(58,960,203,942)(59,657,119,641)(63,197,216,315)(64,846,124,854)(65,515,214,49\
9)(69,134,352,146)(70,774,266,760)(71,742,281,733)(72,353,88,481)(74,466,86,12\
9)(75,724,158,731)(76,451,157,457)(77,340,156,366)(78,894,155,876)(79,716,99,7\
00)(83,149,168,358)(84,792,104,800)(85,463,166,447)(89,921,394,1002)(90,613,14\
7,595)(91,926,173,903)(92,920,108,1015)(94,1023,106,861)(95,591,153,706)(96,80\
2,133,746)(97,695,272,1003)(98,729,144,631)(103,862,276,1017)(105,867,139,883)\
(109,987,430,994)(110,568,195,550)(111,992,221,969)(112,986,128,1011)(114,1024\
,126,927)(115,546,201,647)(116,856,181,687)(117,636,243,995)(118,670,192,586)(\
123,928,247,1020)(125,933,187,949)(130,611,381,597)(131,906,393,899)(132,467,1\
48,490)(135,891,172,897)(136,336,171,342)(137,455,170,473)(138,727,169,709)(14\
3,163,154,365)(145,349,152,332)(150,634,359,617)(151,702,360,714)(164,794,364,\
780)(165,869,275,881)(178,566,417,552)(179,972,429,965)(180,519,196,542)(183,9\
57,220,963)(184,293,219,299)(185,507,218,525)(186,668,217,650)(191,211,202,322\
)(193,306,200,289)(198,589,316,572)(199,643,317,655)(212,848,321,834)(213,935,\
246,947)(225,811,570,818)(226,428,295,410)(227,820,308,810)(228,809,238,951)(2\
29,1022,236,807)(230,406,251,505)(231,984,250,679)(232,494,249,819)(233,528,24\
8,580)(234,929,242,1021)(235,988,241,999)(239,1000,435,855)(240,857,303,971)(2\
44,950,438,932)(245,531,324,432)(254,757,615,764)(255,392,338,374)(256,766,351\
,756)(257,755,267,885)(258,1019,265,753)(259,370,280,453)(260,918,279,738)(261\
,442,278,765)(262,476,277,625)(263,863,271,1018)(264,922,270,1007)(268,1008,39\
9,801)(269,803,346,905)(273,884,402,866)(274,479,367,396)(284,426,557,412)(285\
,824,569,816)(286,661,296,676)(288,825,307,836)(290,649,305,667)(291,526,304,5\
08)(292,301,300,314)(298,501,325,513)(302,964,313,958)(311,564,534,573)(312,84\
2,535,858)(319,424,540,433)(320,946,541,955)(327,390,602,376)(328,770,614,762)\
(329,720,339,735)(331,771,350,782)(333,708,348,726)(334,474,347,456)(335,344,3\
43,357)(341,449,368,461)(345,898,356,892)(354,609,482,618)(355,788,483,804)(36\
2,388,488,397)(363,880,489,889)(369,594,778,601)(371,603,465,593)(372,592,382,\
718)(373,1005,380,590)(375,925,391,904)(377,485,389,751)(378,696,386,1004)(379\
,915,385,1001)(383,1006,403,795)(384,797,404,739)(387,717,398,699)(395,805,629\
,787)(400,798,632,624)(401,626,492,744)(405,549,832,556)(407,558,517,548)(408,\
547,418,659)(409,997,416,545)(411,991,427,970)(413,537,425,692)(414,637,422,99\
6)(415,981,421,993)(419,998,439,849)(420,851,440,680)(423,658,434,640)(431,859\
,584,841)(436,852,587,579)(437,581,544,685)(443,607,777,599)(444,887,454,901)(\
446,608,464,619)(448,875,462,893)(450,459,458,470)(460,732,469,725)(468,772,49\
1,781)(472,713,480,722)(477,790,740,784)(486,628,752,621)(495,562,831,554)(496\
,953,506,967)(498,563,516,574)(500,941,514,959)(502,511,510,522)(512,673,521,6\
66)(520,826,543,835)(524,654,532,663)(529,844,681,838)(538,583,693,576)(551,81\
7,567,823)(553,675,565,684)(555,829,561,813)(559,940,577,930)(560,989,578,688)\
(571,948,588,934)(575,860,582,585)(596,763,612,769)(598,734,610,743)(600,775,6\
06,759)(604,874,622,864)(605,923,623,747)(616,882,633,868)(620,806,627,630)(63\
8,821,648,839)(642,833,656,847)(644,653,652,664)(662,962,677,977)(671,968,689,\
954)(697,767,707,785)(701,779,715,793)(703,712,711,723)(721,896,736,911)(730,9\
02,748,888)(761,900,773,907)(768,916,786,910)(783,799,789,791)(815,966,827,973\
)(822,982,840,976)(837,853,843,845)(870,879,878,890)(936,945,944,956), [ f1*f3\
*f4, f1*f2*f3, f1*f2*f3*f4, f1*f4, f1*f4 ], [ One(Q), One(Q), f2, f1*f3, f1, O\
ne(Q) ] ], [ (1,641)(2,700)(3,499)(4,536)(5,674)(6,447)(7,484)(8,733)(9,867)(1\
0,919)(11,926)(12,933)(13,985)(14,992)(15,332)(16,475)(17,899)(18,467)(19,441)\
(20,714)(21,353)(22,326)(23,881)(24,289)(25,527)(26,965)(27,519)(28,493)(29,65\
5)(30,310)(31,283)(32,947)(33,988)(34,990)(35,820)(36,951)(37,952)(38,857)(39,\
1011)(40,1012)(41,922)(42,924)(43,766)(44,885)(45,886)(46,803)(47,1015)(48,101\
6)(49,184)(50,669)(51,816)(52,661)(53,635)(54,513)(55,318)(56,177)(57,322)(58,\
504)(59,858)(60,643)(61,678)(62,542)(63,314)(64,646)(65,955)(66,501)(67,686)(6\
8,676)(69,136)(70,728)(71,762)(72,720)(73,694)(74,461)(75,361)(76,129)(77,365)\
(78,452)(79,804)(80,702)(81,737)(82,490)(83,357)(84,705)(85,889)(86,449)(87,74\
5)(88,735)(89,915)(90,917)(91,603)(92,718)(93,719)(94,797)(95,1014)(96,1023)(9\
7,863)(98,865)(99,788)(100,905)(101,750)(102,755)(103,696)(104,698)(105,626)(1\
06,739)(107,741)(108,592)(109,981)(110,983)(111,558)(112,659)(113,660)(114,851\
)(115,1010)(116,1024)(117,929)(118,931)(119,842)(120,971)(121,691)(122,809)(12\
3,637)(124,639)(125,581)(126,680)(127,682)(128,547)(130,895)(131,599)(132,887)\
(133,861)(134,347)(135,471)(137,358)(138,337)(139,744)(140,869)(141,903)(142,4\
81)(143,470)(144,872)(145,722)(146,334)(147,908)(148,901)(149,170)(150,877)(15\
1,784)(152,713)(153,913)(154,459)(155,445)(156,163)(157,466)(158,487)(159,756)\
(160,742)(161,716)(162,463)(164,710)(165,621)(166,880)(167,920)(168,344)(169,3\
30)(171,352)(172,478)(173,593)(174,906)(175,883)(176,349)(178,961)(179,554)(18\
0,953)(181,927)(182,304)(183,523)(185,315)(186,294)(187,685)(188,935)(189,969)\
(190,533)(191,522)(192,938)(193,663)(194,291)(195,974)(196,967)(197,218)(198,9\
43)(199,838)(200,654)(201,979)(202,511)(203,497)(204,211)(205,518)(206,539)(20\
7,810)(208,683)(209,657)(210,515)(212,651)(213,576)(214,946)(215,986)(216,301)\
(217,287)(219,309)(220,530)(221,548)(222,972)(223,949)(224,306)(225,829)(226,8\
30)(227,418)(228,517)(229,989)(230,939)(231,1022)(232,928)(233,980)(234,495)(2\
35,538)(236,688)(237,690)(238,407)(239,930)(240,544)(241,693)(242,831)(243,102\
1)(244,849)(245,850)(246,583)(247,996)(248,1009)(249,1020)(250,807)(251,808)(2\
52,824)(253,999)(254,775)(255,776)(256,382)(257,465)(258,923)(259,873)(260,101\
9)(261,862)(262,914)(263,443)(264,486)(265,747)(266,749)(267,371)(268,864)(269\
,492)(270,752)(271,777)(272,1018)(273,795)(274,796)(275,628)(276,1004)(277,101\
3)(278,1017)(279,753)(280,754)(281,770)(282,1007)(284,814)(285,414)(286,821)(2\
88,665)(290,323)(292,664)(293,521)(295,812)(296,839)(297,305)(298,954)(299,512\
)(300,653)(302,509)(303,437)(307,672)(308,408)(311,942)(312,440)(313,503)(316,\
937)(317,844)(319,854)(320,578)(321,645)(324,975)(325,968)(327,760)(328,378)(3\
29,767)(331,724)(333,366)(335,723)(336,469)(338,758)(339,785)(340,348)(341,888\
)(342,460)(343,712)(345,457)(346,401)(350,731)(351,372)(354,876)(355,404)(356,\
451)(359,871)(360,790)(362,800)(363,623)(364,704)(367,909)(368,902)(369,612)(3\
70,613)(373,916)(374,706)(375,1005)(376,695)(377,921)(379,477)(380,910)(381,91\
2)(383,697)(384,483)(385,740)(386,614)(387,801)(388,802)(389,1002)(390,1003)(3\
91,590)(392,591)(393,607)(394,1001)(395,806)(396,729)(397,746)(398,1008)(399,8\
74)(400,799)(402,1006)(403,707)(405,567)(406,568)(409,982)(410,647)(411,997)(4\
12,636)(413,987)(415,529)(416,976)(417,978)(419,638)(420,535)(421,681)(422,569\
)(423,855)(424,856)(425,994)(426,995)(427,545)(428,546)(429,562)(430,993)(431,\
860)(432,670)(433,687)(434,1000)(435,940)(436,853)(438,998)(439,648)(442,597)(\
444,604)(446,891)(448,473)(450,890)(453,595)(454,622)(455,462)(456,721)(458,87\
9)(464,897)(468,709)(472,786)(474,736)(476,617)(479,631)(480,768)(482,894)(485\
,780)(488,792)(489,605)(491,727)(494,552)(496,559)(498,957)(500,525)(502,956)(\
505,550)(506,577)(507,514)(508,662)(510,945)(516,963)(520,650)(524,840)(526,67\
7)(528,572)(531,586)(532,822)(534,960)(537,834)(540,846)(541,560)(543,668)(549\
,815)(551,832)(553,811)(555,671)(556,827)(557,828)(561,689)(563,932)(564,984)(\
565,818)(566,819)(570,813)(571,852)(573,679)(574,950)(575,944)(579,588)(580,58\
9)(582,936)(584,585)(587,845)(594,761)(596,778)(598,757)(600,730)(601,773)(602\
,774)(606,748)(608,866)(609,918)(610,764)(611,765)(615,759)(616,798)(618,738)(\
619,884)(620,878)(624,633)(625,634)(627,870)(629,630)(632,791)(640,825)(642,66\
7)(644,843)(649,656)(652,837)(658,836)(666,966)(673,973)(675,958)(684,964)(692\
,848)(699,771)(701,726)(703,789)(708,715)(711,783)(717,782)(725,900)(732,907)(\
734,892)(743,898)(751,794)(763,896)(769,911)(772,925)(779,805)(781,904)(787,79\
3)(817,962)(823,977)(826,991)(833,859)(835,970)(841,847)(868,893)(875,882)(934\
,959)(941,948), [ f1*f3*f4, f1*f3, f3*f4, f2*f3*f4, f1*f3*f4 ], [ One(Q), One(\
Q), f2, f3, f1, One(Q) ] ], [ (1,846)(2,792)(3,960)(4,828)(5,978)(6,894)(7,774\
)(8,912)(9,631)(10,595)(11,758)(12,586)(13,550)(14,812)(15,727)(16,611)(17,749\
)(18,731)(19,634)(20,704)(21,897)(22,794)(23,871)(24,668)(25,566)(26,690)(27,6\
72)(28,589)(29,645)(30,963)(31,848)(32,937)(33,580)(34,410)(35,974)(36,546)(37\
,572)(38,975)(39,406)(40,432)(41,625)(42,374)(43,908)(44,591)(45,617)(46,909)(\
47,370)(48,396)(49,526)(50,426)(51,682)(52,530)(53,531)(54,503)(55,836)(56,964\
)(57,649)(58,564)(59,639)(60,651)(61,568)(62,665)(63,507)(64,424)(65,497)(66,5\
09)(67,428)(68,523)(69,474)(70,390)(71,741)(72,478)(73,479)(74,451)(75,782)(76\
,898)(77,708)(78,609)(79,698)(80,710)(81,613)(82,724)(83,455)(84,388)(85,445)(\
86,457)(87,392)(88,471)(89,751)(90,259)(91,745)(92,754)(93,780)(94,746)(95,255\
)(96,362)(97,602)(98,367)(99,705)(100,796)(101,760)(102,706)(103,765)(104,397)\
(105,872)(106,802)(107,597)(108,873)(109,692)(110,230)(111,686)(112,808)(113,8\
34)(114,687)(115,226)(116,319)(117,557)(118,324)(119,646)(120,850)(121,814)(12\
2,647)(123,819)(124,433)(125,938)(126,856)(127,552)(128,939)(129,368)(130,278)\
(131,750)(132,487)(133,488)(134,336)(135,619)(136,732)(137,875)(138,772)(139,8\
65)(140,877)(141,776)(142,891)(143,340)(144,274)(145,330)(146,342)(147,280)(14\
8,361)(149,335)(150,277)(151,719)(152,337)(153,338)(154,366)(155,618)(156,726)\
(157,892)(158,771)(159,917)(160,895)(161,800)(162,876)(163,450)(164,389)(165,8\
86)(166,452)(167,453)(168,473)(169,781)(170,893)(171,725)(172,608)(173,924)(17\
4,728)(175,729)(176,709)(177,325)(178,249)(179,691)(180,539)(181,540)(182,293)\
(183,574)(184,673)(185,941)(186,826)(187,931)(188,943)(189,830)(190,957)(191,2\
97)(192,245)(193,287)(194,299)(195,251)(196,318)(197,292)(198,248)(199,660)(20\
0,294)(201,295)(202,323)(203,573)(204,667)(205,958)(206,825)(207,983)(208,961)\
(209,854)(210,942)(211,502)(212,425)(213,952)(214,504)(215,505)(216,525)(217,8\
35)(218,959)(219,666)(220,563)(221,990)(222,669)(223,670)(224,650)(225,684)(22\
7,678)(228,979)(229,679)(231,311)(232,417)(233,316)(234,995)(235,1009)(236,984\
)(237,412)(238,1010)(239,658)(240,635)(241,980)(242,636)(243,284)(244,516)(246\
,493)(247,494)(250,534)(252,527)(253,528)(254,743)(256,737)(257,913)(258,738)(\
260,354)(261,381)(262,359)(263,1003)(264,1013)(265,918)(266,376)(267,1014)(268\
,717)(269,694)(270,914)(271,695)(272,327)(273,464)(275,441)(276,442)(279,482)(\
281,475)(282,476)(283,317)(285,683)(286,533)(288,434)(289,532)(290,833)(291,96\
2)(296,310)(298,518)(300,315)(301,644)(302,565)(303,1012)(304,977)(305,847)(30\
6,524)(307,423)(308,985)(309,508)(312,657)(313,553)(314,652)(320,515)(321,413)\
(322,510)(326,360)(328,742)(329,481)(331,398)(332,480)(333,779)(334,896)(339,3\
53)(341,466)(343,358)(344,703)(345,610)(346,1016)(347,911)(348,793)(349,472)(3\
50,387)(351,919)(352,456)(355,716)(356,598)(357,711)(363,463)(364,377)(365,458\
)(369,907)(371,903)(372,920)(373,904)(375,468)(378,1017)(379,1002)(380,925)(38\
2,1015)(383,884)(384,861)(385,921)(386,862)(391,491)(393,484)(394,485)(395,701\
)(399,699)(400,868)(401,883)(402,446)(403,866)(404,1023)(405,973)(407,969)(408\
,986)(409,970)(411,520)(414,1020)(415,994)(416,991)(418,1011)(419,950)(420,927\
)(421,987)(422,928)(427,543)(429,536)(430,537)(431,642)(435,640)(436,934)(437,\
949)(438,498)(439,932)(440,1024)(443,906)(444,490)(447,489)(448,616)(449,730)(\
454,467)(459,870)(460,773)(461,748)(462,633)(465,926)(469,761)(470,878)(477,70\
2)(483,700)(486,869)(492,867)(495,972)(496,542)(499,541)(500,571)(501,671)(506\
,519)(511,936)(512,827)(513,689)(514,588)(517,992)(521,815)(522,944)(529,643)(\
535,641)(538,935)(544,933)(545,822)(547,810)(548,809)(549,823)(551,662)(554,10\
21)(555,818)(556,817)(558,951)(559,1000)(560,807)(561,811)(562,929)(567,677)(5\
69,674)(570,675)(575,841)(576,999)(577,855)(578,1022)(579,837)(581,971)(582,85\
9)(583,988)(584,656)(585,945)(587,948)(590,768)(592,756)(593,755)(594,769)(596\
,721)(599,1018)(600,764)(601,763)(603,885)(604,1008)(605,753)(606,757)(607,863\
)(612,736)(614,733)(615,734)(620,787)(621,1007)(622,801)(623,1019)(624,783)(62\
6,905)(627,805)(628,922)(629,715)(630,879)(632,882)(637,824)(638,676)(648,661)\
(653,845)(654,976)(655,681)(659,820)(663,982)(664,853)(680,842)(685,857)(688,9\
46)(693,947)(696,770)(697,735)(707,720)(712,791)(713,910)(714,740)(718,766)(72\
2,916)(723,799)(739,788)(744,803)(747,880)(752,881)(759,888)(762,1004)(767,100\
6)(775,902)(777,899)(778,900)(784,1001)(785,795)(786,1005)(789,798)(790,915)(7\
97,804)(806,890)(813,954)(816,996)(821,998)(829,968)(831,965)(832,966)(838,993\
)(839,849)(840,997)(843,852)(844,981)(851,858)(860,956)(864,901)(874,887)(889,\
923)(930,967)(940,953)(955,989), [ f1*f3*f4, f1*f3, f3*f4, f2*f3*f4, f1*f3*f4 \
], [ One(Q), One(Q), f2, f3, f1, One(Q) ] ], [ (1,646,209,639)(2,705,161,698)(\
3,504,210,497)(4,669,121,690)(5,527,208,682)(6,452,162,445)(7,728,101,749)(8,4\
75,160,741)(9,872,175,865)(10,908,81,917)(11,745,141,924)(12,938,223,931)(13,9\
74,61,983)(14,686,189,990)(15,337,176,330)(16,895,107,912)(17,484,174,750)(18,\
487,82,361)(19,877,45,871)(20,326,80,719)(21,478,142,471)(22,710,93,704)(23,44\
1,140,886)(24,294,224,287)(25,961,127,978)(26,536,222,691)(27,539,62,318)(28,9\
43,37,937)(29,283,60,660)(30,530,190,523)(31,651,113,645)(32,493,188,952)(33,1\
009,253,980)(34,812,67,830)(35,678,207,985)(36,1010,122,979)(38,635,120,1012)(\
39,939,215,808)(40,975,53,850)(41,1013,282,914)(42,758,87,776)(43,737,159,919)\
(44,1014,102,913)(46,694,100,1016)(47,873,167,754)(48,909,73,796)(49,194,309,1\
82)(50,814,237,828)(51,674,252,683)(52,533,68,310)(54,177,66,518)(55,672,206,6\
65)(56,509,205,503)(57,323,204,297)(58,942,203,960)(59,641,119,657)(63,315,216\
,197)(64,854,124,846)(65,499,214,515)(69,146,352,134)(70,760,266,774)(71,733,2\
81,742)(72,481,88,353)(74,129,86,466)(75,731,158,724)(76,457,157,451)(77,366,1\
56,340)(78,876,155,894)(79,700,99,716)(83,358,168,149)(84,800,104,792)(85,447,\
166,463)(89,1002,394,921)(90,595,147,613)(91,903,173,926)(92,1015,108,920)(94,\
861,106,1023)(95,706,153,591)(96,746,133,802)(97,1003,272,695)(98,631,144,729)\
(103,1017,276,862)(105,883,139,867)(109,994,430,987)(110,550,195,568)(111,969,\
221,992)(112,1011,128,986)(114,927,126,1024)(115,647,201,546)(116,687,181,856)\
(117,995,243,636)(118,586,192,670)(123,1020,247,928)(125,949,187,933)(130,597,\
381,611)(131,899,393,906)(132,490,148,467)(135,897,172,891)(136,342,171,336)(1\
37,473,170,455)(138,709,169,727)(143,365,154,163)(145,332,152,349)(150,617,359\
,634)(151,714,360,702)(164,780,364,794)(165,881,275,869)(178,552,417,566)(179,\
965,429,972)(180,542,196,519)(183,963,220,957)(184,299,219,293)(185,525,218,50\
7)(186,650,217,668)(191,322,202,211)(193,289,200,306)(198,572,316,589)(199,655\
,317,643)(212,834,321,848)(213,947,246,935)(225,818,570,811)(226,410,295,428)(\
227,810,308,820)(228,951,238,809)(229,807,236,1022)(230,505,251,406)(231,679,2\
50,984)(232,819,249,494)(233,580,248,528)(234,1021,242,929)(235,999,241,988)(2\
39,855,435,1000)(240,971,303,857)(244,932,438,950)(245,432,324,531)(254,764,61\
5,757)(255,374,338,392)(256,756,351,766)(257,885,267,755)(258,753,265,1019)(25\
9,453,280,370)(260,738,279,918)(261,765,278,442)(262,625,277,476)(263,1018,271\
,863)(264,1007,270,922)(268,801,399,1008)(269,905,346,803)(273,866,402,884)(27\
4,396,367,479)(284,412,557,426)(285,816,569,824)(286,676,296,661)(288,836,307,\
825)(290,667,305,649)(291,508,304,526)(292,314,300,301)(298,513,325,501)(302,9\
58,313,964)(311,573,534,564)(312,858,535,842)(319,433,540,424)(320,955,541,946\
)(327,376,602,390)(328,762,614,770)(329,735,339,720)(331,782,350,771)(333,726,\
348,708)(334,456,347,474)(335,357,343,344)(341,461,368,449)(345,892,356,898)(3\
54,618,482,609)(355,804,483,788)(362,397,488,388)(363,889,489,880)(369,601,778\
,594)(371,593,465,603)(372,718,382,592)(373,590,380,1005)(375,904,391,925)(377\
,751,389,485)(378,1004,386,696)(379,1001,385,915)(383,795,403,1006)(384,739,40\
4,797)(387,699,398,717)(395,787,629,805)(400,624,632,798)(401,744,492,626)(405\
,556,832,549)(407,548,517,558)(408,659,418,547)(409,545,416,997)(411,970,427,9\
91)(413,692,425,537)(414,996,422,637)(415,993,421,981)(419,849,439,998)(420,68\
0,440,851)(423,640,434,658)(431,841,584,859)(436,579,587,852)(437,685,544,581)\
(443,599,777,607)(444,901,454,887)(446,619,464,608)(448,893,462,875)(450,470,4\
58,459)(460,725,469,732)(468,781,491,772)(472,722,480,713)(477,784,740,790)(48\
6,621,752,628)(495,554,831,562)(496,967,506,953)(498,574,516,563)(500,959,514,\
941)(502,522,510,511)(512,666,521,673)(520,835,543,826)(524,663,532,654)(529,8\
38,681,844)(538,576,693,583)(551,823,567,817)(553,684,565,675)(555,813,561,829\
)(559,930,577,940)(560,688,578,989)(571,934,588,948)(575,585,582,860)(596,769,\
612,763)(598,743,610,734)(600,759,606,775)(604,864,622,874)(605,747,623,923)(6\
16,868,633,882)(620,630,627,806)(638,839,648,821)(642,847,656,833)(644,664,652\
,653)(662,977,677,962)(671,954,689,968)(697,785,707,767)(701,793,715,779)(703,\
723,711,712)(721,911,736,896)(730,888,748,902)(761,907,773,900)(768,910,786,91\
6)(783,791,789,799)(815,973,827,966)(822,976,840,982)(837,845,843,853)(870,890\
,878,879)(936,956,944,945), [ f1*f3*f4, f1*f2*f3, f1*f2*f3*f4, f1*f4, f1*f4 ],\
 [ f1, f2, f3, f2*f4, One(Q), One(Q) ] ], [ (1,842,209,858)(2,788,161,804)(3,9\
46,210,955)(4,972,121,965)(5,824,208,816)(6,880,162,889)(7,906,101,899)(8,770,\
160,762)(9,626,175,744)(10,766,81,756)(11,603,141,593)(12,581,223,685)(13,820,\
61,810)(14,558,189,548)(15,713,176,722)(16,742,107,733)(17,607,174,599)(18,887\
,82,901)(19,869,45,881)(20,790,80,784)(21,720,142,735)(22,702,93,714)(23,628,1\
40,621)(24,654,224,663)(25,683,127,674)(26,562,222,554)(27,953,62,967)(28,935,\
37,947)(29,844,60,838)(30,661,190,676)(31,643,113,655)(32,583,188,576)(33,538,\
253,693)(34,992,67,969)(35,418,207,408)(36,407,122,517)(38,544,120,437)(39,547\
,215,659)(40,857,53,971)(41,486,282,752)(42,926,87,903)(43,382,159,372)(44,371\
,102,465)(46,492,100,401)(47,592,167,718)(48,803,73,905)(49,512,309,521)(50,69\
1,237,536)(51,422,252,414)(52,821,68,839)(54,968,66,954)(55,519,206,542)(56,50\
1,205,513)(57,511,204,522)(58,515,203,499)(59,420,119,440)(63,653,216,664)(64,\
657,124,641)(65,560,214,578)(69,460,352,469)(70,750,266,484)(71,386,281,378)(7\
2,767,88,785)(74,902,86,888)(75,467,158,490)(76,449,157,461)(77,459,156,470)(7\
8,463,155,447)(79,384,99,404)(83,712,168,723)(84,716,104,700)(85,605,166,623)(\
89,477,394,740)(90,919,147,737)(91,267,173,257)(92,256,108,351)(94,483,106,355\
)(95,755,153,885)(96,797,133,739)(97,443,272,777)(98,867,144,883)(103,328,276,\
614)(105,346,139,269)(109,529,430,681)(110,985,195,678)(111,238,221,228)(112,2\
27,128,308)(114,535,126,312)(115,809,201,951)(116,851,181,680)(117,495,243,831\
)(118,933,192,949)(123,285,247,569)(125,303,187,240)(129,345,466,356)(130,741,\
381,475)(131,271,393,263)(132,604,148,622)(134,736,146,721)(135,353,172,481)(1\
36,334,171,347)(137,344,170,357)(138,349,169,332)(143,879,154,890)(145,768,152\
,786)(149,462,358,448)(150,886,359,441)(151,385,360,379)(163,348,365,333)(164,\
719,364,326)(165,270,275,264)(177,302,518,313)(178,682,417,527)(179,242,429,23\
4)(180,559,196,577)(182,677,194,662)(183,310,220,533)(184,291,219,304)(185,301\
,218,314)(186,306,217,289)(191,945,202,956)(193,822,200,840)(197,514,315,500)(\
198,952,316,493)(199,421,317,415)(211,305,322,290)(212,660,321,283)(213,241,24\
6,235)(225,671,570,689)(226,990,295,686)(229,541,236,320)(230,986,251,1011)(23\
1,989,250,688)(232,637,249,996)(233,988,248,999)(239,506,435,496)(244,648,438,\
638)(245,1012,324,635)(254,730,615,748)(255,924,338,745)(258,489,265,363)(259,\
920,280,1015)(260,923,279,747)(261,696,278,1004)(262,922,277,1007)(268,454,399\
,444)(273,707,402,697)(274,1016,367,694)(284,690,557,669)(286,419,296,439)(287\
,543,294,520)(288,318,307,539)(292,837,300,843)(293,973,299,966)(297,656,323,6\
42)(298,561,325,555)(311,497,534,504)(319,639,540,646)(327,749,602,728)(329,38\
3,339,403)(330,491,337,468)(331,361,350,487)(335,783,343,789)(336,907,342,900)\
(340,715,366,701)(341,606,368,600)(354,445,482,452)(362,698,488,705)(369,896,7\
78,911)(370,917,453,908)(373,480,380,472)(374,913,392,1014)(375,916,391,910)(3\
76,863,390,1018)(377,915,389,1001)(387,874,398,864)(388,1023,397,861)(395,878,\
629,870)(396,865,479,872)(400,711,632,703)(405,962,832,977)(406,983,505,974)(4\
09,532,416,524)(410,979,428,1010)(411,982,427,976)(412,929,426,1021)(413,981,4\
25,993)(423,940,434,930)(424,1024,433,927)(431,944,584,936)(432,931,531,938)(4\
36,652,587,644)(442,912,765,895)(446,471,464,478)(450,620,458,627)(451,743,457\
,734)(455,882,473,868)(456,769,474,763)(476,871,625,877)(485,704,751,710)(494,\
978,819,961)(498,523,516,530)(502,575,510,582)(503,684,509,675)(507,948,525,93\
4)(508,823,526,817)(528,937,580,943)(537,645,692,651)(545,826,997,835)(546,830\
,647,812)(549,673,556,666)(550,808,568,939)(551,815,567,827)(552,928,566,1020)\
(553,829,565,813)(563,998,574,849)(564,1022,573,807)(571,853,588,845)(572,980,\
589,1009)(579,941,852,959)(585,833,860,847)(586,850,670,975)(590,772,1005,781)\
(591,776,706,758)(594,732,601,725)(595,754,613,873)(596,761,612,773)(597,862,6\
11,1017)(598,775,610,759)(608,1006,619,795)(609,1019,618,753)(616,799,633,791)\
(617,914,634,1013)(624,875,798,893)(630,779,806,793)(631,796,729,909)(636,828,\
995,814)(640,665,658,672)(649,859,667,841)(650,970,668,991)(679,960,984,942)(6\
87,846,856,854)(695,774,1003,760)(699,724,717,731)(708,805,726,787)(709,904,72\
7,925)(738,894,918,876)(746,792,802,800)(757,898,764,892)(771,1008,782,801)(78\
0,921,794,1002)(811,964,818,958)(825,1000,836,855)(834,987,848,994)(866,891,88\
4,897)(932,957,950,963), [ f1*f3*f4, f1*f2*f3, f1*f2*f3*f4, f1*f4, f1*f4 ], [ \
f1, f2, f3, f2*f4, One(Q), One(Q) ] ], [ (1,313,209,302)(2,356,161,345)(3,321,\
210,212)(4,183,121,220)(5,288,208,307)(6,364,162,164)(7,135,101,172)(8,331,160\
,350)(9,469,175,460)(10,333,81,348)(11,448,141,462)(12,521,223,512)(13,290,61,\
305)(14,500,189,514)(15,359,176,150)(16,75,107,158)(17,446,174,464)(18,381,82,\
130)(19,169,45,138)(20,354,80,482)(21,266,142,70)(22,155,93,78)(23,468,140,491\
)(24,316,224,198)(25,55,127,206)(26,498,222,516)(27,417,62,178)(28,217,37,186)\
(29,311,60,534)(30,237,190,50)(31,203,113,58)(32,520,188,543)(33,663,253,654)(\
34,185,67,218)(35,642,207,656)(36,664,122,653)(38,662,120,677)(39,522,215,511)\
(40,291,53,304)(41,722,282,713)(42,137,87,170)(43,701,159,715)(44,723,102,712)\
(46,721,100,736)(47,470,167,459)(48,334,73,347)(49,324,309,245)(51,640,252,658\
)(52,557,68,284)(54,319,66,540)(56,124,205,64)(57,195,204,110)(59,675,119,684)\
(63,295,216,226)(65,537,214,692)(69,367,352,274)(71,699,281,717)(72,602,88,327\
)(74,362,86,488)(76,104,157,84)(77,147,156,90)(79,734,99,743)(83,338,168,255)(\
85,485,166,751)(89,889,394,880)(91,868,173,882)(92,890,108,879)(94,888,106,902\
)(95,357,153,344)(96,449,133,461)(97,735,272,720)(98,171,144,136)(103,901,276,\
887)(105,907,139,900)(109,955,430,946)(111,934,221,948)(112,956,128,945)(114,9\
54,126,968)(115,314,201,301)(116,501,181,513)(117,676,243,661)(118,219,192,184\
)(123,967,247,953)(125,973,187,966)(129,397,466,388)(131,866,393,884)(132,765,\
148,442)(134,396,146,479)(143,453,154,370)(145,476,152,625)(149,374,358,392)(1\
51,918,360,738)(163,259,365,280)(165,925,275,904)(177,433,518,424)(179,932,429\
,950)(180,819,196,494)(182,432,194,531)(191,505,202,406)(193,528,200,580)(197,\
410,315,428)(199,984,317,679)(211,230,322,251)(213,991,246,970)(225,858,570,84\
2)(227,841,308,859)(228,843,238,837)(229,838,236,844)(231,643,250,655)(232,542\
,249,519)(233,306,248,289)(234,839,242,821)(235,822,241,840)(239,816,435,824)(\
240,823,303,817)(244,965,438,972)(254,804,615,788)(256,787,351,805)(257,789,26\
7,783)(258,784,265,790)(260,702,279,714)(261,490,278,467)(262,349,277,332)(263\
,785,271,767)(264,768,270,786)(268,762,399,770)(269,769,346,763)(273,899,402,9\
06)(283,573,660,564)(285,855,569,1000)(286,995,296,636)(287,572,294,589)(292,6\
47,300,546)(293,670,299,586)(297,550,323,568)(298,856,325,687)(310,412,533,426\
)(312,818,535,811)(318,552,539,566)(320,994,541,987)(326,618,719,609)(328,801,\
614,1008)(329,1003,339,695)(330,617,337,634)(335,706,343,591)(336,729,342,631)\
(340,595,366,613)(341,802,368,746)(353,376,481,390)(355,764,483,757)(361,597,4\
87,611)(363,1002,489,921)(369,744,778,626)(371,624,465,798)(372,627,382,620)(3\
73,621,380,628)(375,869,391,881)(377,463,389,447)(378,622,386,604)(379,605,385\
,623)(383,599,403,607)(384,606,404,600)(387,733,398,742)(395,756,629,766)(400,\
593,632,603)(401,601,492,594)(405,685,832,581)(407,579,517,852)(408,582,418,57\
5)(409,576,416,583)(411,935,427,947)(413,515,425,499)(414,577,422,559)(415,560\
,421,578)(419,554,439,562)(420,561,440,555)(423,674,434,683)(431,810,584,820)(\
436,548,587,558)(437,556,544,549)(441,781,886,772)(443,795,777,1006)(444,1017,\
454,862)(445,780,452,794)(450,873,458,754)(451,800,457,792)(455,758,473,776)(4\
56,796,474,909)(471,760,478,774)(472,1013,480,914)(475,782,741,771)(477,753,74\
0,1019)(484,619,750,608)(486,590,752,1005)(493,835,952,826)(495,849,831,998)(4\
96,1020,506,928)(497,834,504,848)(502,939,510,808)(503,854,509,846)(507,812,52\
5,830)(508,850,526,975)(523,814,530,828)(524,1009,532,980)(527,836,682,825)(52\
9,807,681,1022)(536,574,691,563)(538,545,693,997)(547,585,659,860)(551,971,567\
,857)(553,657,565,641)(571,969,588,992)(592,630,718,806)(596,905,612,803)(598,\
716,610,700)(616,903,633,926)(635,977,1012,962)(637,930,996,940)(638,1021,648,\
929)(639,958,646,964)(644,1010,652,979)(645,942,651,960)(649,974,667,983)(650,\
943,668,937)(665,961,672,978)(666,938,673,931)(669,963,690,957)(671,927,689,10\
24)(678,847,985,833)(680,829,851,813)(686,959,990,941)(688,981,989,993)(694,91\
1,1016,896)(696,864,1004,874)(697,1018,707,863)(698,892,705,898)(703,1014,711,\
913)(704,876,710,894)(708,908,726,917)(709,877,727,871)(724,895,731,912)(725,8\
72,732,865)(728,897,749,891)(730,861,748,1023)(737,793,919,779)(739,775,797,75\
9)(745,893,924,875)(747,915,923,1001)(755,791,885,799)(761,883,773,867)(809,84\
5,951,853)(815,949,827,933)(870,1015,878,920)(910,922,916,1007)(936,1011,944,9\
86)(976,988,982,999), [ f1*f3*f4, f1*f2*f3, f1*f2*f3*f4, f1*f4, f1*f4 ], [ f1,\
 f2, f3, f2*f4, One(Q), One(Q) ] ], [ (1,657)(2,716)(3,515)(4,691)(5,683)(6,46\
3)(7,750)(8,742)(9,883)(10,737)(11,903)(12,949)(13,678)(14,969)(15,349)(16,741\
)(17,906)(18,490)(19,886)(20,702)(21,481)(22,719)(23,869)(24,306)(25,682)(26,9\
72)(27,542)(28,952)(29,643)(30,533)(31,660)(32,935)(33,999)(34,686)(35,810)(36\
,809)(37,493)(38,971)(39,986)(40,635)(41,1007)(42,745)(43,756)(44,755)(45,441)\
(46,905)(47,920)(48,694)(49,219)(50,690)(51,824)(52,676)(53,1012)(54,501)(55,5\
39)(56,518)(57,211)(58,497)(59,842)(60,655)(61,985)(62,519)(63,301)(64,639)(65\
,946)(66,513)(67,990)(68,661)(69,171)(70,749)(71,770)(72,735)(73,1016)(74,449)\
(75,487)(76,466)(77,163)(78,445)(79,788)(80,714)(81,919)(82,467)(83,344)(84,69\
8)(85,880)(86,461)(87,924)(88,720)(89,1001)(90,908)(91,593)(92,592)(93,326)(94\
,739)(95,913)(96,861)(97,1018)(98,872)(99,804)(100,803)(101,484)(102,885)(103,\
1004)(104,705)(105,744)(106,797)(107,475)(108,718)(109,993)(110,974)(111,548)(\
112,547)(113,283)(114,680)(115,979)(116,927)(117,1021)(118,938)(119,858)(120,8\
57)(121,536)(122,951)(123,996)(124,646)(125,685)(126,851)(127,527)(128,659)(12\
9,157)(130,912)(131,607)(132,901)(133,1023)(134,334)(135,478)(136,352)(137,149\
)(138,330)(139,626)(140,881)(141,926)(142,353)(143,459)(144,865)(145,713)(146,\
347)(147,917)(148,887)(150,871)(151,790)(152,722)(153,1014)(154,470)(155,452)(\
156,365)(158,361)(159,766)(160,733)(161,700)(162,447)(164,704)(165,628)(166,88\
9)(167,1015)(168,357)(169,337)(170,358)(172,471)(173,603)(174,899)(175,867)(17\
6,332)(177,205)(178,978)(179,562)(180,967)(181,1024)(182,291)(183,530)(184,309\
)(185,197)(186,287)(187,581)(188,947)(189,992)(190,310)(191,511)(192,931)(193,\
654)(194,304)(195,983)(196,953)(198,937)(199,844)(200,663)(201,1010)(202,522)(\
203,504)(204,322)(206,318)(207,820)(208,674)(209,641)(210,499)(212,645)(213,58\
3)(214,955)(215,1011)(216,314)(217,294)(218,315)(220,523)(221,558)(222,965)(22\
3,933)(224,289)(225,813)(226,812)(227,408)(228,407)(229,688)(230,808)(231,807)\
(232,1020)(233,1009)(234,831)(235,693)(236,989)(237,669)(238,517)(239,940)(240\
,437)(241,538)(242,495)(243,929)(244,998)(245,975)(246,576)(247,637)(248,980)(\
249,928)(250,1022)(251,939)(252,816)(253,988)(254,759)(255,758)(256,372)(257,3\
71)(258,747)(259,754)(260,753)(261,1017)(262,1013)(263,777)(264,752)(265,923)(\
266,728)(267,465)(268,874)(269,401)(270,486)(271,443)(272,863)(273,1006)(274,9\
09)(275,621)(276,696)(277,914)(278,862)(279,1019)(280,873)(281,762)(282,922)(2\
84,828)(285,422)(286,839)(288,672)(290,297)(292,653)(293,512)(295,830)(296,821\
)(298,968)(299,521)(300,664)(302,503)(303,544)(305,323)(307,665)(308,418)(311,\
960)(312,420)(313,509)(316,943)(317,838)(319,846)(320,560)(321,651)(324,850)(3\
25,954)(327,774)(328,386)(329,785)(331,731)(333,340)(335,712)(336,460)(338,776\
)(339,767)(341,902)(342,469)(343,723)(345,451)(346,492)(348,366)(350,724)(351,\
382)(354,894)(355,384)(356,457)(359,877)(360,784)(362,792)(363,605)(364,710)(3\
67,796)(368,888)(369,596)(370,595)(373,910)(374,591)(375,590)(376,1003)(377,10\
02)(378,614)(379,740)(380,916)(381,895)(383,707)(385,477)(387,1008)(388,746)(3\
89,921)(390,695)(391,1005)(392,706)(393,599)(394,915)(395,630)(396,631)(397,80\
2)(398,801)(399,864)(400,791)(402,795)(403,697)(404,483)(405,551)(406,550)(409\
,976)(410,546)(411,545)(412,995)(413,994)(414,569)(415,681)(416,982)(417,961)(\
419,648)(421,529)(423,1000)(424,687)(425,987)(426,636)(427,997)(428,647)(429,5\
54)(430,981)(431,585)(432,586)(433,856)(434,855)(435,930)(436,845)(438,849)(43\
9,638)(440,535)(442,611)(444,622)(446,897)(448,455)(450,879)(453,613)(454,604)\
(456,736)(458,890)(462,473)(464,891)(468,727)(472,768)(474,721)(476,634)(479,7\
29)(480,786)(482,876)(485,794)(488,800)(489,623)(491,709)(494,566)(496,577)(49\
8,963)(500,507)(502,945)(505,568)(506,559)(508,677)(510,956)(514,525)(516,957)\
(520,668)(524,822)(526,662)(528,589)(531,670)(532,840)(534,942)(537,848)(540,8\
54)(541,578)(543,650)(549,827)(552,819)(553,818)(555,689)(556,815)(557,814)(56\
1,671)(563,950)(564,679)(565,811)(567,832)(570,829)(571,579)(572,580)(573,984)\
(574,932)(575,936)(582,944)(584,860)(587,853)(588,852)(594,773)(597,765)(598,7\
64)(600,748)(601,761)(602,760)(606,730)(608,884)(609,738)(610,757)(612,778)(61\
5,775)(616,624)(617,625)(618,918)(619,866)(620,870)(627,878)(629,806)(632,799)\
(633,798)(640,836)(642,649)(644,837)(652,843)(656,667)(658,825)(666,973)(673,9\
66)(675,964)(684,958)(692,834)(699,782)(701,708)(703,783)(711,789)(715,726)(71\
7,771)(725,907)(732,900)(734,898)(743,892)(751,780)(763,911)(769,896)(772,904)\
(779,787)(781,925)(793,805)(817,977)(823,962)(826,970)(833,841)(835,991)(847,8\
59)(868,875)(882,893)(934,941)(948,959), [ f1*f3*f4, f1*f3, f3*f4, f2*f3*f4, f\
1*f3*f4 ], [ One(Q), One(Q), f3, f2*f4, f1, One(Q) ] ], [ (1,689,209,671)(2,74\
8,161,730)(3,681,210,529)(4,638,121,648)(5,496,208,506)(6,740,162,477)(7,697,1\
01,707)(8,444,160,454)(9,911,175,896)(10,870,81,878)(11,703,141,711)(12,977,22\
3,962)(13,936,61,944)(14,644,189,652)(15,752,176,486)(16,864,107,874)(17,329,1\
74,339)(18,614,82,328)(19,916,45,910)(20,363,80,489)(21,777,142,443)(22,923,93\
,747)(23,472,140,480)(24,693,224,538)(25,930,127,940)(26,286,222,296)(27,569,6\
2,285)(28,982,37,976)(29,320,60,541)(30,831,190,495)(31,989,113,688)(32,524,18\
8,532)(33,835,253,826)(34,845,67,853)(35,502,207,510)(36,959,122,941)(38,666,1\
20,673)(39,847,215,833)(40,827,53,815)(41,781,282,772)(42,791,87,799)(43,450,1\
59,458)(44,893,102,875)(46,725,100,732)(47,793,167,779)(48,773,73,761)(49,685,\
309,581)(50,849,237,998)(51,180,252,196)(52,429,68,179)(54,312,66,535)(55,996,\
206,637)(56,851,205,680)(57,659,204,547)(58,981,203,993)(59,298,119,325)(63,51\
7,216,407)(64,829,124,813)(65,199,214,317)(69,744,352,626)(70,795,266,1006)(71\
,132,281,148)(72,393,88,131)(74,355,86,483)(75,1004,158,696)(76,797,157,739)(7\
7,718,156,592)(78,915,155,1001)(79,341,99,368)(83,465,168,371)(84,775,104,759)\
(85,151,166,360)(89,618,394,609)(90,630,147,806)(91,335,173,343)(92,726,108,70\
8)(94,892,106,898)(95,633,153,616)(96,610,133,598)(97,619,272,608)(98,596,144,\
612)(103,782,276,771)(105,474,139,456)(109,573,430,564)(110,585,195,860)(111,2\
92,221,300)(112,667,128,649)(114,958,126,964)(115,588,201,571)(116,565,181,553\
)(117,574,243,563)(118,551,192,567)(123,836,247,825)(125,526,187,508)(129,804,\
466,788)(130,801,381,1008)(134,401,146,492)(135,1018,172,863)(136,803,171,905)\
(137,885,170,755)(138,922,169,1007)(143,351,154,256)(145,165,152,275)(149,593,\
358,603)(150,590,359,1005)(163,756,365,766)(164,753,364,1019)(177,858,518,842)\
(178,855,417,1000)(182,437,194,544)(183,1021,220,929)(184,857,219,971)(185,951\
,218,809)(186,988,217,999)(191,308,202,227)(193,213,200,246)(197,548,315,558)(\
198,545,316,997)(211,810,322,820)(212,807,321,1022)(225,433,570,424)(226,579,2\
95,852)(228,525,238,507)(229,834,236,848)(230,584,251,431)(231,425,250,413)(23\
2,434,249,423)(233,411,248,427)(234,963,242,957)(235,668,241,650)(239,552,435,\
566)(240,293,303,299)(244,412,438,426)(245,405,324,832)(254,397,615,388)(255,6\
24,338,798)(257,473,267,455)(258,780,265,794)(259,629,280,395)(260,389,279,377\
)(261,398,278,387)(262,375,277,391)(263,897,271,891)(264,727,270,709)(268,597,\
399,611)(269,336,346,342)(273,376,402,390)(274,369,367,778)(283,955,660,946)(2\
84,932,557,950)(287,576,294,583)(288,1020,307,928)(289,947,306,935)(290,1011,3\
05,986)(291,933,304,949)(297,408,323,418)(301,969,314,992)(302,927,313,1024)(3\
10,965,533,972)(311,994,534,987)(318,816,539,824)(319,818,540,811)(326,889,719\
,880)(327,866,602,884)(330,621,337,628)(331,1017,350,862)(332,881,349,869)(333\
,1015,348,920)(334,867,347,883)(340,372,366,382)(344,903,357,926)(345,861,356,\
1023)(353,899,481,906)(354,1002,482,921)(361,762,487,770)(362,764,488,757)(370\
,787,453,805)(373,617,380,634)(374,632,392,400)(378,731,386,724)(379,894,385,8\
76)(383,760,403,774)(384,451,404,457)(396,601,479,594)(406,841,505,859)(409,57\
2,416,589)(410,587,428,436)(414,672,422,665)(415,960,421,942)(419,814,439,828)\
(420,503,440,509)(432,556,531,549)(441,722,886,713)(442,699,765,717)(445,784,4\
52,790)(446,1003,464,695)(447,714,463,702)(448,1014,462,913)(449,700,461,716)(\
459,737,470,919)(460,694,469,1016)(467,733,490,742)(468,1013,491,914)(471,599,\
478,607)(475,901,741,887)(476,925,625,904)(484,735,750,720)(485,918,751,738)(4\
93,663,952,654)(494,640,819,658)(497,838,504,844)(498,995,516,636)(499,655,515\
,643)(500,1010,514,979)(501,641,513,657)(511,678,522,985)(512,635,521,1012)(51\
9,674,542,683)(520,1009,543,980)(523,554,530,562)(527,967,682,953)(528,991,580\
,970)(536,676,691,661)(537,984,692,679)(546,934,647,948)(550,582,568,575)(555,\
846,561,854)(559,961,577,978)(560,645,578,651)(586,823,670,817)(591,868,706,88\
2)(595,627,613,620)(600,792,606,800)(604,895,622,912)(605,704,623,710)(631,769\
,729,763)(639,954,646,968)(642,939,656,808)(653,686,664,990)(662,938,677,931)(\
669,839,690,821)(675,856,684,687)(698,888,705,902)(701,873,715,754)(712,745,72\
3,924)(721,872,736,865)(728,785,749,767)(734,802,743,746)(758,789,776,783)(768\
,871,786,877)(796,907,909,900)(812,843,830,837)(822,937,840,943)(850,973,975,9\
66)(879,908,890,917)(945,974,956,983), [ f1*f3*f4, f1*f2*f3, f1*f2*f3*f4, f1*f\
4, f1*f4 ], [ f1, f2, f3, f2*f4, One(Q), One(Q) ] ], [ (1,424,209,433)(2,388,1\
61,397)(3,564,210,573)(4,426,121,412)(5,566,208,552)(6,609,162,618)(7,390,101,\
376)(8,611,160,597)(9,274,175,367)(10,280,81,259)(11,392,141,374)(12,245,223,3\
24)(13,251,61,230)(14,428,189,410)(15,772,176,781)(16,278,107,261)(17,774,174,\
760)(18,771,82,782)(19,277,45,262)(20,794,80,780)(21,608,142,619)(22,389,93,37\
7)(23,634,140,617)(24,826,224,835)(25,249,127,232)(26,828,222,814)(27,825,62,8\
36)(28,248,37,233)(29,848,60,834)(30,563,190,574)(31,425,113,413)(32,589,188,5\
72)(33,198,253,316)(34,201,67,115)(35,568,207,550)(36,226,122,295)(38,531,120,\
432)(39,110,215,195)(40,118,53,192)(41,150,282,359)(42,153,87,95)(43,613,159,5\
95)(44,255,102,338)(46,479,100,396)(47,90,167,147)(48,98,73,144)(49,962,309,97\
7)(50,243,237,117)(51,978,252,961)(52,957,68,963)(54,964,66,958)(55,423,206,43\
4)(56,565,205,553)(57,833,204,847)(58,231,203,250)(59,846,119,854)(63,941,216,\
959)(64,116,124,181)(65,960,214,942)(69,896,352,911)(70,272,266,97)(71,912,281\
,895)(72,891,88,897)(74,898,86,892)(75,387,158,398)(76,610,157,598)(77,779,156\
,793)(78,260,155,279)(79,792,99,800)(83,875,168,893)(84,96,104,133)(85,894,166\
,876)(89,164,394,364)(91,776,173,758)(92,370,108,453)(94,488,106,362)(103,130,\
276,381)(105,729,139,631)(109,212,430,321)(111,830,221,812)(112,406,128,505)(1\
14,540,126,319)(123,178,247,417)(125,670,187,586)(129,730,466,748)(131,749,393\
,728)(132,724,148,731)(134,732,146,725)(135,273,172,402)(136,773,171,761)(137,\
616,170,633)(138,375,169,391)(143,708,154,726)(145,727,152,709)(149,711,358,70\
3)(151,704,360,710)(163,878,365,870)(165,871,275,877)(177,671,518,689)(179,690\
,429,669)(180,665,196,672)(182,673,194,666)(183,244,220,438)(184,827,219,815)(\
185,571,218,588)(186,411,217,427)(191,649,202,667)(193,668,200,650)(197,652,31\
5,644)(199,645,317,651)(211,944,322,936)(213,937,246,943)(225,302,570,313)(227\
,983,308,974)(228,546,238,647)(229,534,236,311)(234,284,242,557)(235,528,241,5\
80)(239,307,435,288)(240,850,303,975)(254,345,615,356)(256,917,351,908)(257,59\
1,267,706)(258,482,265,354)(263,327,271,602)(264,476,270,625)(268,350,399,331)\
(269,796,346,909)(283,529,660,681)(285,682,569,527)(286,523,296,530)(287,532,2\
94,524)(289,976,306,982)(290,431,305,584)(291,551,304,567)(292,507,300,525)(29\
3,526,299,508)(297,510,323,502)(298,503,325,509)(301,853,314,845)(310,648,533,\
638)(312,639,535,646)(318,506,539,496)(320,497,541,504)(326,477,719,740)(328,7\
41,614,475)(329,471,339,478)(330,480,337,472)(332,910,349,916)(333,395,348,629\
)(334,596,347,612)(335,455,343,473)(336,474,342,456)(340,458,366,450)(341,451,\
368,457)(344,799,357,791)(353,707,481,697)(355,698,483,705)(361,454,487,444)(3\
63,445,489,452)(369,460,778,469)(371,924,465,745)(372,754,382,873)(373,491,380\
,468)(378,442,386,765)(379,485,385,751)(383,464,403,446)(384,802,404,746)(400,\
462,632,448)(401,865,492,872)(405,512,832,521)(407,990,517,686)(408,808,418,93\
9)(409,543,416,520)(414,494,422,819)(415,537,421,692)(419,516,439,498)(420,856\
,440,687)(436,514,587,500)(437,931,544,938)(441,486,886,752)(443,750,777,484)(\
447,747,463,923)(449,759,461,775)(459,806,470,630)(467,874,490,864)(493,538,95\
2,693)(495,691,831,536)(499,688,515,989)(501,813,513,829)(511,860,522,585)(519\
,940,542,930)(545,654,997,663)(547,985,659,678)(548,979,558,1010)(549,677,556,\
662)(554,636,562,995)(555,675,561,684)(559,658,577,640)(560,984,578,679)(575,6\
56,582,642)(576,980,583,1009)(579,653,852,664)(581,1012,685,635)(590,713,1005,\
722)(592,919,718,737)(593,913,603,1014)(594,736,601,721)(599,695,607,1003)(600\
,734,606,743)(604,717,622,699)(605,918,623,738)(620,715,627,701)(621,914,628,1\
013)(624,712,798,723)(626,1016,744,694)(637,683,996,674)(641,680,657,851)(643,\
993,655,981)(661,998,676,849)(696,742,1004,733)(700,739,716,797)(702,1001,714,\
915)(720,1006,735,795)(753,880,1019,889)(755,926,885,903)(756,920,766,1015)(75\
7,902,764,888)(762,862,770,1017)(763,900,769,907)(767,884,785,866)(768,925,786\
,904)(783,882,789,868)(784,921,790,1002)(787,879,805,890)(788,1023,804,861)(80\
1,887,1008,901)(803,867,905,883)(807,946,1022,955)(809,992,951,969)(810,986,82\
0,1011)(811,968,818,954)(816,928,824,1020)(817,966,823,973)(821,950,839,932)(8\
22,991,840,970)(837,948,843,934)(838,987,844,994)(841,945,859,956)(842,1024,85\
8,927)(855,953,1000,967)(857,933,971,949)(863,906,1018,899)(869,1007,881,922)(\
929,972,1021,965)(935,999,947,988), [ f1*f3*f4, f1*f2*f3, f1*f2*f3*f4, f1*f4, \
f1*f4 ], [ f1, f2, f3, f2*f4, One(Q), One(Q) ] ], [ (1,854)(2,800)(3,942)(4,81\
4)(5,961)(6,876)(7,760)(8,895)(9,729)(10,613)(11,776)(12,670)(13,568)(14,830)(\
15,709)(16,597)(17,728)(18,724)(19,617)(20,710)(21,891)(22,780)(23,877)(24,650\
)(25,552)(26,669)(27,665)(28,572)(29,651)(30,957)(31,834)(32,943)(33,528)(34,4\
28)(35,983)(36,647)(37,589)(38,850)(39,505)(40,531)(41,476)(42,392)(43,917)(44\
,706)(45,634)(46,796)(47,453)(48,479)(49,508)(50,412)(51,527)(52,523)(53,432)(\
54,509)(55,825)(56,958)(57,667)(58,573)(59,646)(60,645)(61,550)(62,672)(63,525\
)(64,433)(65,504)(66,503)(67,410)(68,530)(69,456)(70,376)(71,475)(72,471)(73,3\
96)(74,457)(75,771)(76,892)(77,726)(78,618)(79,705)(80,704)(81,595)(82,731)(83\
,473)(84,397)(85,452)(86,451)(87,374)(88,478)(89,485)(90,280)(91,924)(92,873)(\
93,794)(94,802)(95,338)(96,488)(97,327)(98,274)(99,698)(100,909)(101,774)(102,\
591)(103,442)(104,388)(105,865)(106,746)(107,611)(108,754)(109,537)(110,251)(1\
11,990)(112,939)(113,848)(114,856)(115,295)(116,540)(117,284)(118,245)(119,639\
)(120,975)(121,828)(122,546)(123,494)(124,424)(125,931)(126,687)(127,566)(128,\
808)(129,341)(130,261)(131,484)(132,361)(133,362)(134,342)(135,608)(136,725)(1\
37,893)(138,781)(139,872)(140,871)(141,758)(142,897)(143,366)(144,367)(145,337\
)(146,336)(147,259)(148,487)(149,343)(150,262)(151,326)(152,330)(153,255)(154,\
340)(155,609)(156,708)(157,898)(158,782)(159,908)(160,912)(161,792)(162,894)(1\
63,458)(164,377)(165,441)(166,445)(167,370)(168,455)(169,772)(170,875)(171,732\
)(172,619)(173,745)(174,749)(175,631)(176,727)(177,298)(178,232)(179,536)(180,\
318)(181,319)(182,299)(183,563)(184,666)(185,959)(186,835)(187,938)(188,937)(1\
89,812)(190,963)(191,323)(192,324)(193,294)(194,293)(195,230)(196,539)(197,300\
)(198,233)(199,283)(200,287)(201,226)(202,297)(203,564)(204,649)(205,964)(206,\
836)(207,974)(208,978)(209,846)(210,960)(211,510)(212,413)(213,493)(214,497)(2\
15,406)(216,507)(217,826)(218,941)(219,673)(220,574)(221,686)(222,690)(223,586\
)(224,668)(225,675)(227,985)(228,1010)(229,984)(231,534)(234,636)(235,980)(236\
,679)(237,426)(238,979)(239,640)(240,1012)(241,1009)(242,995)(243,557)(244,498\
)(246,952)(247,819)(248,316)(249,417)(250,311)(252,682)(253,580)(254,734)(256,\
919)(257,1014)(258,918)(260,482)(263,695)(264,914)(265,738)(266,390)(267,913)(\
268,699)(269,1016)(270,1013)(271,1003)(272,602)(273,446)(275,886)(276,765)(277\
,359)(278,381)(279,354)(281,741)(282,625)(285,674)(286,310)(288,423)(289,524)(\
290,847)(291,977)(292,315)(296,533)(301,652)(302,553)(303,635)(304,962)(305,83\
3)(306,532)(307,434)(308,678)(309,526)(312,641)(313,565)(314,644)(317,660)(320\
,499)(321,425)(322,502)(325,518)(328,733)(329,353)(331,387)(332,472)(333,793)(\
334,911)(335,358)(339,481)(344,711)(345,598)(346,694)(347,896)(348,779)(349,48\
0)(350,398)(351,737)(352,474)(355,700)(356,610)(357,703)(360,719)(363,447)(364\
,389)(365,450)(368,466)(369,900)(371,926)(372,1015)(373,925)(375,491)(378,862)\
(379,921)(380,904)(382,920)(383,866)(384,1023)(385,1002)(386,1017)(391,468)(39\
3,750)(394,751)(395,715)(399,717)(400,882)(401,867)(402,464)(403,884)(404,861)\
(405,966)(407,992)(408,1011)(409,991)(411,543)(414,928)(415,987)(416,970)(418,\
986)(419,932)(420,1024)(421,994)(422,1020)(427,520)(429,691)(430,692)(431,656)\
(435,658)(436,948)(437,933)(438,516)(439,950)(440,927)(443,899)(444,467)(448,6\
33)(449,748)(454,490)(459,878)(460,761)(461,730)(462,616)(463,489)(465,903)(46\
9,773)(470,870)(477,714)(483,716)(486,881)(492,883)(495,965)(496,519)(500,588)\
(501,689)(506,542)(511,944)(512,815)(513,671)(514,571)(515,541)(517,969)(521,8\
27)(522,936)(529,655)(535,657)(538,947)(544,949)(545,840)(547,820)(548,951)(54\
9,817)(551,677)(554,929)(555,811)(556,823)(558,809)(559,855)(560,1022)(561,818\
)(562,1021)(567,662)(569,683)(570,684)(575,859)(576,988)(577,1000)(578,807)(57\
9,843)(581,857)(582,841)(583,999)(584,642)(585,956)(587,934)(590,786)(592,766)\
(593,885)(594,763)(596,736)(599,863)(600,757)(601,769)(603,755)(604,801)(605,1\
019)(606,764)(607,1018)(612,721)(614,742)(615,743)(620,805)(621,922)(622,1008)\
(623,753)(624,789)(626,803)(627,787)(628,1007)(629,701)(630,890)(632,868)(637,\
816)(638,661)(643,681)(648,676)(653,853)(654,982)(659,810)(663,976)(664,845)(6\
80,858)(685,971)(688,955)(693,935)(696,762)(697,720)(702,740)(707,735)(712,799\
)(713,916)(718,756)(722,910)(723,791)(739,804)(744,905)(747,889)(752,869)(759,\
902)(767,795)(768,1005)(770,1004)(775,888)(777,906)(778,907)(783,798)(784,915)\
(785,1006)(788,797)(790,1001)(806,879)(813,968)(821,849)(822,997)(824,996)(829\
,954)(831,972)(832,973)(837,852)(838,981)(839,998)(842,851)(844,993)(860,945)(\
864,887)(874,901)(880,923)(930,953)(940,967)(946,989), [ f1*f3*f4, f1*f3, f3*f\
4, f2*f3*f4, f1*f3*f4 ], [ One(Q), One(Q), f3, f2*f4, f1, One(Q) ] ], [ (1,980\
)(2,914)(3,931)(4,808)(5,979)(6,865)(7,754)(8,913)(9,921)(10,695)(11,862)(12,9\
87)(13,636)(14,928)(15,698)(16,591)(17,920)(18,924)(19,802)(20,694)(21,917)(22\
,796)(23,861)(24,639)(25,546)(26,986)(27,990)(28,856)(29,635)(30,983)(31,850)(\
32,927)(33,811)(34,494)(35,929)(36,1000)(37,687)(38,807)(39,950)(40,679)(41,75\
7)(42,442)(43,863)(44,1008)(45,746)(46,753)(47,884)(48,738)(49,497)(50,406)(51\
,809)(52,985)(53,984)(54,493)(55,830)(56,943)(57,690)(58,586)(59,999)(60,1012)\
(61,995)(62,686)(63,682)(64,580)(65,949)(66,952)(67,819)(68,678)(69,445)(70,37\
0)(71,755)(72,919)(73,918)(74,441)(75,776)(76,877)(77,749)(78,631)(79,1007)(80\
,1016)(81,1003)(82,745)(83,741)(84,625)(85,883)(86,886)(87,765)(88,737)(89,594\
)(90,327)(91,696)(92,1006)(93,909)(94,590)(95,717)(96,904)(97,805)(98,485)(99,\
922)(100,1019)(101,873)(102,801)(103,798)(104,476)(105,915)(106,1005)(107,706)\
(108,795)(109,549)(110,284)(111,637)(112,998)(113,975)(114,545)(115,658)(116,9\
70)(117,859)(118,537)(119,988)(120,1022)(121,939)(122,855)(123,852)(124,528)(1\
25,981)(126,997)(127,647)(128,849)(129,330)(130,255)(131,592)(132,926)(133,925\
)(134,326)(135,613)(136,710)(137,912)(138,792)(139,1001)(140,1023)(141,1017)(1\
42,908)(143,750)(144,751)(145,716)(146,719)(147,602)(148,903)(149,361)(150,362\
)(151,803)(152,700)(153,699)(154,484)(155,729)(156,728)(157,871)(158,758)(159,\
1018)(160,1014)(161,1013)(162,872)(163,471)(164,396)(165,797)(166,867)(167,866\
)(168,475)(169,800)(170,895)(171,704)(172,595)(173,1004)(174,1015)(175,1002)(1\
76,705)(177,287)(178,226)(179,547)(180,992)(181,991)(182,283)(183,568)(184,651\
)(185,978)(186,846)(187,993)(188,1024)(189,1020)(190,974)(191,691)(192,692)(19\
3,657)(194,660)(195,557)(196,969)(197,318)(198,319)(199,857)(200,641)(201,640)\
(202,536)(203,670)(204,669)(205,937)(206,812)(207,1021)(208,1010)(209,1009)(21\
0,938)(211,523)(212,432)(213,851)(214,933)(215,932)(216,527)(217,854)(218,961)\
(219,645)(220,550)(221,996)(222,1011)(223,994)(224,646)(225,409)(227,495)(228,\
940)(229,405)(230,516)(231,823)(232,948)(233,675)(234,860)(235,829)(236,832)(2\
37,505)(238,930)(239,436)(240,688)(241,813)(242,585)(243,841)(244,575)(245,311\
)(246,680)(247,579)(248,684)(249,934)(250,817)(251,498)(252,951)(253,818)(254,\
373)(256,443)(257,874)(258,369)(259,464)(260,769)(261,882)(262,734)(263,806)(2\
64,775)(265,778)(266,453)(267,864)(268,400)(269,747)(270,759)(271,630)(272,787\
)(273,620)(274,354)(275,739)(276,624)(277,743)(278,868)(279,763)(280,446)(281,\
885)(282,764)(285,407)(286,820)(288,428)(289,509)(290,828)(291,960)(292,683)(2\
93,515)(294,518)(295,417)(296,810)(297,310)(298,947)(299,499)(300,674)(301,665\
)(302,572)(303,989)(304,942)(305,814)(306,503)(307,410)(308,831)(309,504)(312,\
538)(313,589)(314,672)(315,539)(316,540)(317,971)(320,581)(321,531)(322,530)(3\
23,533)(324,534)(325,935)(328,371)(329,766)(331,392)(332,457)(333,774)(334,894\
)(335,742)(336,463)(337,466)(338,381)(339,756)(340,353)(341,881)(342,447)(343,\
733)(344,724)(345,617)(346,923)(347,876)(348,760)(349,451)(350,374)(351,777)(3\
52,452)(355,486)(356,634)(357,731)(358,487)(359,488)(360,905)(363,626)(364,479\
)(365,478)(366,481)(367,482)(368,869)(372,707)(375,606)(376,715)(377,900)(378,\
799)(379,612)(380,615)(382,697)(383,395)(384,910)(385,596)(386,791)(387,783)(3\
88,468)(389,907)(390,701)(391,600)(393,718)(394,601)(397,491)(398,789)(399,632\
)(401,477)(402,627)(403,629)(404,916)(408,648)(411,561)(412,656)(413,966)(414,\
853)(415,567)(416,570)(418,638)(419,431)(420,976)(421,551)(422,845)(423,837)(4\
24,520)(425,973)(426,642)(427,555)(429,659)(430,556)(433,543)(434,843)(435,587\
)(437,529)(438,582)(439,584)(440,982)(444,603)(448,611)(449,727)(450,906)(454,\
593)(455,467)(456,714)(458,899)(459,891)(460,780)(461,709)(462,597)(465,614)(4\
69,794)(470,897)(472,788)(473,490)(474,702)(480,804)(483,752)(489,744)(492,740\
)(496,558)(500,566)(501,668)(502,972)(506,548)(507,519)(508,655)(510,965)(511,\
957)(512,834)(513,650)(514,552)(517,569)(521,848)(522,963)(524,842)(525,542)(5\
26,643)(532,858)(535,693)(541,685)(544,681)(553,840)(554,944)(559,571)(560,827\
)(562,936)(563,945)(564,662)(565,822)(573,677)(574,956)(576,671)(577,588)(578,\
815)(583,689)(598,786)(599,878)(604,616)(605,773)(607,870)(608,879)(609,721)(6\
10,768)(618,736)(619,890)(621,730)(622,633)(623,761)(628,748)(644,824)(649,661\
)(652,816)(653,825)(654,958)(663,964)(664,836)(666,946)(667,676)(673,955)(703,\
770)(708,720)(711,762)(712,771)(713,892)(722,898)(723,782)(725,880)(726,735)(7\
32,889)(767,779)(772,888)(781,902)(784,896)(785,793)(790,911)(821,833)(826,954\
)(835,968)(838,962)(839,847)(844,977)(875,887)(893,901)(941,953)(959,967), [ f\
1*f3*f4, f1*f3, f3*f4, f2*f3*f4, f1*f3*f4 ], [ One(Q), One(Q), f1, f2*f3*f4, f\
3, One(Q) ] ], [ (1,528,209,580)(2,476,161,625)(3,670,210,586)(4,505,121,406)(\
5,647,208,546)(6,729,162,631)(7,453,101,370)(8,706,160,591)(9,485,175,751)(10,\
327,81,602)(11,442,141,765)(12,537,223,692)(13,284,61,557)(14,494,189,819)(15,\
800,176,792)(16,338,107,255)(17,873,174,754)(18,776,82,758)(19,488,45,362)(20,\
909,80,796)(21,613,142,595)(22,479,93,396)(23,746,140,802)(24,854,224,846)(25,\
295,127,226)(26,939,222,808)(27,830,62,812)(28,540,37,319)(29,975,60,850)(30,5\
68,190,550)(31,531,113,432)(32,687,188,856)(33,675,253,684)(34,178,67,417)(35,\
636,207,995)(36,640,122,658)(38,679,120,984)(39,498,215,516)(40,311,53,534)(41\
,734,282,743)(42,130,87,381)(43,695,159,1003)(44,699,102,717)(46,738,100,918)(\
47,446,167,464)(48,354,73,482)(49,942,309,960)(50,195,237,110)(51,1010,252,979\
)(52,983,68,974)(54,937,66,943)(55,428,206,410)(56,589,205,572)(57,814,204,828\
)(58,324,203,245)(59,1009,119,980)(63,961,216,978)(64,316,124,198)(65,938,214,\
931)(69,876,352,894)(70,147,266,90)(71,1014,281,913)(72,917,88,908)(74,871,86,\
877)(75,392,158,374)(76,634,157,617)(77,760,156,774)(78,367,155,274)(79,1013,9\
9,914)(83,895,168,912)(84,359,104,150)(85,872,166,865)(89,900,394,907)(91,862,\
173,1017)(92,866,108,884)(94,904,106,925)(95,331,153,350)(96,468,133,491)(97,7\
15,272,701)(98,164,144,364)(103,882,276,868)(105,921,139,1002)(109,966,430,973\
)(111,928,221,1020)(112,932,128,950)(114,970,126,991)(115,288,201,307)(116,520\
,181,543)(117,656,243,642)(118,212,192,321)(123,948,247,934)(125,987,187,994)(\
129,709,466,727)(131,1015,393,920)(132,924,148,745)(134,704,146,710)(135,280,1\
72,259)(136,794,171,780)(137,597,170,611)(138,397,169,388)(143,728,154,749)(14\
5,705,152,698)(149,724,358,731)(151,1016,360,694)(163,891,365,897)(165,1023,27\
5,861)(177,650,518,668)(179,1011,429,986)(180,990,196,686)(182,645,194,651)(18\
3,251,220,230)(184,848,219,834)(185,552,218,566)(186,433,217,424)(191,669,202,\
690)(193,646,200,639)(197,665,315,672)(199,1012,317,635)(211,957,322,963)(213,\
1024,246,927)(225,840,570,822)(227,929,308,1021)(228,855,238,1000)(229,823,236\
,817)(231,662,250,677)(232,514,249,500)(233,302,248,313)(234,859,242,841)(235,\
811,241,818)(239,843,435,837)(240,807,303,1022)(244,956,438,945)(254,786,615,7\
68)(256,863,351,1018)(257,801,267,1008)(258,769,265,763)(260,721,279,736)(261,\
462,278,448)(262,345,277,356)(263,805,271,787)(264,757,270,764)(268,789,399,78\
3)(269,753,346,1019)(273,890,402,879)(283,508,660,526)(285,951,569,809)(286,98\
5,296,678)(287,503,294,509)(289,964,306,958)(290,412,305,426)(291,573,304,564)\
(292,527,300,682)(293,504,299,497)(297,523,323,530)(298,952,325,493)(301,825,3\
14,836)(310,667,533,649)(312,988,535,999)(318,525,539,507)(320,933,541,949)(32\
6,456,719,474)(328,885,614,755)(329,919,339,737)(330,451,337,457)(332,898,349,\
892)(333,376,348,390)(334,618,347,609)(335,475,343,741)(336,452,342,445)(340,4\
71,366,478)(341,886,368,441)(344,771,357,782)(353,726,481,708)(355,922,483,100\
7)(361,473,487,455)(363,867,489,883)(369,623,778,605)(371,696,465,1004)(372,79\
5,382,1006)(373,606,380,600)(375,888,391,902)(377,460,389,469)(378,798,386,624\
)(379,594,385,601)(383,627,403,620)(384,590,404,1005)(387,723,398,712)(395,767\
,629,785)(400,604,632,622)(401,915,492,1001)(405,578,832,560)(407,637,517,996)\
(408,849,418,998)(409,561,416,555)(411,954,427,968)(413,512,425,521)(414,852,4\
22,579)(415,549,421,556)(419,582,439,575)(420,545,440,997)(423,664,434,653)(43\
1,821,584,839)(436,559,587,577)(437,981,544,993)(443,718,777,592)(444,926,454,\
903)(447,732,463,725)(449,781,461,772)(450,484,458,750)(459,608,470,619)(467,8\
93,490,875)(472,700,480,716)(477,905,740,803)(486,739,752,797)(495,659,831,547\
)(496,992,506,969)(499,673,515,666)(501,835,513,826)(502,536,510,691)(511,563,\
522,574)(519,959,542,941)(524,641,532,657)(529,971,681,857)(538,680,693,851)(5\
48,930,558,940)(551,838,567,844)(553,654,565,663)(554,860,562,585)(571,953,588\
,967)(576,829,583,813)(581,688,685,989)(593,864,603,874)(596,784,612,790)(598,\
713,610,722)(599,806,607,630)(616,887,633,901)(621,775,628,759)(626,747,744,92\
3)(638,820,648,810)(643,977,655,962)(644,674,652,683)(661,847,676,833)(671,935\
,689,947)(697,766,707,756)(702,911,714,896)(703,733,711,742)(720,793,735,779)(\
730,869,748,881)(761,880,773,889)(762,799,770,791)(788,910,804,916)(815,946,82\
7,955)(816,853,824,845)(842,976,858,982)(870,899,878,906)(936,965,944,972), [ \
f2*f3*f4, f2*f3*f4, f2*f4, f3*f4, f1*f2*f3*f4 ], [ One(Q), f1, One(Q), f2, f3,\
 One(Q) ] ], [ (1,999,209,988)(2,1007,161,922)(3,949,210,933)(4,986,121,1011)(\
5,809,208,951)(6,883,162,867)(7,920,101,1015)(8,755,160,885)(9,1001,175,915)(1\
0,1018,81,863)(11,1004,141,696)(12,993,223,981)(13,1021,61,929)(14,996,189,637\
)(15,716,176,700)(16,913,107,1014)(17,592,174,718)(18,903,82,926)(19,861,45,10\
23)(20,803,80,905)(21,737,142,919)(22,694,93,1016)(23,797,140,739)(24,657,224,\
641)(25,979,127,1010)(26,547,222,659)(27,969,62,992)(28,927,37,1024)(29,857,60\
,971)(30,678,190,985)(31,635,113,1012)(32,851,188,680)(33,813,253,829)(34,1020\
,67,928)(35,831,207,495)(36,940,122,930)(38,989,120,688)(39,998,215,849)(40,10\
22,53,807)(41,759,282,775)(42,1017,87,862)(43,777,159,443)(44,874,102,864)(46,\
923,100,747)(47,1006,167,795)(48,1019,73,753)(49,515,309,499)(50,808,237,939)(\
51,407,252,517)(52,810,68,820)(54,947,66,935)(55,686,206,990)(56,493,205,952)(\
57,691,204,536)(58,931,203,938)(59,538,119,693)(63,683,216,674)(64,980,124,100\
9)(65,581,214,685)(69,463,352,447)(70,754,266,873)(71,371,281,465)(72,756,88,7\
66)(74,881,86,869)(75,745,158,924)(76,441,157,886)(77,750,156,484)(78,865,155,\
872)(79,486,99,752)(83,742,168,733)(84,914,104,1013)(85,626,166,744)(89,596,39\
4,612)(90,1003,147,695)(91,614,173,328)(92,707,108,697)(94,916,106,910)(95,100\
8,153,801)(96,1005,133,590)(97,630,272,806)(98,1002,144,921)(103,791,276,799)(\
105,740,139,477)(109,551,430,567)(110,995,195,636)(111,569,221,285)(112,648,12\
8,638)(114,982,126,976)(115,1000,201,855)(116,997,181,545)(117,585,243,860)(11\
8,994,192,987)(123,845,247,853)(125,681,187,529)(129,349,466,332)(130,591,381,\
706)(131,256,393,351)(132,593,148,603)(134,714,146,702)(135,908,172,917)(136,3\
26,171,719)(137,741,170,475)(138,698,169,705)(143,906,154,899)(145,788,152,804\
)(149,490,358,467)(150,802,359,746)(151,401,360,492)(163,481,365,353)(164,796,\
364,909)(165,355,275,483)(177,306,518,289)(178,546,417,647)(179,227,429,308)(1\
80,548,196,558)(182,655,194,643)(183,974,220,983)(184,283,219,660)(185,682,218\
,527)(186,639,217,646)(191,972,202,965)(193,842,200,858)(197,542,315,519)(198,\
856,316,687)(199,437,317,544)(211,533,322,310)(212,850,321,975)(213,312,246,53\
5)(225,411,570,427)(226,819,295,494)(228,506,238,496)(229,815,236,827)(230,950\
,251,932)(231,832,250,405)(232,579,249,852)(233,818,248,811)(234,936,242,944)(\
235,689,241,671)(239,571,435,588)(240,541,303,320)(244,431,438,584)(245,984,32\
4,679)(254,375,615,391)(255,765,338,442)(257,454,267,444)(258,761,265,773)(259\
,884,280,866)(260,778,279,369)(261,624,278,798)(262,764,277,757)(263,870,271,8\
78)(264,748,270,730)(268,616,399,633)(269,489,346,363)(273,395,402,629)(274,91\
8,367,738)(284,406,557,505)(286,408,296,418)(287,513,294,501)(288,812,307,830)\
(290,690,305,669)(291,497,304,504)(292,824,300,816)(293,946,299,955)(297,676,3\
23,661)(298,576,325,583)(301,539,314,318)(302,943,313,937)(311,586,534,670)(31\
9,580,540,528)(327,370,602,453)(329,372,339,382)(330,461,337,449)(331,758,350,\
776)(333,749,348,728)(334,445,347,452)(335,770,343,762)(336,880,342,889)(340,7\
35,366,720)(341,621,368,628)(344,487,357,361)(345,877,356,871)(354,631,482,729\
)(362,625,488,476)(373,598,380,610)(374,717,392,699)(376,787,390,805)(377,601,\
389,594)(378,703,386,711)(379,911,385,896)(383,779,403,793)(384,480,404,472)(3\
87,400,398,632)(388,925,397,904)(396,751,479,485)(409,553,416,565)(410,658,428\
,640)(412,841,426,859)(413,556,425,549)(414,644,422,652)(415,977,421,962)(419,\
833,439,847)(420,532,440,524)(423,436,434,587)(424,991,433,970)(432,692,531,53\
7)(446,595,464,613)(448,912,462,895)(450,607,458,599)(451,713,457,722)(455,901\
,473,887)(456,784,474,790)(459,478,470,471)(460,710,469,704)(468,792,491,800)(\
498,550,516,568)(500,978,514,961)(502,562,510,554)(503,654,509,663)(507,967,52\
5,953)(508,838,526,844)(511,530,522,523)(512,651,521,645)(520,846,543,854)(552\
,934,566,948)(555,835,561,826)(559,941,577,959)(560,673,578,666)(563,575,574,5\
82)(564,817,573,823)(572,684,589,675)(597,868,611,882)(600,781,606,772)(604,87\
5,622,893)(605,732,623,725)(608,620,619,627)(609,763,618,769)(617,743,634,734)\
(642,828,656,814)(649,839,667,821)(650,954,668,968)(653,672,664,665)(662,960,6\
77,942)(701,774,715,760)(708,785,726,767)(709,888,727,902)(712,731,723,724)(72\
1,894,736,876)(768,898,786,892)(771,783,782,789)(780,907,794,900)(822,964,840,\
958)(825,837,836,843)(834,973,848,966)(879,897,890,891)(945,963,956,957), [ f2\
*f3*f4, f2*f3*f4, f2*f4, f3*f4, f1*f2*f3*f4 ], [ One(Q), f1, One(Q), f2, f3, O\
ne(Q) ] ], [ (1,1009)(2,1013)(3,938)(4,939)(5,1010)(6,872)(7,873)(8,1014)(9,10\
02)(10,1003)(11,1017)(12,994)(13,995)(14,1020)(15,705)(16,706)(17,1015)(18,745\
)(19,746)(20,1016)(21,908)(22,909)(23,1023)(24,646)(25,647)(26,1011)(27,686)(2\
8,687)(29,1012)(30,974)(31,975)(32,1024)(33,818)(34,819)(35,1021)(36,855)(37,8\
56)(38,1022)(39,932)(40,984)(41,764)(42,765)(43,1018)(44,801)(45,802)(46,1019)\
(47,866)(48,918)(49,504)(50,505)(51,951)(52,678)(53,679)(54,952)(55,812)(56,93\
7)(57,669)(58,670)(59,988)(60,635)(61,636)(62,990)(63,527)(64,528)(65,933)(66,\
493)(67,494)(68,985)(69,452)(70,453)(71,885)(72,737)(73,738)(74,886)(75,758)(7\
6,871)(77,728)(78,729)(79,922)(80,694)(81,695)(82,924)(83,475)(84,476)(85,867)\
(86,441)(87,442)(88,919)(89,601)(90,602)(91,1004)(92,795)(93,796)(94,1005)(95,\
699)(96,925)(97,787)(98,751)(99,1007)(100,753)(101,754)(102,1008)(103,624)(104\
,625)(105,1001)(106,590)(107,591)(108,1006)(109,556)(110,557)(111,996)(112,849\
)(113,850)(114,997)(115,640)(116,991)(117,841)(118,692)(119,999)(120,807)(121,\
808)(122,1000)(123,579)(124,580)(125,993)(126,545)(127,546)(128,998)(129,337)(\
130,338)(131,718)(132,903)(133,904)(134,719)(135,595)(136,704)(137,895)(138,80\
0)(139,915)(140,861)(141,862)(142,917)(143,484)(144,485)(145,700)(146,326)(147\
,327)(148,926)(149,487)(150,488)(151,905)(152,716)(153,717)(154,750)(155,631)(\
156,749)(157,877)(158,776)(159,863)(160,913)(161,914)(162,865)(163,478)(164,47\
9)(165,739)(166,883)(167,884)(168,741)(169,792)(170,912)(171,710)(172,613)(173\
,696)(174,920)(175,921)(176,698)(177,294)(178,295)(179,659)(180,969)(181,970)(\
182,660)(183,550)(184,645)(185,961)(186,854)(187,981)(188,927)(189,928)(190,98\
3)(191,536)(192,537)(193,641)(194,283)(195,284)(196,992)(197,539)(198,540)(199\
,971)(200,657)(201,658)(202,691)(203,586)(204,690)(205,943)(206,830)(207,929)(\
208,979)(209,980)(210,931)(211,530)(212,531)(213,680)(214,949)(215,950)(216,68\
2)(217,846)(218,978)(219,651)(220,568)(221,637)(222,986)(223,987)(224,639)(225\
,416)(226,417)(227,831)(228,930)(229,832)(230,498)(231,817)(232,934)(233,684)(\
234,585)(235,813)(236,405)(237,406)(238,940)(239,587)(240,989)(241,829)(242,86\
0)(243,859)(244,582)(245,534)(246,851)(247,852)(248,675)(249,948)(250,823)(251\
,516)(252,809)(253,811)(254,380)(255,381)(256,777)(257,864)(258,778)(259,446)(\
260,763)(261,868)(262,743)(263,630)(264,759)(265,369)(266,370)(267,874)(268,63\
2)(269,923)(270,775)(271,806)(272,805)(273,627)(274,482)(275,797)(276,798)(277\
,734)(278,882)(279,769)(280,464)(281,755)(282,757)(285,517)(286,810)(287,518)(\
288,410)(289,503)(290,814)(291,942)(292,674)(293,499)(296,820)(297,533)(298,93\
5)(299,515)(300,683)(301,672)(302,589)(303,688)(304,960)(305,828)(306,509)(307\
,428)(308,495)(309,497)(310,323)(311,324)(312,693)(313,572)(314,665)(315,318)(\
316,319)(317,857)(320,685)(321,432)(322,523)(325,947)(328,465)(329,756)(330,46\
6)(331,374)(332,451)(333,760)(334,876)(335,733)(336,447)(339,766)(340,481)(341\
,869)(342,463)(343,742)(344,731)(345,634)(346,747)(347,894)(348,774)(349,457)(\
350,392)(351,443)(352,445)(353,366)(354,367)(355,752)(356,617)(357,724)(358,36\
1)(359,362)(360,803)(363,744)(364,396)(365,471)(368,881)(371,614)(372,697)(373\
,615)(375,600)(376,701)(377,907)(378,791)(379,596)(382,707)(383,629)(384,916)(\
385,612)(386,799)(387,789)(388,491)(389,900)(390,715)(391,606)(393,592)(394,59\
4)(395,403)(397,468)(398,783)(399,400)(401,740)(402,620)(404,910)(407,569)(408\
,638)(409,570)(411,555)(412,642)(413,973)(414,845)(415,551)(418,648)(419,584)(\
420,982)(421,567)(422,853)(423,843)(424,543)(425,966)(426,656)(427,561)(429,54\
7)(430,549)(431,439)(433,520)(434,837)(435,436)(437,681)(438,575)(440,976)(444\
,593)(448,597)(449,709)(450,899)(454,603)(455,490)(456,702)(458,906)(459,897)(\
460,794)(461,727)(462,611)(467,473)(469,780)(470,891)(472,804)(474,714)(477,49\
2)(480,788)(483,486)(489,626)(496,548)(500,552)(501,650)(502,965)(506,558)(507\
,542)(508,643)(510,972)(511,963)(512,848)(513,668)(514,566)(519,525)(521,834)(\
522,957)(524,858)(526,655)(529,544)(532,842)(535,538)(541,581)(553,822)(554,93\
6)(559,588)(560,815)(562,944)(563,956)(564,677)(565,840)(571,577)(573,662)(574\
,945)(576,689)(578,827)(583,671)(598,768)(599,870)(604,633)(605,761)(607,878)(\
608,890)(609,736)(610,786)(616,622)(618,721)(619,879)(621,748)(623,773)(628,73\
0)(644,816)(649,676)(652,824)(653,836)(654,964)(661,667)(663,958)(664,825)(666\
,955)(673,946)(703,762)(708,735)(711,770)(712,782)(713,898)(720,726)(722,892)(\
723,771)(725,889)(732,880)(767,793)(772,902)(779,785)(781,888)(784,911)(790,89\
6)(821,847)(826,968)(833,839)(835,954)(838,977)(844,962)(875,901)(887,893)(941\
,967)(953,959), [ f1*f3*f4, f1*f3, f3*f4, f2*f3*f4, f1*f3*f4 ], [ One(Q), One(\
Q), f1, f2, f3, One(Q) ] ], [ (1,198)(2,150)(3,245)(4,110)(5,226)(6,274)(7,90)\
(8,255)(9,164)(10,70)(11,130)(12,212)(13,50)(14,178)(15,388)(16,42)(17,370)(18\
,392)(19,104)(20,396)(21,280)(22,98)(23,362)(24,424)(25,34)(26,406)(27,428)(28\
,124)(29,432)(30,251)(31,118)(32,319)(33,302)(35,284)(36,307)(37,64)(38,311)(3\
9,220)(40,58)(41,345)(43,327)(44,350)(45,84)(46,354)(47,172)(48,78)(49,564)(51\
,546)(52,568)(53,203)(54,572)(55,201)(56,233)(57,426)(59,580)(60,531)(61,237)(\
62,410)(63,566)(65,586)(66,589)(67,127)(68,550)(69,609)(71,591)(72,613)(73,155\
)(74,617)(75,153)(76,262)(77,390)(79,625)(80,479)(81,266)(82,374)(83,611)(85,6\
31)(86,634)(87,107)(88,595)(89,460)(91,442)(92,464)(93,144)(94,468)(95,158)(96\
,138)(97,348)(99,476)(100,482)(101,147)(102,331)(103,462)(105,485)(106,491)(10\
8,446)(109,512)(111,494)(112,516)(113,192)(114,520)(115,206)(116,186)(117,305)\
(119,528)(120,534)(121,195)(122,288)(123,514)(125,537)(126,543)(128,498)(129,7\
72)(131,754)(132,776)(133,169)(134,780)(135,167)(136,377)(137,278)(139,751)(14\
0,488)(141,381)(142,259)(143,774)(145,792)(146,794)(148,758)(149,771)(151,796)\
(152,800)(154,760)(156,376)(157,277)(159,602)(160,338)(161,359)(162,367)(163,6\
08)(165,802)(166,729)(168,597)(170,261)(171,389)(173,765)(174,453)(175,364)(17\
6,397)(177,826)(179,808)(180,830)(181,217)(182,834)(183,215)(184,413)(185,249)\
(187,692)(188,540)(189,417)(190,230)(191,828)(193,846)(194,848)(196,812)(197,8\
25)(199,850)(200,854)(202,814)(204,412)(205,248)(207,557)(208,295)(209,316)(21\
0,324)(211,563)(213,856)(214,670)(216,552)(218,232)(219,425)(221,819)(222,505)\
(223,321)(224,433)(225,654)(227,636)(228,658)(229,662)(231,291)(234,656)(235,6\
75)(236,677)(238,640)(239,653)(240,679)(241,684)(242,642)(243,290)(244,511)(24\
6,687)(247,500)(250,304)(252,647)(253,313)(254,713)(256,695)(257,717)(258,721)\
(260,334)(263,715)(264,734)(265,736)(267,699)(268,712)(269,738)(270,743)(271,7\
01)(272,333)(273,459)(275,746)(276,448)(279,347)(281,706)(282,356)(283,962)(28\
5,979)(286,983)(287,958)(289,553)(292,978)(293,960)(294,964)(296,974)(297,957)\
(298,943)(299,942)(300,961)(301,423)(303,984)(306,565)(308,995)(309,573)(310,8\
33)(312,980)(314,434)(315,836)(317,975)(318,941)(320,931)(322,574)(323,963)(32\
5,937)(326,896)(328,913)(329,917)(330,892)(332,598)(335,912)(336,894)(337,898)\
(339,908)(340,891)(341,877)(342,876)(343,895)(344,387)(346,918)(349,610)(351,1\
003)(352,618)(353,779)(355,914)(357,398)(358,782)(360,909)(361,875)(363,865)(3\
65,619)(366,897)(368,871)(369,880)(371,862)(372,884)(373,888)(375,449)(378,882\
)(379,900)(380,902)(382,866)(383,879)(384,904)(385,907)(386,868)(391,461)(393,\
873)(394,469)(395,720)(399,723)(400,887)(401,921)(402,470)(403,890)(404,925)(4\
05,946)(407,928)(408,950)(409,954)(411,501)(414,948)(415,966)(416,968)(418,932\
)(419,945)(420,970)(421,973)(422,934)(427,513)(429,939)(430,521)(431,661)(435,\
664)(436,953)(437,987)(438,522)(439,956)(440,991)(441,730)(443,920)(444,924)(4\
45,725)(447,761)(450,749)(451,727)(452,732)(454,745)(455,724)(456,710)(457,709\
)(458,728)(463,773)(465,1017)(466,781)(467,616)(471,708)(472,698)(473,731)(474\
,704)(475,711)(477,694)(478,726)(480,705)(481,793)(483,1013)(484,878)(486,861)\
(487,893)(489,872)(490,633)(492,1002)(493,671)(495,986)(496,990)(497,666)(499,\
815)(502,690)(503,668)(504,673)(506,686)(507,665)(508,651)(509,650)(510,669)(5\
15,827)(517,1020)(518,835)(519,571)(523,649)(524,639)(525,672)(526,645)(527,65\
2)(529,635)(530,667)(532,646)(533,847)(535,1009)(536,944)(538,927)(539,959)(54\
1,938)(542,588)(544,994)(545,842)(547,929)(548,1000)(549,838)(551,643)(554,859\
)(555,840)(556,844)(558,855)(559,837)(560,823)(561,822)(562,841)(567,655)(569,\
1010)(570,663)(575,821)(576,811)(577,843)(578,817)(579,824)(581,807)(582,839)(\
583,818)(584,676)(585,972)(587,967)(590,788)(592,863)(593,1008)(594,784)(596,7\
02)(599,805)(600,786)(601,790)(603,801)(604,783)(605,769)(606,768)(607,787)(61\
2,714)(614,1014)(615,722)(620,767)(621,757)(622,789)(623,763)(624,770)(626,753\
)(627,785)(628,764)(629,735)(630,906)(632,901)(637,809)(638,985)(641,982)(644,\
682)(648,678)(657,976)(659,1021)(660,977)(674,853)(680,999)(681,1012)(683,845)\
(685,1022)(688,949)(689,952)(691,936)(693,1024)(696,755)(697,919)(700,916)(703\
,741)(707,737)(716,910)(718,1018)(719,911)(733,799)(739,1007)(740,1016)(742,79\
1)(744,1019)(747,883)(748,886)(750,870)(752,1023)(756,1006)(759,869)(762,798)(\
766,795)(775,881)(777,1015)(778,889)(797,922)(803,915)(804,1005)(806,899)(810,\
998)(813,935)(816,852)(820,849)(829,947)(831,1011)(832,955)(851,988)(857,981)(\
858,997)(860,965)(864,926)(867,923)(874,903)(885,1004)(905,1001)(930,992)(933,\
989)(940,969)(951,996)(971,993), [ f1*f3*f4, f1*f3, f3*f4, f2*f3*f4, f1*f3*f4 \
], [ One(Q), One(Q), f1, f2, f3, One(Q) ] ], [ (1,835)(2,781)(3,977)(4,847)(5,\
959)(6,911)(7,793)(8,893)(9,618)(10,619)(11,782)(12,573)(13,574)(14,836)(15,74\
8)(16,633)(17,726)(18,703)(19,610)(20,732)(21,870)(22,773)(23,898)(24,689)(25,\
588)(26,667)(27,644)(28,565)(29,673)(30,936)(31,827)(32,964)(33,433)(34,434)(3\
5,963)(36,552)(37,553)(38,848)(39,412)(40,413)(41,397)(42,398)(43,897)(44,597)\
(45,598)(46,794)(47,376)(48,377)(49,681)(50,584)(51,525)(52,502)(53,425)(54,53\
2)(55,845)(56,976)(57,638)(58,567)(59,650)(60,666)(61,563)(62,652)(63,496)(64,\
427)(65,508)(66,524)(67,423)(68,510)(69,740)(70,629)(71,473)(72,450)(73,389)(7\
4,480)(75,791)(76,910)(77,697)(78,612)(79,709)(80,725)(81,608)(82,711)(83,444)\
(84,391)(85,456)(86,472)(87,387)(88,458)(89,367)(90,402)(91,731)(92,760)(93,76\
1)(94,634)(95,261)(96,262)(97,259)(98,260)(99,727)(100,780)(101,779)(102,611)(\
103,374)(104,375)(105,894)(106,617)(107,616)(108,774)(109,324)(110,438)(111,67\
2)(112,814)(113,815)(114,589)(115,232)(116,233)(117,230)(118,231)(119,668)(120\
,834)(121,833)(122,566)(123,410)(124,411)(125,960)(126,572)(127,571)(128,828)(\
129,752)(130,632)(131,366)(132,335)(133,277)(134,489)(135,630)(136,747)(137,86\
4)(138,775)(139,876)(140,892)(141,771)(142,878)(143,329)(144,279)(145,341)(146\
,363)(147,273)(148,343)(149,614)(150,615)(151,336)(152,368)(153,278)(154,339)(\
155,596)(156,707)(157,916)(158,799)(159,891)(160,875)(161,772)(162,896)(163,77\
7)(164,778)(165,451)(166,474)(167,390)(168,454)(169,759)(170,874)(171,923)(172\
,806)(173,724)(174,708)(175,609)(176,730)(177,693)(178,587)(179,323)(180,292)(\
181,248)(182,541)(183,585)(184,688)(185,930)(186,829)(187,942)(188,958)(189,82\
5)(190,944)(191,286)(192,250)(193,298)(194,320)(195,244)(196,300)(197,569)(198\
,570)(199,293)(200,325)(201,249)(202,296)(203,551)(204,648)(205,982)(206,853)(\
207,957)(208,941)(209,826)(210,962)(211,831)(212,832)(213,503)(214,526)(215,42\
6)(216,506)(217,813)(218,940)(219,989)(220,860)(221,665)(222,649)(223,564)(224\
,671)(225,316)(226,435)(227,530)(228,961)(229,531)(234,550)(235,846)(236,432)(\
237,431)(238,978)(239,295)(240,651)(241,854)(242,568)(243,251)(245,430)(246,50\
9)(247,428)(252,507)(253,424)(254,359)(255,399)(256,478)(257,895)(258,479)(263\
,595)(264,792)(265,396)(266,395)(267,912)(268,338)(269,710)(270,800)(271,613)(\
272,280)(274,394)(275,457)(276,392)(281,455)(282,388)(283,685)(284,582)(285,31\
5)(287,535)(288,579)(289,680)(290,849)(291,981)(294,312)(297,429)(299,317)(301\
,996)(302,997)(303,645)(304,993)(305,998)(306,851)(307,852)(308,523)(309,529)(\
310,659)(311,556)(313,545)(314,637)(318,517)(319,416)(321,405)(322,495)(326,74\
4)(327,627)(328,358)(330,483)(331,624)(332,739)(333,795)(334,915)(337,355)(340\
,393)(342,360)(344,1004)(345,1005)(346,704)(347,1001)(348,1006)(349,797)(350,7\
98)(351,471)(352,477)(353,718)(354,601)(356,590)(357,696)(361,465)(362,380)(36\
4,369)(365,443)(370,403)(371,487)(372,728)(373,488)(378,758)(379,631)(381,400)\
(382,749)(383,453)(384,877)(385,729)(386,776)(401,452)(404,871)(406,439)(407,5\
39)(408,669)(409,540)(414,812)(415,586)(417,436)(418,690)(419,505)(420,943)(42\
1,670)(422,830)(437,504)(440,937)(441,804)(442,789)(445,492)(446,787)(447,905)\
(448,801)(449,922)(459,1018)(460,1019)(461,1007)(462,1008)(463,803)(464,805)(4\
66,486)(467,885)(468,764)(469,753)(470,863)(475,593)(476,606)(481,592)(482,594\
)(484,756)(485,769)(490,755)(491,757)(493,858)(494,843)(497,544)(498,841)(499,\
971)(500,855)(501,988)(511,1021)(512,1022)(513,999)(514,1000)(515,857)(516,859\
)(518,538)(519,951)(520,818)(521,807)(522,929)(527,548)(528,561)(533,547)(534,\
549)(536,810)(537,823)(542,809)(543,811)(546,577)(554,974)(555,580)(557,575)(5\
58,682)(559,647)(560,850)(562,983)(576,646)(578,975)(581,660)(583,639)(591,622\
)(599,908)(600,625)(602,620)(603,741)(604,706)(605,796)(607,917)(621,705)(623,\
909)(626,719)(628,698)(635,955)(636,956)(640,934)(641,935)(642,932)(643,933)(6\
53,1020)(654,1024)(655,949)(656,950)(657,947)(658,948)(661,1011)(662,994)(663,\
927)(664,928)(674,969)(675,970)(676,986)(677,987)(678,965)(679,966)(683,992)(6\
84,991)(686,816)(687,840)(691,820)(692,817)(694,889)(695,890)(699,868)(700,869\
)(701,866)(702,867)(712,1017)(713,1023)(714,883)(715,884)(716,881)(717,882)(72\
0,1015)(721,1002)(722,861)(723,862)(733,903)(734,904)(735,920)(736,921)(737,89\
9)(738,900)(742,926)(743,925)(745,762)(746,786)(750,766)(751,763)(754,785)(765\
,783)(767,873)(768,802)(770,924)(784,872)(788,886)(790,865)(808,839)(819,837)(\
821,939)(822,856)(824,990)(838,938)(842,952)(844,931)(879,1003)(880,1016)(887,\
1014)(888,1013)(901,913)(902,914)(906,919)(907,918)(945,995)(946,1012)(953,101\
0)(954,1009)(967,979)(968,980)(972,985)(973,984), [ f1*f3*f4, f1*f3, f3*f4, f2\
*f3*f4, f1*f3*f4 ], [ One(Q), One(Q), f1, f2, f3, One(Q) ] ], [ (1,663)(2,722)\
(3,521)(4,522)(5,664)(6,469)(7,470)(8,723)(9,889)(10,735)(11,901)(12,955)(13,6\
76)(14,967)(15,356)(16,357)(17,890)(18,448)(19,449)(20,736)(21,333)(22,334)(23\
,902)(24,313)(25,314)(26,956)(27,500)(28,501)(29,677)(30,290)(31,291)(32,968)(\
33,858)(34,542)(35,839)(36,816)(37,513)(38,844)(39,965)(40,655)(41,804)(42,490\
)(43,785)(44,762)(45,461)(46,790)(47,899)(48,714)(49,321)(50,322)(51,843)(52,6\
42)(53,643)(54,543)(55,185)(56,186)(57,183)(58,184)(59,840)(60,662)(61,661)(62\
,514)(63,288)(64,289)(65,966)(66,520)(67,519)(68,656)(69,364)(70,365)(71,789)(\
72,701)(73,702)(74,491)(75,137)(76,138)(77,135)(78,136)(79,786)(80,721)(81,720\
)(82,462)(83,331)(84,332)(85,900)(86,468)(87,467)(88,715)(89,744)(90,481)(91,6\
22)(92,599)(93,347)(94,628)(95,733)(96,881)(97,756)(98,463)(99,768)(100,784)(1\
01,459)(102,770)(103,593)(104,349)(105,605)(106,621)(107,344)(108,607)(109,685\
)(110,533)(111,577)(112,554)(113,304)(114,583)(115,674)(116,947)(117,810)(118,\
515)(119,822)(120,838)(121,511)(122,824)(123,548)(124,306)(125,560)(126,576)(1\
27,301)(128,562)(129,359)(130,358)(131,627)(132,868)(133,869)(134,482)(139,623\
)(140,888)(141,887)(142,348)(143,446)(144,447)(145,734)(146,354)(147,353)(148,\
882)(149,381)(150,466)(151,769)(152,743)(153,742)(154,464)(155,171)(156,172)(1\
57,169)(158,170)(159,767)(160,712)(161,713)(162,460)(163,266)(164,352)(165,606\
)(166,907)(167,906)(168,350)(173,604)(174,879)(175,880)(176,345)(177,316)(178,\
315)(179,582)(180,934)(181,935)(182,534)(187,578)(188,954)(189,953)(190,305)(1\
91,498)(192,499)(193,675)(194,311)(195,310)(196,948)(197,417)(198,518)(199,823\
)(200,684)(201,683)(202,516)(203,219)(204,220)(205,217)(206,218)(207,821)(208,\
653)(209,654)(210,512)(211,237)(212,309)(213,561)(214,973)(215,972)(216,307)(2\
21,559)(222,945)(223,946)(224,302)(225,693)(226,539)(227,439)(228,414)(229,544\
)(230,536)(231,857)(232,969)(233,657)(234,408)(235,420)(236,437)(238,422)(239,\
517)(240,415)(241,440)(242,418)(243,820)(244,659)(245,660)(246,555)(247,558)(2\
48,641)(249,992)(250,971)(251,691)(252,837)(253,842)(254,752)(255,487)(256,403\
)(257,378)(258,492)(259,484)(260,803)(261,903)(262,716)(263,372)(264,384)(265,\
401)(267,386)(268,465)(269,379)(270,404)(271,382)(272,766)(273,718)(274,719)(2\
75,600)(276,603)(277,700)(278,926)(279,905)(280,750)(281,783)(282,788)(283,324\
)(284,323)(285,587)(286,841)(287,540)(292,640)(293,537)(294,319)(295,318)(296,\
859)(297,557)(298,970)(299,692)(300,658)(303,421)(308,419)(312,416)(317,817)(3\
20,556)(325,991)(326,367)(327,366)(328,632)(329,787)(330,488)(335,699)(336,485\
)(337,362)(338,361)(339,805)(340,602)(341,904)(342,751)(343,717)(346,385)(351,\
383)(355,380)(360,763)(363,601)(368,925)(369,740)(370,478)(371,399)(373,483)(3\
74,475)(375,797)(376,737)(377,883)(387,885)(388,886)(389,867)(390,919)(391,739\
)(392,741)(393,620)(394,626)(395,777)(396,452)(397,441)(398,755)(400,614)(402,\
592)(405,681)(406,530)(407,435)(409,535)(410,527)(411,851)(412,678)(413,949)(4\
23,951)(424,952)(425,933)(426,985)(427,680)(428,682)(429,575)(430,581)(431,831\
)(432,504)(433,493)(434,809)(436,569)(438,547)(442,473)(443,629)(444,624)(445,\
479)(450,866)(451,476)(453,471)(454,798)(455,765)(456,738)(457,625)(458,884)(4\
72,764)(474,918)(477,778)(480,757)(486,615)(489,594)(494,525)(495,584)(496,579\
)(497,531)(502,932)(503,528)(505,523)(506,852)(507,819)(508,679)(509,580)(510,\
950)(524,818)(526,984)(529,832)(532,811)(538,570)(541,549)(545,689)(546,672)(5\
50,669)(551,989)(552,686)(553,999)(563,1011)(564,1012)(565,988)(566,990)(567,6\
88)(568,690)(571,996)(572,646)(573,635)(574,986)(585,638)(586,651)(588,637)(58\
9,639)(590,748)(591,731)(595,728)(596,923)(597,745)(598,1007)(608,1015)(609,10\
16)(610,922)(611,924)(612,747)(613,749)(616,1004)(617,705)(618,694)(619,920)(6\
30,697)(631,710)(633,696)(634,698)(636,667)(644,855)(645,670)(647,665)(648,860\
)(649,995)(650,687)(652,1000)(666,994)(668,856)(671,997)(673,987)(695,726)(703\
,801)(704,729)(706,724)(707,806)(708,1003)(709,746)(711,1008)(725,1002)(727,80\
2)(730,1005)(732,921)(753,911)(754,897)(758,895)(759,916)(760,908)(761,1001)(7\
71,1014)(772,1023)(773,915)(774,917)(775,910)(776,912)(779,1018)(780,872)(781,\
861)(782,913)(791,864)(792,877)(793,863)(794,865)(795,870)(796,894)(799,874)(8\
00,871)(807,977)(808,963)(812,961)(813,982)(814,974)(815,993)(825,1010)(826,10\
24)(827,981)(828,983)(829,976)(830,978)(833,1021)(834,938)(835,927)(836,979)(8\
45,930)(846,943)(847,929)(848,931)(849,936)(850,960)(853,940)(854,937)(862,893\
)(873,891)(875,1017)(876,909)(878,1006)(892,1013)(896,1019)(898,914)(928,959)(\
939,957)(941,1020)(942,975)(944,998)(958,1009)(962,1022)(964,980), [ f1*f3*f4,\
 f1*f3, f3*f4, f2*f3*f4, f1*f3*f4 ], [ One(Q), One(Q), f1, f2, f3, One(Q) ] ],\
 [ (1,580,209,528)(2,625,161,476)(3,586,210,670)(4,406,121,505)(5,546,208,647)\
(6,631,162,729)(7,370,101,453)(8,591,160,706)(9,751,175,485)(10,602,81,327)(11\
,765,141,442)(12,692,223,537)(13,557,61,284)(14,819,189,494)(15,792,176,800)(1\
6,255,107,338)(17,754,174,873)(18,758,82,776)(19,362,45,488)(20,796,80,909)(21\
,595,142,613)(22,396,93,479)(23,802,140,746)(24,846,224,854)(25,226,127,295)(2\
6,808,222,939)(27,812,62,830)(28,319,37,540)(29,850,60,975)(30,550,190,568)(31\
,432,113,531)(32,856,188,687)(33,684,253,675)(34,417,67,178)(35,995,207,636)(3\
6,658,122,640)(38,984,120,679)(39,516,215,498)(40,534,53,311)(41,743,282,734)(\
42,381,87,130)(43,1003,159,695)(44,717,102,699)(46,918,100,738)(47,464,167,446\
)(48,482,73,354)(49,960,309,942)(50,110,237,195)(51,979,252,1010)(52,974,68,98\
3)(54,943,66,937)(55,410,206,428)(56,572,205,589)(57,828,204,814)(58,245,203,3\
24)(59,980,119,1009)(63,978,216,961)(64,198,124,316)(65,931,214,938)(69,894,35\
2,876)(70,90,266,147)(71,913,281,1014)(72,908,88,917)(74,877,86,871)(75,374,15\
8,392)(76,617,157,634)(77,774,156,760)(78,274,155,367)(79,914,99,1013)(83,912,\
168,895)(84,150,104,359)(85,865,166,872)(89,907,394,900)(91,1017,173,862)(92,8\
84,108,866)(94,925,106,904)(95,350,153,331)(96,491,133,468)(97,701,272,715)(98\
,364,144,164)(103,868,276,882)(105,1002,139,921)(109,973,430,966)(111,1020,221\
,928)(112,950,128,932)(114,991,126,970)(115,307,201,288)(116,543,181,520)(117,\
642,243,656)(118,321,192,212)(123,934,247,948)(125,994,187,987)(129,727,466,70\
9)(131,920,393,1015)(132,745,148,924)(134,710,146,704)(135,259,172,280)(136,78\
0,171,794)(137,611,170,597)(138,388,169,397)(143,749,154,728)(145,698,152,705)\
(149,731,358,724)(151,694,360,1016)(163,897,365,891)(165,861,275,1023)(177,668\
,518,650)(179,986,429,1011)(180,686,196,990)(182,651,194,645)(183,230,220,251)\
(184,834,219,848)(185,566,218,552)(186,424,217,433)(191,690,202,669)(193,639,2\
00,646)(197,672,315,665)(199,635,317,1012)(211,963,322,957)(213,927,246,1024)(\
225,822,570,840)(227,1021,308,929)(228,1000,238,855)(229,817,236,823)(231,677,\
250,662)(232,500,249,514)(233,313,248,302)(234,841,242,859)(235,818,241,811)(2\
39,837,435,843)(240,1022,303,807)(244,945,438,956)(254,768,615,786)(256,1018,3\
51,863)(257,1008,267,801)(258,763,265,769)(260,736,279,721)(261,448,278,462)(2\
62,356,277,345)(263,787,271,805)(264,764,270,757)(268,783,399,789)(269,1019,34\
6,753)(273,879,402,890)(283,526,660,508)(285,809,569,951)(286,678,296,985)(287\
,509,294,503)(289,958,306,964)(290,426,305,412)(291,564,304,573)(292,682,300,5\
27)(293,497,299,504)(297,530,323,523)(298,493,325,952)(301,836,314,825)(310,64\
9,533,667)(312,999,535,988)(318,507,539,525)(320,949,541,933)(326,474,719,456)\
(328,755,614,885)(329,737,339,919)(330,457,337,451)(332,892,349,898)(333,390,3\
48,376)(334,609,347,618)(335,741,343,475)(336,445,342,452)(340,478,366,471)(34\
1,441,368,886)(344,782,357,771)(353,708,481,726)(355,1007,483,922)(361,455,487\
,473)(363,883,489,867)(369,605,778,623)(371,1004,465,696)(372,1006,382,795)(37\
3,600,380,606)(375,902,391,888)(377,469,389,460)(378,624,386,798)(379,601,385,\
594)(383,620,403,627)(384,1005,404,590)(387,712,398,723)(395,785,629,767)(400,\
622,632,604)(401,1001,492,915)(405,560,832,578)(407,996,517,637)(408,998,418,8\
49)(409,555,416,561)(411,968,427,954)(413,521,425,512)(414,579,422,852)(415,55\
6,421,549)(419,575,439,582)(420,997,440,545)(423,653,434,664)(431,839,584,821)\
(436,577,587,559)(437,993,544,981)(443,592,777,718)(444,903,454,926)(447,725,4\
63,732)(449,772,461,781)(450,750,458,484)(459,619,470,608)(467,875,490,893)(47\
2,716,480,700)(477,803,740,905)(486,797,752,739)(495,547,831,659)(496,969,506,\
992)(499,666,515,673)(501,826,513,835)(502,691,510,536)(511,574,522,563)(519,9\
41,542,959)(524,657,532,641)(529,857,681,971)(538,851,693,680)(548,940,558,930\
)(551,844,567,838)(553,663,565,654)(554,585,562,860)(571,967,588,953)(576,813,\
583,829)(581,989,685,688)(593,874,603,864)(596,790,612,784)(598,722,610,713)(5\
99,630,607,806)(616,901,633,887)(621,759,628,775)(626,923,744,747)(638,810,648\
,820)(643,962,655,977)(644,683,652,674)(661,833,676,847)(671,947,689,935)(697,\
756,707,766)(702,896,714,911)(703,742,711,733)(720,779,735,793)(730,881,748,86\
9)(761,889,773,880)(762,791,770,799)(788,916,804,910)(815,955,827,946)(816,845\
,824,853)(842,982,858,976)(870,906,878,899)(936,972,944,965), [ f2*f3*f4, f2*f\
3*f4, f2*f4, f3*f4, f1*f2*f3*f4 ], [ One(Q), f1, One(Q), f2, f3, One(Q) ] ], [\
 (1,538)(2,486)(3,581)(4,547)(5,407)(6,626)(7,592)(8,371)(9,477)(10,443)(11,32\
8)(12,529)(13,495)(14,285)(15,788)(16,755)(17,256)(18,603)(19,797)(20,401)(21,\
766)(22,803)(23,355)(24,842)(25,809)(26,227)(27,558)(28,851)(29,437)(30,820)(3\
1,857)(32,312)(33,671)(34,637)(35,179)(36,506)(37,680)(38,320)(39,648)(40,688)\
(41,730)(42,696)(43,131)(44,454)(45,739)(46,363)(47,707)(48,747)(49,946)(50,98\
6)(51,111)(52,418)(53,989)(54,576)(55,992)(56,947)(57,972)(58,949)(59,246)(60,\
544)(61,831)(62,548)(63,824)(64,999)(65,240)(66,583)(67,996)(68,408)(69,880)(7\
0,920)(71,91)(72,382)(73,923)(74,621)(75,926)(76,881)(77,906)(78,883)(79,275)(\
80,492)(81,777)(82,593)(83,770)(84,1007)(85,269)(86,628)(87,1004)(88,372)(89,8\
96)(90,863)(92,339)(93,905)(94,472)(95,874)(96,910)(97,878)(98,915)(99,165)(10\
0,489)(101,718)(102,444)(103,711)(104,922)(105,151)(106,480)(107,885)(108,329)\
(109,962)(110,929)(112,296)(113,971)(114,524)(115,940)(116,976)(117,944)(118,9\
81)(119,213)(120,541)(121,659)(122,496)(123,652)(124,988)(125,199)(126,532)(12\
7,951)(128,286)(129,713)(130,913)(132,267)(133,916)(134,784)(135,919)(136,714)\
(137,742)(138,716)(139,360)(140,483)(141,614)(142,756)(143,607)(144,1001)(145,\
384)(146,790)(147,1018)(148,257)(149,887)(150,861)(152,404)(153,864)(154,599)(\
155,867)(156,899)(157,869)(158,903)(159,393)(160,465)(161,752)(162,744)(163,72\
0)(164,694)(166,346)(167,697)(168,762)(169,700)(170,733)(171,702)(172,737)(173\
,281)(174,351)(175,740)(176,804)(177,654)(178,979)(180,238)(181,982)(182,838)(\
183,985)(184,655)(185,683)(186,657)(187,317)(188,535)(189,569)(190,810)(191,56\
2)(192,993)(193,420)(194,844)(195,1021)(196,228)(197,953)(198,927)(200,440)(20\
1,930)(202,554)(203,933)(204,965)(205,935)(206,969)(207,429)(208,517)(209,693)\
(210,685)(211,661)(212,635)(214,303)(215,638)(216,816)(217,641)(218,674)(219,6\
43)(220,678)(221,252)(222,308)(223,681)(224,858)(225,826)(226,928)(229,666)(23\
0,998)(231,827)(232,853)(233,829)(234,510)(235,298)(236,673)(237,1011)(239,941\
)(241,325)(242,502)(243,936)(244,833)(245,807)(247,644)(248,813)(249,845)(250,\
815)(251,849)(253,689)(254,772)(255,862)(258,725)(259,1006)(260,773)(261,799)(\
262,775)(263,458)(264,341)(265,732)(266,1015)(268,875)(270,368)(271,450)(272,8\
70)(273,779)(274,753)(276,703)(277,759)(278,791)(279,761)(280,795)(282,748)(28\
3,512)(284,808)(287,954)(288,990)(289,513)(290,691)(291,515)(292,422)(293,560)\
(294,968)(295,1020)(297,821)(299,578)(300,414)(301,519)(302,493)(304,499)(305,\
536)(306,501)(307,686)(309,955)(310,511)(311,931)(313,952)(314,542)(315,967)(3\
16,1024)(318,653)(319,980)(321,1012)(322,676)(323,839)(324,1022)(326,460)(327,\
754)(330,888)(331,924)(332,461)(333,750)(334,463)(335,386)(336,605)(337,902)(3\
38,1017)(340,767)(342,623)(343,378)(344,467)(345,441)(347,447)(348,484)(349,44\
9)(350,745)(352,889)(353,459)(354,865)(356,886)(357,490)(358,901)(359,1023)(36\
1,712)(362,914)(364,1016)(365,735)(366,785)(367,1019)(369,609)(370,695)(373,89\
2)(374,1008)(375,610)(376,806)(377,612)(379,456)(380,898)(381,1014)(383,708)(3\
85,474)(387,616)(388,590)(389,596)(390,630)(391,598)(392,801)(394,911)(395,608\
)(396,921)(397,1005)(398,633)(399,893)(400,771)(402,793)(403,726)(405,564)(406\
,636)(409,958)(410,1000)(411,565)(412,860)(413,567)(415,508)(416,964)(417,1010\
)(419,649)(421,526)(423,571)(424,545)(425,551)(426,585)(427,553)(428,855)(430,\
977)(431,563)(432,987)(433,997)(434,588)(435,959)(436,825)(438,847)(439,667)(4\
42,591)(445,721)(446,917)(448,741)(451,768)(452,736)(453,1003)(455,604)(457,78\
6)(462,475)(464,908)(466,722)(468,698)(469,719)(470,481)(471,879)(473,622)(476\
,802)(478,890)(479,1002)(482,872)(485,796)(487,723)(488,1013)(491,705)(494,546\
)(497,662)(498,983)(500,682)(503,822)(504,677)(505,995)(507,559)(509,840)(514,\
527)(516,974)(518,663)(520,639)(521,660)(522,533)(523,945)(525,577)(528,856)(5\
30,956)(531,994)(534,938)(537,850)(539,664)(540,1009)(543,646)(549,834)(550,95\
0)(552,852)(555,650)(556,848)(557,939)(561,668)(566,579)(568,932)(570,835)(572\
,811)(573,832)(574,584)(575,957)(580,687)(582,963)(586,679)(587,836)(589,818)(\
594,780)(595,884)(597,798)(600,709)(601,794)(602,873)(606,727)(611,624)(613,86\
6)(615,781)(617,757)(618,778)(619,629)(620,891)(625,746)(627,897)(631,738)(632\
,782)(634,764)(640,830)(642,690)(645,973)(647,819)(651,966)(656,669)(658,812)(\
665,837)(670,984)(672,843)(675,943)(684,937)(692,975)(699,776)(701,749)(704,90\
7)(706,765)(710,900)(715,728)(717,758)(724,783)(729,918)(731,789)(734,877)(743\
,871)(751,909)(760,805)(763,876)(769,894)(774,787)(792,904)(800,925)(814,859)(\
817,942)(823,960)(828,841)(846,970)(854,991)(868,912)(882,895)(934,978)(948,96\
1), [ f1*f3*f4, f1*f3, f3*f4, f2*f3*f4, f1*f3*f4 ], [ One(Q), One(Q), f1, f2, \
f3, One(Q) ] ], [ (1,988,209,999)(2,922,161,1007)(3,933,210,949)(4,1011,121,98\
6)(5,951,208,809)(6,867,162,883)(7,1015,101,920)(8,885,160,755)(9,915,175,1001\
)(10,863,81,1018)(11,696,141,1004)(12,981,223,993)(13,929,61,1021)(14,637,189,\
996)(15,700,176,716)(16,1014,107,913)(17,718,174,592)(18,926,82,903)(19,1023,4\
5,861)(20,905,80,803)(21,919,142,737)(22,1016,93,694)(23,739,140,797)(24,641,2\
24,657)(25,1010,127,979)(26,659,222,547)(27,992,62,969)(28,1024,37,927)(29,971\
,60,857)(30,985,190,678)(31,1012,113,635)(32,680,188,851)(33,829,253,813)(34,9\
28,67,1020)(35,495,207,831)(36,930,122,940)(38,688,120,989)(39,849,215,998)(40\
,807,53,1022)(41,775,282,759)(42,862,87,1017)(43,443,159,777)(44,864,102,874)(\
46,747,100,923)(47,795,167,1006)(48,753,73,1019)(49,499,309,515)(50,939,237,80\
8)(51,517,252,407)(52,820,68,810)(54,935,66,947)(55,990,206,686)(56,952,205,49\
3)(57,536,204,691)(58,938,203,931)(59,693,119,538)(63,674,216,683)(64,1009,124\
,980)(65,685,214,581)(69,447,352,463)(70,873,266,754)(71,465,281,371)(72,766,8\
8,756)(74,869,86,881)(75,924,158,745)(76,886,157,441)(77,484,156,750)(78,872,1\
55,865)(79,752,99,486)(83,733,168,742)(84,1013,104,914)(85,744,166,626)(89,612\
,394,596)(90,695,147,1003)(91,328,173,614)(92,697,108,707)(94,910,106,916)(95,\
801,153,1008)(96,590,133,1005)(97,806,272,630)(98,921,144,1002)(103,799,276,79\
1)(105,477,139,740)(109,567,430,551)(110,636,195,995)(111,285,221,569)(112,638\
,128,648)(114,976,126,982)(115,855,201,1000)(116,545,181,997)(117,860,243,585)\
(118,987,192,994)(123,853,247,845)(125,529,187,681)(129,332,466,349)(130,706,3\
81,591)(131,351,393,256)(132,603,148,593)(134,702,146,714)(135,917,172,908)(13\
6,719,171,326)(137,475,170,741)(138,705,169,698)(143,899,154,906)(145,804,152,\
788)(149,467,358,490)(150,746,359,802)(151,492,360,401)(163,353,365,481)(164,9\
09,364,796)(165,483,275,355)(177,289,518,306)(178,647,417,546)(179,308,429,227\
)(180,558,196,548)(182,643,194,655)(183,983,220,974)(184,660,219,283)(185,527,\
218,682)(186,646,217,639)(191,965,202,972)(193,858,200,842)(197,519,315,542)(1\
98,687,316,856)(199,544,317,437)(211,310,322,533)(212,975,321,850)(213,535,246\
,312)(225,427,570,411)(226,494,295,819)(228,496,238,506)(229,827,236,815)(230,\
932,251,950)(231,405,250,832)(232,852,249,579)(233,811,248,818)(234,944,242,93\
6)(235,671,241,689)(239,588,435,571)(240,320,303,541)(244,584,438,431)(245,679\
,324,984)(254,391,615,375)(255,442,338,765)(257,444,267,454)(258,773,265,761)(\
259,866,280,884)(260,369,279,778)(261,798,278,624)(262,757,277,764)(263,878,27\
1,870)(264,730,270,748)(268,633,399,616)(269,363,346,489)(273,629,402,395)(274\
,738,367,918)(284,505,557,406)(286,418,296,408)(287,501,294,513)(288,830,307,8\
12)(290,669,305,690)(291,504,304,497)(292,816,300,824)(293,955,299,946)(297,66\
1,323,676)(298,583,325,576)(301,318,314,539)(302,937,313,943)(311,670,534,586)\
(319,528,540,580)(327,453,602,370)(329,382,339,372)(330,449,337,461)(331,776,3\
50,758)(333,728,348,749)(334,452,347,445)(335,762,343,770)(336,889,342,880)(34\
0,720,366,735)(341,628,368,621)(344,361,357,487)(345,871,356,877)(354,729,482,\
631)(362,476,488,625)(373,610,380,598)(374,699,392,717)(376,805,390,787)(377,5\
94,389,601)(378,711,386,703)(379,896,385,911)(383,793,403,779)(384,472,404,480\
)(387,632,398,400)(388,904,397,925)(396,485,479,751)(409,565,416,553)(410,640,\
428,658)(412,859,426,841)(413,549,425,556)(414,652,422,644)(415,962,421,977)(4\
19,847,439,833)(420,524,440,532)(423,587,434,436)(424,970,433,991)(432,537,531\
,692)(446,613,464,595)(448,895,462,912)(450,599,458,607)(451,722,457,713)(455,\
887,473,901)(456,790,474,784)(459,471,470,478)(460,704,469,710)(468,800,491,79\
2)(498,568,516,550)(500,961,514,978)(502,554,510,562)(503,663,509,654)(507,953\
,525,967)(508,844,526,838)(511,523,522,530)(512,645,521,651)(520,854,543,846)(\
552,948,566,934)(555,826,561,835)(559,959,577,941)(560,666,578,673)(563,582,57\
4,575)(564,823,573,817)(572,675,589,684)(597,882,611,868)(600,772,606,781)(604\
,893,622,875)(605,725,623,732)(608,627,619,620)(609,769,618,763)(617,734,634,7\
43)(642,814,656,828)(649,821,667,839)(650,968,668,954)(653,665,664,672)(662,94\
2,677,960)(701,760,715,774)(708,767,726,785)(709,902,727,888)(712,724,723,731)\
(721,876,736,894)(768,892,786,898)(771,789,782,783)(780,900,794,907)(822,958,8\
40,964)(825,843,836,837)(834,966,848,973)(879,891,890,897)(945,957,956,963), [\
 f2*f3*f4, f2*f3*f4, f2*f4, f3*f4, f1*f2*f3*f4 ], [ One(Q), f1, One(Q), f2, f3\
, One(Q) ] ] ];

==> anc/gap/PCD/graph.dot <==
digraph G {
	graph [splines=true overlap=false];
1->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
2->{ 17, 40, 34, 47, 24, 21, 29, 39, 32, 33, 46, 35, 27, 43, 37, 20 };
3->{ 18, 30, 25, 23, 48, 36, 22, 31, 41, 42, 28, 45, 19, 26, 44, 38 };
4->{ 17, 40, 34, 47, 24, 21, 29, 39, 32, 33, 46, 35, 27, 43, 37, 20 };
5->{ 18, 30, 25, 23, 48, 36, 22, 31, 41, 42, 28, 45, 19, 26, 44, 38 };
6->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
7->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
8->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
9->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
10->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
11->{ 18, 30, 25, 23, 48, 36, 22, 31, 41, 42, 28, 45, 19, 26, 44, 38 };
12->{ 17, 40, 34, 47, 24, 21, 29, 39, 32, 33, 46, 35, 27, 43, 37, 20 };
13->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
14->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
15->{ 17, 40, 34, 47, 24, 21, 29, 39, 32, 33, 46, 35, 27, 43, 37, 20 };
16->{ 18, 30, 25, 23, 48, 36, 22, 31, 41, 42, 28, 45, 19, 26, 44, 38 };
17->{ 81, 99, 111, 94, 89, 82, 96, 106, 91, 104, 107, 110, 83, 103, 100, 92 };
18->{ 49, 67, 79, 62, 57, 50, 64, 74, 59, 72, 75, 78, 51, 71, 68, 60 };
19->{ 49, 67, 79, 62, 57, 50, 64, 74, 59, 72, 75, 78, 51, 71, 68, 60 };
20->{ 81, 99, 111, 94, 89, 82, 96, 106, 91, 104, 107, 110, 83, 103, 100, 92 };
21->{ 81, 99, 111, 94, 89, 82, 96, 106, 91, 104, 107, 110, 83, 103, 100, 92 };
22->{ 49, 67, 79, 62, 57, 50, 64, 74, 59, 72, 75, 78, 51, 71, 68, 60 };
23->{ 49, 67, 79, 62, 57, 50, 64, 74, 59, 72, 75, 78, 51, 71, 68, 60 };
24->{ 81, 99, 111, 94, 89, 82, 96, 106, 91, 104, 107, 110, 83, 103, 100, 92 };
25->{ 49, 67, 79, 62, 57, 50, 64, 74, 59, 72, 75, 78, 51, 71, 68, 60 };
26->{ 61, 54, 56, 80, 53, 52, 70, 65, 76, 69, 66, 58, 73, 77, 55, 63 };
27->{ 93, 86, 88, 112, 85, 84, 102, 97, 108, 101, 98, 90, 105, 109, 87, 95 };
28->{ 61, 54, 56, 80, 53, 52, 70, 65, 76, 69, 66, 58, 73, 77, 55, 63 };
29->{ 93, 86, 88, 112, 85, 84, 102, 97, 108, 101, 98, 90, 105, 109, 87, 95 };
30->{ 61, 54, 56, 80, 53, 52, 70, 65, 76, 69, 66, 58, 73, 77, 55, 63 };
31->{ 61, 54, 56, 80, 53, 52, 70, 65, 76, 69, 66, 58, 73, 77, 55, 63 };
32->{ 93, 86, 88, 112, 85, 84, 102, 97, 108, 101, 98, 90, 105, 109, 87, 95 };
33->{ 93, 86, 88, 112, 85, 84, 102, 97, 108, 101, 98, 90, 105, 109, 87, 95 };
34->{ 81, 99, 111, 94, 89, 82, 96, 106, 91, 104, 107, 110, 83, 103, 100, 92 };
35->{ 93, 86, 88, 112, 85, 84, 102, 97, 108, 101, 98, 90, 105, 109, 87, 95 };
36->{ 61, 54, 56, 80, 53, 52, 70, 65, 76, 69, 66, 58, 73, 77, 55, 63 };
37->{ 93, 86, 88, 112, 85, 84, 102, 97, 108, 101, 98, 90, 105, 109, 87, 95 };
38->{ 61, 54, 56, 80, 53, 52, 70, 65, 76, 69, 66, 58, 73, 77, 55, 63 };
39->{ 93, 86, 88, 112, 85, 84, 102, 97, 108, 101, 98, 90, 105, 109, 87, 95 };
40->{ 93, 86, 88, 112, 85, 84, 102, 97, 108, 101, 98, 90, 105, 109, 87, 95 };
41->{ 61, 54, 56, 80, 53, 52, 70, 65, 76, 69, 66, 58, 73, 77, 55, 63 };
42->{ 61, 54, 56, 80, 53, 52, 70, 65, 76, 69, 66, 58, 73, 77, 55, 63 };
43->{ 81, 99, 111, 94, 89, 82, 96, 106, 91, 104, 107, 110, 83, 103, 100, 92 };
44->{ 49, 67, 79, 62, 57, 50, 64, 74, 59, 72, 75, 78, 51, 71, 68, 60 };
45->{ 49, 67, 79, 62, 57, 50, 64, 74, 59, 72, 75, 78, 51, 71, 68, 60 };
46->{ 81, 99, 111, 94, 89, 82, 96, 106, 91, 104, 107, 110, 83, 103, 100, 92 };
47->{ 81, 99, 111, 94, 89, 82, 96, 106, 91, 104, 107, 110, 83, 103, 100, 92 };
48->{ 49, 67, 79, 62, 57, 50, 64, 74, 59, 72, 75, 78, 51, 71, 68, 60 };
49->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
50->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
51->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
52->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
53->{ 1, 13, 10, 6, 9, 4, 3, 14, 7, 8, 12, 16, 2, 11, 15, 5 };
54->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
55->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
56->{ 1, 13, 10, 6, 9, 4, 3, 14, 7, 8, 12, 16, 2, 11, 15, 5 };
57->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
58->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
59->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
60->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
61->{ 1, 13, 10, 6, 9, 4, 3, 14, 7, 8, 12, 16, 2, 11, 15, 5 };
62->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
63->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
64->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
65->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
66->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
67->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
68->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
69->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
70->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
71->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
72->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
73->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
74->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
75->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
76->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
77->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
78->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
79->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
80->{ 1, 13, 10, 6, 9, 4, 3, 14, 7, 8, 12, 16, 2, 11, 15, 5 };
81->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
82->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
83->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
84->{ 17, 40, 34, 47, 24, 21, 29, 39, 32, 33, 46, 35, 27, 43, 37, 20 };
85->{ 17, 40, 34, 47, 24, 21, 29, 39, 32, 33, 46, 35, 27, 43, 37, 20 };
86->{ 17, 40, 34, 47, 24, 21, 29, 39, 32, 33, 46, 35, 27, 43, 37, 20 };
87->{ 18, 30, 25, 23, 48, 36, 22, 31, 41, 42, 28, 45, 19, 26, 44, 38 };
88->{ 18, 30, 25, 23, 48, 36, 22, 31, 41, 42, 28, 45, 19, 26, 44, 38 };
89->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
90->{ 18, 30, 25, 23, 48, 36, 22, 31, 41, 42, 28, 45, 19, 26, 44, 38 };
91->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
92->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
93->{ 18, 30, 25, 23, 48, 36, 22, 31, 41, 42, 28, 45, 19, 26, 44, 38 };
94->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
95->{ 17, 40, 34, 47, 24, 21, 29, 39, 32, 33, 46, 35, 27, 43, 37, 20 };
96->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
97->{ 17, 40, 34, 47, 24, 21, 29, 39, 32, 33, 46, 35, 27, 43, 37, 20 };
98->{ 17, 40, 34, 47, 24, 21, 29, 39, 32, 33, 46, 35, 27, 43, 37, 20 };
99->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
100->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
101->{ 18, 30, 25, 23, 48, 36, 22, 31, 41, 42, 28, 45, 19, 26, 44, 38 };
102->{ 18, 30, 25, 23, 48, 36, 22, 31, 41, 42, 28, 45, 19, 26, 44, 38 };
103->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
104->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
105->{ 18, 30, 25, 23, 48, 36, 22, 31, 41, 42, 28, 45, 19, 26, 44, 38 };
106->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
107->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
108->{ 18, 30, 25, 23, 48, 36, 22, 31, 41, 42, 28, 45, 19, 26, 44, 38 };
109->{ 17, 40, 34, 47, 24, 21, 29, 39, 32, 33, 46, 35, 27, 43, 37, 20 };
110->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
111->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
112->{ 17, 40, 34, 47, 24, 21, 29, 39, 32, 33, 46, 35, 27, 43, 37, 20 };
113->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
114->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
115->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
116->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
117->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
118->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
119->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
120->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
121->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
122->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
123->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
124->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
125->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
126->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
127->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
128->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
129->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
130->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
131->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
132->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
133->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
134->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
135->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
136->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
137->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
138->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
139->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
140->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
141->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
142->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
143->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
144->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
145->{ 209, 227, 239, 222, 217, 210, 224, 234, 219, 232, 235, 238, 211, 231, 228, 220 };
146->{ 177, 195, 207, 190, 185, 178, 192, 202, 187, 200, 203, 206, 179, 199, 196, 188 };
147->{ 369, 396, 399, 381, 379, 378, 373, 389, 386, 376, 391, 387, 384, 394, 398, 372 };
148->{ 338, 363, 368, 351, 345, 348, 342, 358, 353, 343, 360, 356, 350, 361, 365, 339 };
149->{ 337, 364, 367, 349, 347, 346, 341, 357, 354, 344, 359, 355, 352, 362, 366, 340 };
150->{ 370, 395, 400, 383, 377, 380, 374, 390, 385, 375, 392, 388, 382, 393, 397, 371 };
151->{ 177, 195, 207, 190, 185, 178, 192, 202, 187, 200, 203, 206, 179, 199, 196, 188 };
152->{ 209, 227, 239, 222, 217, 210, 224, 234, 219, 232, 235, 238, 211, 231, 228, 220 };
153->{ 177, 195, 207, 190, 185, 178, 192, 202, 187, 200, 203, 206, 179, 199, 196, 188 };
154->{ 370, 395, 400, 383, 377, 380, 374, 390, 385, 375, 392, 388, 382, 393, 397, 371 };
155->{ 337, 364, 367, 349, 347, 346, 341, 357, 354, 344, 359, 355, 352, 362, 366, 340 };
156->{ 369, 396, 399, 381, 379, 378, 373, 389, 386, 376, 391, 387, 384, 394, 398, 372 };
157->{ 338, 363, 368, 351, 345, 348, 342, 358, 353, 343, 360, 356, 350, 361, 365, 339 };
158->{ 189, 182, 184, 208, 181, 180, 198, 193, 204, 197, 194, 186, 201, 205, 183, 191 };
159->{ 189, 182, 184, 208, 181, 180, 198, 193, 204, 197, 194, 186, 201, 205, 183, 191 };
160->{ 221, 214, 216, 240, 213, 212, 230, 225, 236, 229, 226, 218, 233, 237, 215, 223 };
161->{ 221, 214, 216, 240, 213, 212, 230, 225, 236, 229, 226, 218, 233, 237, 215, 223 };
162->{ 209, 227, 239, 222, 217, 210, 224, 234, 219, 232, 235, 238, 211, 231, 228, 220 };
163->{ 338, 363, 368, 351, 345, 348, 342, 358, 353, 343, 360, 356, 350, 361, 365, 339 };
164->{ 369, 396, 399, 381, 379, 378, 373, 389, 386, 376, 391, 387, 384, 394, 398, 372 };
165->{ 337, 364, 367, 349, 347, 346, 341, 357, 354, 344, 359, 355, 352, 362, 366, 340 };
166->{ 370, 395, 400, 383, 377, 380, 374, 390, 385, 375, 392, 388, 382, 393, 397, 371 };
167->{ 221, 214, 216, 240, 213, 212, 230, 225, 236, 229, 226, 218, 233, 237, 215, 223 };
168->{ 221, 214, 216, 240, 213, 212, 230, 225, 236, 229, 226, 218, 233, 237, 215, 223 };
169->{ 189, 182, 184, 208, 181, 180, 198, 193, 204, 197, 194, 186, 201, 205, 183, 191 };
170->{ 189, 182, 184, 208, 181, 180, 198, 193, 204, 197, 194, 186, 201, 205, 183, 191 };
171->{ 338, 363, 368, 351, 345, 348, 342, 358, 353, 343, 360, 356, 350, 361, 365, 339 };
172->{ 369, 396, 399, 381, 379, 378, 373, 389, 386, 376, 391, 387, 384, 394, 398, 372 };
173->{ 370, 395, 400, 383, 377, 380, 374, 390, 385, 375, 392, 388, 382, 393, 397, 371 };
174->{ 337, 364, 367, 349, 347, 346, 341, 357, 354, 344, 359, 355, 352, 362, 366, 340 };
175->{ 209, 227, 239, 222, 217, 210, 224, 234, 219, 232, 235, 238, 211, 231, 228, 220 };
176->{ 177, 195, 207, 190, 185, 178, 192, 202, 187, 200, 203, 206, 179, 199, 196, 188 };
177->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
178->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
179->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
180->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
181->{ 401, 424, 419, 415, 418, 410, 407, 425, 416, 417, 422, 430, 404, 420, 428, 412 };
182->{ 408, 414, 402, 406, 432, 431, 409, 413, 427, 426, 405, 423, 411, 403, 421, 429 };
183->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
184->{ 401, 424, 419, 415, 418, 410, 407, 425, 416, 417, 422, 430, 404, 420, 428, 412 };
185->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
186->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
187->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
188->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
189->{ 401, 424, 419, 415, 418, 410, 407, 425, 416, 417, 422, 430, 404, 420, 428, 412 };
190->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
191->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
192->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
193->{ 408, 414, 402, 406, 432, 431, 409, 413, 427, 426, 405, 423, 411, 403, 421, 429 };
194->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
195->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
196->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
197->{ 408, 414, 402, 406, 432, 431, 409, 413, 427, 426, 405, 423, 411, 403, 421, 429 };
198->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
199->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
200->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
201->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
202->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
203->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
204->{ 408, 414, 402, 406, 432, 431, 409, 413, 427, 426, 405, 423, 411, 403, 421, 429 };
205->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
206->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
207->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
208->{ 401, 424, 419, 415, 418, 410, 407, 425, 416, 417, 422, 430, 404, 420, 428, 412 };
209->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
210->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
211->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
212->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
213->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
214->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
215->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
216->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
217->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
218->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
219->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
220->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
221->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
222->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
223->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
224->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
225->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
226->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
227->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
228->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
229->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
230->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
231->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
232->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
233->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
234->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
235->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
236->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
237->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
238->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
239->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
240->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
241->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
242->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
243->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
244->{ 529, 552, 547, 543, 546, 538, 535, 553, 544, 545, 550, 558, 532, 548, 556, 540 };
245->{ 529, 552, 547, 543, 546, 538, 535, 553, 544, 545, 550, 558, 532, 548, 556, 540 };
246->{ 529, 552, 547, 543, 546, 538, 535, 553, 544, 545, 550, 558, 532, 548, 556, 540 };
247->{ 536, 542, 530, 534, 560, 559, 537, 541, 555, 554, 533, 551, 539, 531, 549, 557 };
248->{ 536, 542, 530, 534, 560, 559, 537, 541, 555, 554, 533, 551, 539, 531, 549, 557 };
249->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
250->{ 536, 542, 530, 534, 560, 559, 537, 541, 555, 554, 533, 551, 539, 531, 549, 557 };
251->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
252->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
253->{ 536, 542, 530, 534, 560, 559, 537, 541, 555, 554, 533, 551, 539, 531, 549, 557 };
254->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
255->{ 529, 552, 547, 543, 546, 538, 535, 553, 544, 545, 550, 558, 532, 548, 556, 540 };
256->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
257->{ 529, 552, 547, 543, 546, 538, 535, 553, 544, 545, 550, 558, 532, 548, 556, 540 };
258->{ 529, 552, 547, 543, 546, 538, 535, 553, 544, 545, 550, 558, 532, 548, 556, 540 };
259->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
260->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
261->{ 536, 542, 530, 534, 560, 559, 537, 541, 555, 554, 533, 551, 539, 531, 549, 557 };
262->{ 536, 542, 530, 534, 560, 559, 537, 541, 555, 554, 533, 551, 539, 531, 549, 557 };
263->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
264->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
265->{ 536, 542, 530, 534, 560, 559, 537, 541, 555, 554, 533, 551, 539, 531, 549, 557 };
266->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
267->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
268->{ 536, 542, 530, 534, 560, 559, 537, 541, 555, 554, 533, 551, 539, 531, 549, 557 };
269->{ 529, 552, 547, 543, 546, 538, 535, 553, 544, 545, 550, 558, 532, 548, 556, 540 };
270->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
271->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
272->{ 529, 552, 547, 543, 546, 538, 535, 553, 544, 545, 550, 558, 532, 548, 556, 540 };
273->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
274->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
275->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
276->{ 529, 552, 547, 543, 546, 538, 535, 553, 544, 545, 550, 558, 532, 548, 556, 540 };
277->{ 529, 552, 547, 543, 546, 538, 535, 553, 544, 545, 550, 558, 532, 548, 556, 540 };
278->{ 536, 542, 530, 534, 560, 559, 537, 541, 555, 554, 533, 551, 539, 531, 549, 557 };
279->{ 529, 552, 547, 543, 546, 538, 535, 553, 544, 545, 550, 558, 532, 548, 556, 540 };
280->{ 529, 552, 547, 543, 546, 538, 535, 553, 544, 545, 550, 558, 532, 548, 556, 540 };
281->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
282->{ 536, 542, 530, 534, 560, 559, 537, 541, 555, 554, 533, 551, 539, 531, 549, 557 };
283->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
284->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
285->{ 529, 552, 547, 543, 546, 538, 535, 553, 544, 545, 550, 558, 532, 548, 556, 540 };
286->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
287->{ 536, 542, 530, 534, 560, 559, 537, 541, 555, 554, 533, 551, 539, 531, 549, 557 };
288->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
289->{ 536, 542, 530, 534, 560, 559, 537, 541, 555, 554, 533, 551, 539, 531, 549, 557 };
290->{ 529, 552, 547, 543, 546, 538, 535, 553, 544, 545, 550, 558, 532, 548, 556, 540 };
291->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
292->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
293->{ 536, 542, 530, 534, 560, 559, 537, 541, 555, 554, 533, 551, 539, 531, 549, 557 };
294->{ 536, 542, 530, 534, 560, 559, 537, 541, 555, 554, 533, 551, 539, 531, 549, 557 };
295->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
296->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
297->{ 529, 552, 547, 543, 546, 538, 535, 553, 544, 545, 550, 558, 532, 548, 556, 540 };
298->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
299->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
300->{ 536, 542, 530, 534, 560, 559, 537, 541, 555, 554, 533, 551, 539, 531, 549, 557 };
301->{ 536, 542, 530, 534, 560, 559, 537, 541, 555, 554, 533, 551, 539, 531, 549, 557 };
302->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
303->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
304->{ 529, 552, 547, 543, 546, 538, 535, 553, 544, 545, 550, 558, 532, 548, 556, 540 };
305->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
306->{ 529, 552, 547, 543, 546, 538, 535, 553, 544, 545, 550, 558, 532, 548, 556, 540 };
307->{ 466, 478, 473, 471, 496, 484, 470, 479, 489, 490, 476, 493, 467, 474, 492, 486 };
308->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
309->{ 465, 488, 482, 495, 472, 469, 477, 487, 480, 481, 494, 483, 475, 491, 485, 468 };
310->{ 529, 552, 547, 543, 546, 538, 535, 553, 544, 545, 550, 558, 532, 548, 556, 540 };
311->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
312->{ 529, 552, 547, 543, 546, 538, 535, 553, 544, 545, 550, 558, 532, 548, 556, 540 };
313->{ 466, 478, 473, 471, 496, 484, 470, 479, 489, 490, 476, 493, 467, 474, 492, 486 };
314->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
315->{ 465, 488, 482, 495, 472, 469, 477, 487, 480, 481, 494, 483, 475, 491, 485, 468 };
316->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
317->{ 536, 542, 530, 534, 560, 559, 537, 541, 555, 554, 533, 551, 539, 531, 549, 557 };
318->{ 536, 542, 530, 534, 560, 559, 537, 541, 555, 554, 533, 551, 539, 531, 549, 557 };
319->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
320->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
321->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
322->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
323->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
324->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
325->{ 465, 488, 482, 495, 472, 469, 477, 487, 480, 481, 494, 483, 475, 491, 485, 468 };
326->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
327->{ 466, 478, 473, 471, 496, 484, 470, 479, 489, 490, 476, 493, 467, 474, 492, 486 };
328->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
329->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
330->{ 536, 542, 530, 534, 560, 559, 537, 541, 555, 554, 533, 551, 539, 531, 549, 557 };
331->{ 536, 542, 530, 534, 560, 559, 537, 541, 555, 554, 533, 551, 539, 531, 549, 557 };
332->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
333->{ 466, 478, 473, 471, 496, 484, 470, 479, 489, 490, 476, 493, 467, 474, 492, 486 };
334->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
335->{ 465, 488, 482, 495, 472, 469, 477, 487, 480, 481, 494, 483, 475, 491, 485, 468 };
336->{ 529, 552, 547, 543, 546, 538, 535, 553, 544, 545, 550, 558, 532, 548, 556, 540 };
337->{ 241, 259, 271, 254, 249, 242, 256, 266, 251, 264, 267, 270, 243, 263, 260, 252 };
338->{ 273, 291, 303, 286, 281, 274, 288, 298, 283, 296, 299, 302, 275, 295, 292, 284 };
339->{ 285, 278, 280, 304, 277, 276, 294, 289, 300, 293, 290, 282, 297, 301, 279, 287 };
340->{ 253, 246, 248, 272, 245, 244, 262, 257, 268, 261, 258, 250, 265, 269, 247, 255 };
341->{ 241, 259, 271, 254, 249, 242, 256, 266, 251, 264, 267, 270, 243, 263, 260, 252 };
342->{ 273, 291, 303, 286, 281, 274, 288, 298, 283, 296, 299, 302, 275, 295, 292, 284 };
343->{ 273, 291, 303, 286, 281, 274, 288, 298, 283, 296, 299, 302, 275, 295, 292, 284 };
344->{ 241, 259, 271, 254, 249, 242, 256, 266, 251, 264, 267, 270, 243, 263, 260, 252 };
345->{ 285, 278, 280, 304, 277, 276, 294, 289, 300, 293, 290, 282, 297, 301, 279, 287 };
346->{ 253, 246, 248, 272, 245, 244, 262, 257, 268, 261, 258, 250, 265, 269, 247, 255 };
347->{ 253, 246, 248, 272, 245, 244, 262, 257, 268, 261, 258, 250, 265, 269, 247, 255 };
348->{ 285, 278, 280, 304, 277, 276, 294, 289, 300, 293, 290, 282, 297, 301, 279, 287 };
349->{ 253, 246, 248, 272, 245, 244, 262, 257, 268, 261, 258, 250, 265, 269, 247, 255 };
350->{ 273, 291, 303, 286, 281, 274, 288, 298, 283, 296, 299, 302, 275, 295, 292, 284 };
351->{ 285, 278, 280, 304, 277, 276, 294, 289, 300, 293, 290, 282, 297, 301, 279, 287 };
352->{ 241, 259, 271, 254, 249, 242, 256, 266, 251, 264, 267, 270, 243, 263, 260, 252 };
353->{ 273, 291, 303, 286, 281, 274, 288, 298, 283, 296, 299, 302, 275, 295, 292, 284 };
354->{ 241, 259, 271, 254, 249, 242, 256, 266, 251, 264, 267, 270, 243, 263, 260, 252 };
355->{ 241, 259, 271, 254, 249, 242, 256, 266, 251, 264, 267, 270, 243, 263, 260, 252 };
356->{ 273, 291, 303, 286, 281, 274, 288, 298, 283, 296, 299, 302, 275, 295, 292, 284 };
357->{ 253, 246, 248, 272, 245, 244, 262, 257, 268, 261, 258, 250, 265, 269, 247, 255 };
358->{ 285, 278, 280, 304, 277, 276, 294, 289, 300, 293, 290, 282, 297, 301, 279, 287 };
359->{ 253, 246, 248, 272, 245, 244, 262, 257, 268, 261, 258, 250, 265, 269, 247, 255 };
360->{ 285, 278, 280, 304, 277, 276, 294, 289, 300, 293, 290, 282, 297, 301, 279, 287 };
361->{ 285, 278, 280, 304, 277, 276, 294, 289, 300, 293, 290, 282, 297, 301, 279, 287 };
362->{ 253, 246, 248, 272, 245, 244, 262, 257, 268, 261, 258, 250, 265, 269, 247, 255 };
363->{ 285, 278, 280, 304, 277, 276, 294, 289, 300, 293, 290, 282, 297, 301, 279, 287 };
364->{ 253, 246, 248, 272, 245, 244, 262, 257, 268, 261, 258, 250, 265, 269, 247, 255 };
365->{ 273, 291, 303, 286, 281, 274, 288, 298, 283, 296, 299, 302, 275, 295, 292, 284 };
366->{ 241, 259, 271, 254, 249, 242, 256, 266, 251, 264, 267, 270, 243, 263, 260, 252 };
367->{ 241, 259, 271, 254, 249, 242, 256, 266, 251, 264, 267, 270, 243, 263, 260, 252 };
368->{ 273, 291, 303, 286, 281, 274, 288, 298, 283, 296, 299, 302, 275, 295, 292, 284 };
369->{ 241, 259, 271, 254, 249, 242, 256, 266, 251, 264, 267, 270, 243, 263, 260, 252 };
370->{ 273, 291, 303, 286, 281, 274, 288, 298, 283, 296, 299, 302, 275, 295, 292, 284 };
371->{ 273, 291, 303, 286, 281, 274, 288, 298, 283, 296, 299, 302, 275, 295, 292, 284 };
372->{ 241, 259, 271, 254, 249, 242, 256, 266, 251, 264, 267, 270, 243, 263, 260, 252 };
373->{ 241, 259, 271, 254, 249, 242, 256, 266, 251, 264, 267, 270, 243, 263, 260, 252 };
374->{ 273, 291, 303, 286, 281, 274, 288, 298, 283, 296, 299, 302, 275, 295, 292, 284 };
375->{ 285, 278, 280, 304, 277, 276, 294, 289, 300, 293, 290, 282, 297, 301, 279, 287 };
376->{ 253, 246, 248, 272, 245, 244, 262, 257, 268, 261, 258, 250, 265, 269, 247, 255 };
377->{ 273, 291, 303, 286, 281, 274, 288, 298, 283, 296, 299, 302, 275, 295, 292, 284 };
378->{ 253, 246, 248, 272, 245, 244, 262, 257, 268, 261, 258, 250, 265, 269, 247, 255 };
379->{ 241, 259, 271, 254, 249, 242, 256, 266, 251, 264, 267, 270, 243, 263, 260, 252 };
380->{ 285, 278, 280, 304, 277, 276, 294, 289, 300, 293, 290, 282, 297, 301, 279, 287 };
381->{ 241, 259, 271, 254, 249, 242, 256, 266, 251, 264, 267, 270, 243, 263, 260, 252 };
382->{ 285, 278, 280, 304, 277, 276, 294, 289, 300, 293, 290, 282, 297, 301, 279, 287 };
383->{ 273, 291, 303, 286, 281, 274, 288, 298, 283, 296, 299, 302, 275, 295, 292, 284 };
384->{ 253, 246, 248, 272, 245, 244, 262, 257, 268, 261, 258, 250, 265, 269, 247, 255 };
385->{ 285, 278, 280, 304, 277, 276, 294, 289, 300, 293, 290, 282, 297, 301, 279, 287 };
386->{ 253, 246, 248, 272, 245, 244, 262, 257, 268, 261, 258, 250, 265, 269, 247, 255 };
387->{ 241, 259, 271, 254, 249, 242, 256, 266, 251, 264, 267, 270, 243, 263, 260, 252 };
388->{ 273, 291, 303, 286, 281, 274, 288, 298, 283, 296, 299, 302, 275, 295, 292, 284 };
389->{ 253, 246, 248, 272, 245, 244, 262, 257, 268, 261, 258, 250, 265, 269, 247, 255 };
390->{ 285, 278, 280, 304, 277, 276, 294, 289, 300, 293, 290, 282, 297, 301, 279, 287 };
391->{ 253, 246, 248, 272, 245, 244, 262, 257, 268, 261, 258, 250, 265, 269, 247, 255 };
392->{ 285, 278, 280, 304, 277, 276, 294, 289, 300, 293, 290, 282, 297, 301, 279, 287 };
393->{ 273, 291, 303, 286, 281, 274, 288, 298, 283, 296, 299, 302, 275, 295, 292, 284 };
394->{ 241, 259, 271, 254, 249, 242, 256, 266, 251, 264, 267, 270, 243, 263, 260, 252 };
395->{ 285, 278, 280, 304, 277, 276, 294, 289, 300, 293, 290, 282, 297, 301, 279, 287 };
396->{ 253, 246, 248, 272, 245, 244, 262, 257, 268, 261, 258, 250, 265, 269, 247, 255 };
397->{ 285, 278, 280, 304, 277, 276, 294, 289, 300, 293, 290, 282, 297, 301, 279, 287 };
398->{ 253, 246, 248, 272, 245, 244, 262, 257, 268, 261, 258, 250, 265, 269, 247, 255 };
399->{ 241, 259, 271, 254, 249, 242, 256, 266, 251, 264, 267, 270, 243, 263, 260, 252 };
400->{ 273, 291, 303, 286, 281, 274, 288, 298, 283, 296, 299, 302, 275, 295, 292, 284 };
401->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
402->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
403->{ 18, 30, 25, 23, 48, 36, 22, 31, 41, 42, 28, 45, 19, 26, 44, 38 };
404->{ 18, 30, 25, 23, 48, 36, 22, 31, 41, 42, 28, 45, 19, 26, 44, 38 };
405->{ 18, 30, 25, 23, 48, 36, 22, 31, 41, 42, 28, 45, 19, 26, 44, 38 };
406->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
407->{ 18, 30, 25, 23, 48, 36, 22, 31, 41, 42, 28, 45, 19, 26, 44, 38 };
408->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
409->{ 17, 40, 34, 47, 24, 21, 29, 39, 32, 33, 46, 35, 27, 43, 37, 20 };
410->{ 17, 40, 34, 47, 24, 21, 29, 39, 32, 33, 46, 35, 27, 43, 37, 20 };
411->{ 17, 40, 34, 47, 24, 21, 29, 39, 32, 33, 46, 35, 27, 43, 37, 20 };
412->{ 17, 40, 34, 47, 24, 21, 29, 39, 32, 33, 46, 35, 27, 43, 37, 20 };
413->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
414->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
415->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
416->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
417->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
418->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
419->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
420->{ 17, 40, 34, 47, 24, 21, 29, 39, 32, 33, 46, 35, 27, 43, 37, 20 };
421->{ 17, 40, 34, 47, 24, 21, 29, 39, 32, 33, 46, 35, 27, 43, 37, 20 };
422->{ 17, 40, 34, 47, 24, 21, 29, 39, 32, 33, 46, 35, 27, 43, 37, 20 };
423->{ 17, 40, 34, 47, 24, 21, 29, 39, 32, 33, 46, 35, 27, 43, 37, 20 };
424->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
425->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
426->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
427->{ 312, 318, 306, 310, 336, 335, 313, 317, 331, 330, 309, 327, 315, 307, 325, 333 };
428->{ 18, 30, 25, 23, 48, 36, 22, 31, 41, 42, 28, 45, 19, 26, 44, 38 };
429->{ 18, 30, 25, 23, 48, 36, 22, 31, 41, 42, 28, 45, 19, 26, 44, 38 };
430->{ 18, 30, 25, 23, 48, 36, 22, 31, 41, 42, 28, 45, 19, 26, 44, 38 };
431->{ 18, 30, 25, 23, 48, 36, 22, 31, 41, 42, 28, 45, 19, 26, 44, 38 };
432->{ 305, 328, 323, 319, 322, 314, 311, 329, 320, 321, 326, 334, 308, 324, 332, 316 };
433->{ 433, 456, 451, 447, 450, 442, 439, 457, 448, 449, 454, 462, 436, 452, 460, 444 };
434->{ 440, 446, 434, 438, 464, 463, 441, 445, 459, 458, 437, 455, 443, 435, 453, 461 };
435->{ 114, 126, 121, 119, 144, 132, 118, 127, 137, 138, 124, 141, 115, 122, 140, 134 };
436->{ 114, 126, 121, 119, 144, 132, 118, 127, 137, 138, 124, 141, 115, 122, 140, 134 };
437->{ 114, 126, 121, 119, 144, 132, 118, 127, 137, 138, 124, 141, 115, 122, 140, 134 };
438->{ 433, 456, 451, 447, 450, 442, 439, 457, 448, 449, 454, 462, 436, 452, 460, 444 };
439->{ 114, 126, 121, 119, 144, 132, 118, 127, 137, 138, 124, 141, 115, 122, 140, 134 };
440->{ 440, 446, 434, 438, 464, 463, 441, 445, 459, 458, 437, 455, 443, 435, 453, 461 };
441->{ 113, 136, 130, 143, 120, 117, 125, 135, 128, 129, 142, 131, 123, 139, 133, 116 };
442->{ 113, 136, 130, 143, 120, 117, 125, 135, 128, 129, 142, 131, 123, 139, 133, 116 };
443->{ 113, 136, 130, 143, 120, 117, 125, 135, 128, 129, 142, 131, 123, 139, 133, 116 };
444->{ 113, 136, 130, 143, 120, 117, 125, 135, 128, 129, 142, 131, 123, 139, 133, 116 };
445->{ 433, 456, 451, 447, 450, 442, 439, 457, 448, 449, 454, 462, 436, 452, 460, 444 };
446->{ 433, 456, 451, 447, 450, 442, 439, 457, 448, 449, 454, 462, 436, 452, 460, 444 };
447->{ 440, 446, 434, 438, 464, 463, 441, 445, 459, 458, 437, 455, 443, 435, 453, 461 };
448->{ 433, 456, 451, 447, 450, 442, 439, 457, 448, 449, 454, 462, 436, 452, 460, 444 };
449->{ 433, 456, 451, 447, 450, 442, 439, 457, 448, 449, 454, 462, 436, 452, 460, 444 };
450->{ 440, 446, 434, 438, 464, 463, 441, 445, 459, 458, 437, 455, 443, 435, 453, 461 };
451->{ 433, 456, 451, 447, 450, 442, 439, 457, 448, 449, 454, 462, 436, 452, 460, 444 };
452->{ 113, 136, 130, 143, 120, 117, 125, 135, 128, 129, 142, 131, 123, 139, 133, 116 };
453->{ 113, 136, 130, 143, 120, 117, 125, 135, 128, 129, 142, 131, 123, 139, 133, 116 };
454->{ 113, 136, 130, 143, 120, 117, 125, 135, 128, 129, 142, 131, 123, 139, 133, 116 };
455->{ 113, 136, 130, 143, 120, 117, 125, 135, 128, 129, 142, 131, 123, 139, 133, 116 };
456->{ 440, 446, 434, 438, 464, 463, 441, 445, 459, 458, 437, 455, 443, 435, 453, 461 };
457->{ 440, 446, 434, 438, 464, 463, 441, 445, 459, 458, 437, 455, 443, 435, 453, 461 };
458->{ 440, 446, 434, 438, 464, 463, 441, 445, 459, 458, 437, 455, 443, 435, 453, 461 };
459->{ 440, 446, 434, 438, 464, 463, 441, 445, 459, 458, 437, 455, 443, 435, 453, 461 };
460->{ 114, 126, 121, 119, 144, 132, 118, 127, 137, 138, 124, 141, 115, 122, 140, 134 };
461->{ 114, 126, 121, 119, 144, 132, 118, 127, 137, 138, 124, 141, 115, 122, 140, 134 };
462->{ 114, 126, 121, 119, 144, 132, 118, 127, 137, 138, 124, 141, 115, 122, 140, 134 };
463->{ 114, 126, 121, 119, 144, 132, 118, 127, 137, 138, 124, 141, 115, 122, 140, 134 };
464->{ 433, 456, 451, 447, 450, 442, 439, 457, 448, 449, 454, 462, 436, 452, 460, 444 };
465->{ 114, 126, 121, 119, 144, 132, 118, 127, 137, 138, 124, 141, 115, 122, 140, 134 };
466->{ 369, 396, 399, 381, 379, 378, 373, 389, 386, 376, 391, 387, 384, 394, 398, 372 };
467->{ 433, 456, 451, 447, 450, 442, 439, 457, 448, 449, 454, 462, 436, 452, 460, 444 };
468->{ 209, 227, 239, 222, 217, 210, 224, 234, 219, 232, 235, 238, 211, 231, 228, 220 };
469->{ 209, 227, 239, 222, 217, 210, 224, 234, 219, 232, 235, 238, 211, 231, 228, 220 };
470->{ 433, 456, 451, 447, 450, 442, 439, 457, 448, 449, 454, 462, 436, 452, 460, 444 };
471->{ 370, 395, 400, 383, 377, 380, 374, 390, 385, 375, 392, 388, 382, 393, 397, 371 };
472->{ 113, 136, 130, 143, 120, 117, 125, 135, 128, 129, 142, 131, 123, 139, 133, 116 };
473->{ 369, 396, 399, 381, 379, 378, 373, 389, 386, 376, 391, 387, 384, 394, 398, 372 };
474->{ 440, 446, 434, 438, 464, 463, 441, 445, 459, 458, 437, 455, 443, 435, 453, 461 };
475->{ 221, 214, 216, 240, 213, 212, 230, 225, 236, 229, 226, 218, 233, 237, 215, 223 };
476->{ 440, 446, 434, 438, 464, 463, 441, 445, 459, 458, 437, 455, 443, 435, 453, 461 };
477->{ 221, 214, 216, 240, 213, 212, 230, 225, 236, 229, 226, 218, 233, 237, 215, 223 };
478->{ 370, 395, 400, 383, 377, 380, 374, 390, 385, 375, 392, 388, 382, 393, 397, 371 };
479->{ 370, 395, 400, 383, 377, 380, 374, 390, 385, 375, 392, 388, 382, 393, 397, 371 };
480->{ 114, 126, 121, 119, 144, 132, 118, 127, 137, 138, 124, 141, 115, 122, 140, 134 };
481->{ 114, 126, 121, 119, 144, 132, 118, 127, 137, 138, 124, 141, 115, 122, 140, 134 };
482->{ 114, 126, 121, 119, 144, 132, 118, 127, 137, 138, 124, 141, 115, 122, 140, 134 };
483->{ 221, 214, 216, 240, 213, 212, 230, 225, 236, 229, 226, 218, 233, 237, 215, 223 };
484->{ 440, 446, 434, 438, 464, 463, 441, 445, 459, 458, 437, 455, 443, 435, 453, 461 };
485->{ 221, 214, 216, 240, 213, 212, 230, 225, 236, 229, 226, 218, 233, 237, 215, 223 };
486->{ 440, 446, 434, 438, 464, 463, 441, 445, 459, 458, 437, 455, 443, 435, 453, 461 };
487->{ 113, 136, 130, 143, 120, 117, 125, 135, 128, 129, 142, 131, 123, 139, 133, 116 };
488->{ 113, 136, 130, 143, 120, 117, 125, 135, 128, 129, 142, 131, 123, 139, 133, 116 };
489->{ 369, 396, 399, 381, 379, 378, 373, 389, 386, 376, 391, 387, 384, 394, 398, 372 };
490->{ 369, 396, 399, 381, 379, 378, 373, 389, 386, 376, 391, 387, 384, 394, 398, 372 };
491->{ 209, 227, 239, 222, 217, 210, 224, 234, 219, 232, 235, 238, 211, 231, 228, 220 };
492->{ 433, 456, 451, 447, 450, 442, 439, 457, 448, 449, 454, 462, 436, 452, 460, 444 };
493->{ 433, 456, 451, 447, 450, 442, 439, 457, 448, 449, 454, 462, 436, 452, 460, 444 };
494->{ 209, 227, 239, 222, 217, 210, 224, 234, 219, 232, 235, 238, 211, 231, 228, 220 };
495->{ 113, 136, 130, 143, 120, 117, 125, 135, 128, 129, 142, 131, 123, 139, 133, 116 };
496->{ 370, 395, 400, 383, 377, 380, 374, 390, 385, 375, 392, 388, 382, 393, 397, 371 };
497->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
498->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
499->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
500->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
501->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
502->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
503->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
504->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
505->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
506->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
507->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
508->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
509->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
510->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
511->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
512->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
513->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
514->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
515->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
516->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
517->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
518->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
519->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
520->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
521->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
522->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
523->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
524->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
525->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
526->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
527->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
528->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
529->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
530->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
531->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
532->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
533->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
534->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
535->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
536->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
537->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
538->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
539->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
540->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
541->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
542->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
543->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
544->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
545->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
546->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
547->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
548->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
549->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
550->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
551->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
552->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
553->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
554->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
555->{ 504, 510, 498, 502, 528, 527, 505, 509, 523, 522, 501, 519, 507, 499, 517, 525 };
556->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
557->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
558->{ 146, 158, 153, 151, 176, 164, 150, 159, 169, 170, 156, 173, 147, 154, 172, 166 };
559->{ 145, 168, 162, 175, 152, 149, 157, 167, 160, 161, 174, 163, 155, 171, 165, 148 };
560->{ 497, 520, 515, 511, 514, 506, 503, 521, 512, 513, 518, 526, 500, 516, 524, 508 };
}

==> anc/gap/PCD/noncomm29states.dot <==
digraph MealyMachine {
a [shape=doublecircle]
b [shape=circle]
c [shape=circle]
d [shape=circle]
e [shape=circle]
f [shape=circle]
g [shape=circle]
h [shape=circle]
aa [shape=circle]
ab [shape=circle]
ac [shape=circle]
ad [shape=circle]
ae [shape=circle]
af [shape=circle]
ag [shape=circle]
ah [shape=circle]
ba [shape=circle]
bb [shape=circle]
bc [shape=circle]
bd [shape=circle]
be [shape=circle]
bf [shape=circle]
bg [shape=circle]
bh [shape=circle]
ca [shape=circle]
cb [shape=circle]
cc [shape=circle]
cd [shape=circle]
ce [shape=circle]
  a -> b [label="1/1",color=red];
  a -> c [label="2/2",color=blue];
  b -> d [label="1/1",color=red];
  b -> e [label="2/2",color=blue];
  c -> f [label="1/1",color=red];
  c -> g [label="2/2",color=blue];
  d -> h [label="1/1",color=red];
  d -> h [label="2/2",color=blue];
  e -> aa [label="1/1",color=red];
  e -> ab [label="2/2",color=blue];
  f -> ac [label="1/1",color=red];
  f -> ac [label="2/2",color=blue];
  g -> ad [label="1/1",color=red];
  g -> ae [label="2/2",color=blue];
  h -> af [label="1/1",color=red];
  h -> ac [label="2/2",color=blue];
  aa -> ag [label="1/1",color=red];
  aa -> ah [label="2/2",color=blue];
  ab -> ba [label="1/1",color=red];
  ab -> bb [label="2/2",color=blue];
  ac -> bc [label="1/1",color=red];
  ac -> bd [label="2/2",color=blue];
  ad -> be [label="1/1",color=red];
  ad -> bf [label="2/2",color=blue];
  ae -> bg [label="1/1",color=red];
  ae -> bf [label="2/2",color=blue];
  af -> bd [label="1/1",color=red];
  af -> bc [label="2/2",color=blue];
  ag -> bh [label="1/2",color=red];
  ag -> ca [label="2/1",color=blue];
  ah -> cb [label="1/2",color=red];
  ah -> bb [label="2/1",color=blue];
  ba -> bb [label="1/2",color=red];
  ba -> cb [label="2/1",color=blue];
  bb -> cc [label="1/2",color=red];
  bb -> ac [label="2/1",color=blue];
  bc -> cc [label="1/2",color=red];
  bc -> cc [label="2/1",color=blue];
  bd -> bc [label="1/1",color=red];
  bd -> bf [label="2/2",color=blue];
  be -> cd [label="1/2",color=red];
  be -> bd [label="2/1",color=blue];
  bf -> cc [label="1/1",color=red];
  bf -> ac [label="2/2",color=blue];
  bg -> bc [label="1/2",color=red];
  bg -> bd [label="2/1",color=blue];
  bh -> ce [label="1/2",color=red];
  bh -> ca [label="2/1",color=blue];
  ca -> bc [label="1/2",color=red];
  ca -> bf [label="2/1",color=blue];
  cb -> bf [label="1/2",color=red];
  cb -> bc [label="2/1",color=blue];
  cc -> cc [label="1/1",color=red];
  cc -> cc [label="2/2",color=blue];
  cd -> cb [label="1/2",color=red];
  cd -> ca [label="2/1",color=blue];
  ce -> ac [label="1/2",color=red];
  ce -> cc [label="2/1",color=blue];
}


==> anc/gap/PCD/noncommutator.go <==
return (a*c*a*b*a*c*a*d)^3*a*c*a*b*(a*c)^2*(a*c*a*b*a*c*a*d)^2*(a*c*a*b)^3*a*c*a*d*a*c*a*b*(a*c)^2*(a*c*a*b*a*c*a*d)^2*(a*c*a*b*a*c*a*d*a*c*a*b*(a*c)^3*a*b*a*c*a*d*(a*c*a*b)^2\
)^5*a*c*a*b*a*c*a*d*a*c*a*b*(a*c)^2*(a*c*a*b*a*c*a*d)^2*(a*c*a*b*a*c*a*d*a*c)^2*(a*b*a*c)^3*a*d*a*c*a*b*(a*c)^2*(a*c*a*b*a*c*a*d)^3*a*c*a*b*(a*c)^2*(a*c*a*b*(a*c)^3*a*b\
*a*c*a*d)^2*a*c*a*b*a*c*a*d*((a*c*a*b*a*c*a*d*a*c*a*b*(a*c)^2)^2*a*c*a*b*a*c*a*d*(a*c*a*b)^3*a*c*a*d*a*c*a*b*(a*c)^2)^2*((a*c*a*b*a*c*a*d)^3*a*c*a*b)^2*a*c*a*b*(a*c*a*b\
*a*c*a*d)^2*a*c*a*b*(a*c)^2*(a*c*a*b*a*c*a*d)^3*a*c*a*b*(a*c)^3*a*b*a; #29 states

==> anc/gap/PCD/noncommutatorminGen.dot <==
digraph MealyMachine {
a [shape=doublecircle]
b [shape=circle]
c [shape=circle]
d [shape=circle]
e [shape=circle]
f [shape=circle]
g [shape=circle]
h [shape=circle]
aa [shape=circle]
ab [shape=circle]
ac [shape=circle]
ad [shape=circle]
ae [shape=circle]
af [shape=circle]
ag [shape=circle]
ah [shape=circle]
ba [shape=circle]
bb [shape=circle]
bc [shape=circle]
bd [shape=circle]
be [shape=circle]
bf [shape=circle]
bg [shape=circle]
bh [shape=circle]
ca [shape=circle]
cb [shape=circle]
cc [shape=circle]
cd [shape=circle]
ce [shape=circle]
cf [shape=circle]
cg [shape=circle]
ch [shape=circle]
da [shape=circle]
db [shape=circle]
dc [shape=circle]
dd [shape=circle]
de [shape=circle]
df [shape=circle]
dg [shape=circle]
dh [shape=circle]
ea [shape=circle]
eb [shape=circle]
ec [shape=circle]
ed [shape=circle]
ee [shape=circle]
ef [shape=circle]
eg [shape=circle]
eh [shape=circle]
fa [shape=circle]
fb [shape=circle]
fc [shape=circle]
fd [shape=circle]
fe [shape=circle]
ff [shape=circle]
  a -> b [label="1/1",color=red];
  a -> c [label="2/2",color=blue];
  b -> d [label="1/1",color=red];
  b -> e [label="2/2",color=blue];
  c -> f [label="1/1",color=red];
  c -> g [label="2/2",color=blue];
  d -> h [label="1/1",color=red];
  d -> aa [label="2/2",color=blue];
  e -> ab [label="1/1",color=red];
  e -> ac [label="2/2",color=blue];
  f -> ad [label="1/1",color=red];
  f -> ae [label="2/2",color=blue];
  g -> af [label="1/1",color=red];
  g -> ag [label="2/2",color=blue];
  h -> ah [label="1/1",color=red];
  h -> ba [label="2/2",color=blue];
  aa -> bb [label="1/1",color=red];
  aa -> bc [label="2/2",color=blue];
  ab -> bd [label="1/1",color=red];
  ab -> be [label="2/2",color=blue];
  ac -> bf [label="1/1",color=red];
  ac -> bg [label="2/2",color=blue];
  ad -> bh [label="1/1",color=red];
  ad -> ca [label="2/2",color=blue];
  ae -> ca [label="1/1",color=red];
  ae -> cb [label="2/2",color=blue];
  af -> cc [label="1/1",color=red];
  af -> cd [label="2/2",color=blue];
  ag -> ce [label="1/1",color=red];
  ag -> cf [label="2/2",color=blue];
  ah -> cg [label="1/2",color=red];
  ah -> ch [label="2/1",color=blue];
  ba -> da [label="1/2",color=red];
  ba -> db [label="2/1",color=blue];
  bb -> dc [label="1/2",color=red];
  bb -> dd [label="2/1",color=blue];
  bc -> de [label="1/2",color=red];
  bc -> df [label="2/1",color=blue];
  bd -> ca [label="1/1",color=red];
  bd -> dg [label="2/2",color=blue];
  be -> ca [label="1/1",color=red];
  be -> dh [label="2/2",color=blue];
  bf -> ea [label="1/1",color=red];
  bf -> eb [label="2/2",color=blue];
  bg -> dh [label="1/1",color=red];
  bg -> ec [label="2/2",color=blue];
  bh -> ed [label="1/1",color=red];
  bh -> de [label="2/2",color=blue];
  ca -> ee [label="1/2",color=red];
  ca -> ef [label="2/1",color=blue];
  cb -> bc [label="1/1",color=red];
  cb -> eg [label="2/2",color=blue];
  cc -> eh [label="1/2",color=red];
  cc -> fa [label="2/1",color=blue];
  cd -> ce [label="1/1",color=red];
  cd -> fb [label="2/2",color=blue];
  ce -> fc [label="1/1",color=red];
  ce -> ef [label="2/2",color=blue];
  cf -> de [label="1/2",color=red];
  cf -> de [label="2/1",color=blue];
  cg -> ee [label="1/1",color=red];
  cg -> fb [label="2/2",color=blue];
  ch -> bc [label="1/1",color=red];
  ch -> fd [label="2/2",color=blue];
  da -> cf [label="1/2",color=red];
  da -> ee [label="2/1",color=blue];
  db -> df [label="1/2",color=red];
  db -> de [label="2/1",color=blue];
  dc -> fa [label="1/2",color=red];
  dc -> bc [label="2/1",color=blue];
  dd -> dh [label="1/2",color=red];
  dd -> fe [label="2/1",color=blue];
  de -> de [label="1/1",color=red];
  de -> de [label="2/2",color=blue];
  df -> cf [label="1/1",color=red];
  df -> fc [label="2/2",color=blue];
  dg -> db [label="1/1",color=red];
  dg -> da [label="2/2",color=blue];
  dh -> df [label="1/1",color=red];
  dh -> de [label="2/2",color=blue];
  ea -> de [label="1/1",color=red];
  ea -> ed [label="2/2",color=blue];
  eb -> fe [label="1/2",color=red];
  eb -> ff [label="2/1",color=blue];
  ec -> fb [label="1/2",color=red];
  ec -> ee [label="2/1",color=blue];
  ed -> fc [label="1/1",color=red];
  ed -> cf [label="2/2",color=blue];
  ee -> de [label="1/1",color=red];
  ee -> df [label="2/2",color=blue];
  ef -> cf [label="1/2",color=red];
  ef -> fc [label="2/1",color=blue];
  eg -> ee [label="1/2",color=red];
  eg -> cf [label="2/1",color=blue];
  eh -> fc [label="1/2",color=red];
  eh -> ef [label="2/1",color=blue];
  fa -> fb [label="1/2",color=red];
  fa -> fc [label="2/1",color=blue];
  fb -> fc [label="1/2",color=red];
  fb -> cf [label="2/1",color=blue];
  fc -> cf [label="1/1",color=red];
  fc -> ee [label="2/2",color=blue];
  fd -> db [label="1/2",color=red];
  fd -> da [label="2/1",color=blue];
  fe -> df [label="1/2",color=red];
  fe -> df [label="2/1",color=blue];
  ff -> fb [label="1/1",color=red];
  ff -> fc [label="2/2",color=blue];
}


==> anc/gap/PCD/orbitReps.go <==
return 
[ [ One(Q), One(Q), One(Q), One(Q), 
      One(Q), One(Q) ], 
  [ One(Q), One(Q), One(Q), One(Q), f1, 
      One(Q) ], 
  [ One(Q), One(Q), One(Q), One(Q), f2, 
      One(Q) ], 
  [ One(Q), One(Q), One(Q), One(Q), f3, 
      One(Q) ], 
  [ One(Q), One(Q), One(Q), One(Q), f4, 
      One(Q) ], 
  [ One(Q), One(Q), One(Q), One(Q), f1*f2, 
      One(Q) ], 
  [ One(Q), One(Q), One(Q), One(Q), f1*f3, 
      One(Q) ], 
  [ One(Q), One(Q), One(Q), One(Q), f2*f3, 
      One(Q) ], 
  [ One(Q), One(Q), One(Q), One(Q), f2*f4, 
      One(Q) ], 
  [ One(Q), One(Q), One(Q), One(Q), f3*f4, 
      One(Q) ], 
  [ One(Q), One(Q), One(Q), One(Q), 
      f1*f2*f3, One(Q) ], 
  [ One(Q), One(Q), One(Q), One(Q), 
      f1*f3*f4, One(Q) ], 
  [ One(Q), One(Q), One(Q), One(Q), 
      f2*f3*f4, One(Q) ], 
  [ One(Q), One(Q), One(Q), One(Q), 
      f1*f2*f3*f4, One(Q) ], 
  [ One(Q), One(Q), f1, f2, One(Q), One(Q) ],
  [ One(Q), One(Q), f1, f3, One(Q), One(Q) ],
  [ One(Q), One(Q), f1, f4, One(Q), One(Q) ],
  [ One(Q), One(Q), f1, f2*f3, One(Q), 
      One(Q) ], 
  [ One(Q), One(Q), f1, f2*f4, One(Q), 
      One(Q) ], 
  [ One(Q), One(Q), f1, f3*f4, One(Q), 
      One(Q) ], 
  [ One(Q), One(Q), f1, f2*f3*f4, One(Q), 
      One(Q) ], 
  [ One(Q), One(Q), f2, f3, One(Q), One(Q) ],
  [ One(Q), One(Q), f2, f4, One(Q), One(Q) ],
  [ One(Q), One(Q), f2, f1*f3, One(Q), 
      One(Q) ], 
  [ One(Q), One(Q), f2, f3*f4, One(Q), 
      One(Q) ], 
  [ One(Q), One(Q), f2, f1*f3*f4, One(Q), 
      One(Q) ], 
  [ One(Q), One(Q), f3, f4, One(Q), One(Q) ],
  [ One(Q), One(Q), f3, f1*f2, One(Q), 
      One(Q) ], 
  [ One(Q), One(Q), f3, f2*f4, One(Q), 
      One(Q) ], 
  [ One(Q), One(Q), f3, f1*f2*f3, One(Q), 
      One(Q) ], 
  [ One(Q), One(Q), f4, f2*f3, One(Q), 
      One(Q) ], 
  [ One(Q), One(Q), f1*f2, f1*f3, One(Q), 
      One(Q) ], 
  [ One(Q), One(Q), f1*f2, f1*f4, One(Q), 
      One(Q) ], 
  [ One(Q), One(Q), f1*f2, f3*f4, One(Q), 
      One(Q) ], 
  [ One(Q), One(Q), f1*f2, f1*f3*f4, One(Q), 
      One(Q) ], 
  [ One(Q), One(Q), f2*f3, f2*f4, One(Q), 
      One(Q) ], 
  [ One(Q), One(Q), One(Q), f1, f2, One(Q) ],
  [ One(Q), One(Q), One(Q), f1, f3, One(Q) ],
  [ One(Q), One(Q), One(Q), f1, f2*f3, 
      One(Q) ], 
  [ One(Q), One(Q), One(Q), f1, f3*f4, 
      One(Q) ], 
  [ One(Q), One(Q), One(Q), f1, f2*f3*f4, 
      One(Q) ], 
  [ One(Q), One(Q), f2, f3, f1, One(Q) ], 
  [ One(Q), One(Q), f2, f1*f3, f1, One(Q) ], 
  [ One(Q), One(Q), f2, f3*f4, f1, One(Q) ], 
  [ One(Q), One(Q), f2, f1*f3*f4, f1, One(Q) ], 
  [ One(Q), One(Q), f1, f3*f4, f3, One(Q) ], 
  [ One(Q), One(Q), f3, f1*f2, f1, One(Q) ], 
  [ One(Q), One(Q), f3, f2*f4, f1, One(Q) ], 
  [ One(Q), One(Q), f3, f1*f2*f3, f1, One(Q) ], 
  [ One(Q), One(Q), f1*f2, f1*f3, f1, One(Q) ], 
  [ One(Q), One(Q), f1*f2, f1*f4, f1, One(Q) ], 
  [ One(Q), One(Q), f1*f2, f3*f4, f1, One(Q) ], 
  [ One(Q), One(Q), f1*f2, f1*f3*f4, f1, One(Q) ], 
  [ One(Q), One(Q), f1, f3*f4, f2*f3, One(Q) ], 
  [ One(Q), One(Q), One(Q), f2, f3, One(Q) ],
  [ One(Q), One(Q), One(Q), f2, f4, One(Q) ],
  [ One(Q), One(Q), One(Q), f2, f1*f3, 
      One(Q) ], 
  [ One(Q), One(Q), One(Q), f2, f3*f4, 
      One(Q) ], 
  [ One(Q), One(Q), One(Q), f2, f1*f3*f4, 
      One(Q) ], 
  [ One(Q), One(Q), f1, f3, f2, One(Q) ], 
  [ One(Q), One(Q), f1, f4, f2, One(Q) ], 
  [ One(Q), One(Q), f1, f2*f3, f2, One(Q) ], 
  [ One(Q), One(Q), f1, f2*f4, f2, One(Q) ], 
  [ One(Q), One(Q), f1, f3*f4, f2, One(Q) ], 
  [ One(Q), One(Q), f1, f2*f3*f4, f2, One(Q) ], 
  [ One(Q), One(Q), f3, f4, f2, One(Q) ], 
  [ One(Q), One(Q), f3, f2*f4, f2, One(Q) ], 
  [ One(Q), One(Q), f4, f2*f3, f2, One(Q) ], 
  [ One(Q), One(Q), f2*f3, f2*f4, f2, One(Q) ], 
  [ One(Q), One(Q), One(Q), f3, f4, One(Q) ],
  [ One(Q), One(Q), One(Q), f3, f1*f2, 
      One(Q) ], 
  [ One(Q), One(Q), One(Q), f3, f2*f4, 
      One(Q) ], 
  [ One(Q), One(Q), f1, f2, f3, One(Q) ], 
  [ One(Q), One(Q), f1, f2*f3*f4, f3, One(Q) ], 
  [ One(Q), One(Q), f2, f4, f3, One(Q) ], 
  [ One(Q), One(Q), f2, f3*f4, f3, One(Q) ], 
  [ One(Q), One(Q), f3, f4, f1*f2, One(Q) ], 
  [ One(Q), One(Q), One(Q), f4, f2*f3, 
      One(Q) ], 
  [ One(Q), One(Q), f2, f3, f4, One(Q) ], 
  [ One(Q), One(Q), One(Q), f1*f2, f1*f3, 
      One(Q) ], 
  [ One(Q), One(Q), One(Q), f1*f2, f3*f4, 
      One(Q) ], 
  [ One(Q), One(Q), One(Q), f1*f2, f1*f3*f4, 
      One(Q) ], 
  [ One(Q), One(Q), f1*f2, f3*f4, f1*f3, One(Q) ], 
  [ One(Q), One(Q), One(Q), f2*f3, f2*f4, 
      One(Q) ], 
  [ One(Q), One(Q), f1, f2, f3*f4, One(Q) ], 
  [ f1, f2, f3, f2*f4, One(Q), One(Q) ], 
  [ One(Q), f1, One(Q), f2, f3, One(Q) ], 
  [ One(Q), f1, One(Q), f2, f3*f4, One(Q) ], 
  [ One(Q), f1, f3, f4, f2, One(Q) ], 
  [ One(Q), f2, One(Q), f3, f4, One(Q) ] ]
;


==> anc/gap/PCD/orbitReps2.go <==
return 
[ [ One(Q), One(Q), One(Q), One(Q) ], 
  [ One(Q), One(Q), One(Q), f1 ], 
  [ One(Q), One(Q), One(Q), f2 ], 
  [ One(Q), One(Q), One(Q), f3 ], 
  [ One(Q), One(Q), One(Q), f4 ], 
  [ One(Q), One(Q), One(Q), f1*f2 ], 
  [ One(Q), One(Q), One(Q), f1*f3 ], 
  [ One(Q), One(Q), One(Q), f2*f3 ], 
  [ One(Q), One(Q), One(Q), f2*f4 ], 
  [ One(Q), One(Q), One(Q), f3*f4 ], 
  [ One(Q), One(Q), One(Q), f1*f2*f3 ], 
  [ One(Q), One(Q), One(Q), f1*f3*f4 ], 
  [ One(Q), One(Q), One(Q), f2*f3*f4 ], 
  [ One(Q), One(Q), One(Q), f1*f2*f3*f4 ], 
  [ One(Q), One(Q), f1, f2 ], 
  [ One(Q), One(Q), f1, f3 ], 
  [ One(Q), One(Q), f1, f4 ], 
  [ One(Q), One(Q), f1, f2*f3 ], 
  [ One(Q), One(Q), f1, f2*f4 ], 
  [ One(Q), One(Q), f1, f3*f4 ], 
  [ One(Q), One(Q), f1, f2*f3*f4 ], 
  [ One(Q), One(Q), f2, f3 ], 
  [ One(Q), One(Q), f2, f4 ], 
  [ One(Q), One(Q), f2, f1*f3 ], 
  [ One(Q), One(Q), f2, f3*f4 ], 
  [ One(Q), One(Q), f2, f1*f3*f4 ], 
  [ One(Q), One(Q), f3, f4 ], 
  [ One(Q), One(Q), f3, f1*f2 ], 
  [ One(Q), One(Q), f3, f2*f4 ], 
  [ One(Q), One(Q), f3, f1*f2*f3 ], 
  [ One(Q), One(Q), f4, f2*f3 ], 
  [ One(Q), One(Q), f1*f2, f1*f3 ], 
  [ One(Q), One(Q), f1*f2, f1*f4 ], 
  [ One(Q), One(Q), f1*f2, f3*f4 ], 
  [ One(Q), One(Q), f1*f2, f1*f3*f4 ], 
  [ One(Q), One(Q), f2*f3, f2*f4 ], 
  [ One(Q), f1, One(Q), f2 ], 
  [ One(Q), f1, One(Q), f3 ], 
  [ One(Q), f1, One(Q), f2*f3 ], 
  [ One(Q), f1, One(Q), f3*f4 ], 
  [ One(Q), f1, One(Q), f2*f3*f4 ], 
  [ One(Q), f1, f2, f3 ], [ One(Q), f1, f2, f1*f3 ], 
  [ One(Q), f1, f2, f3*f4 ], [ One(Q), f1, f2, f1*f3*f4 ], 
  [ One(Q), f1, f3, f4 ], [ One(Q), f1, f3, f1*f2 ], 
  [ One(Q), f1, f3, f2*f4 ], [ One(Q), f1, f3, f1*f2*f3 ], 
  [ One(Q), f1, f1*f2, f1*f3 ], [ One(Q), f1, f1*f2, f1*f4 ], 
  [ One(Q), f1, f1*f2, f3*f4 ], [ One(Q), f1, f1*f2, f1*f3*f4 ], 
  [ One(Q), f1, f2*f3, f2*f4 ], 
  [ One(Q), f2, One(Q), f3 ], 
  [ One(Q), f2, One(Q), f4 ], 
  [ One(Q), f2, One(Q), f1*f3 ], 
  [ One(Q), f2, One(Q), f3*f4 ], 
  [ One(Q), f2, One(Q), f1*f3*f4 ], 
  [ One(Q), f2, f1, f3 ], [ One(Q), f2, f1, f4 ], 
  [ One(Q), f2, f1, f2*f3 ], [ One(Q), f2, f1, f2*f4 ], 
  [ One(Q), f2, f1, f3*f4 ], [ One(Q), f2, f1, f2*f3*f4 ], 
  [ One(Q), f2, f3, f4 ], [ One(Q), f2, f3, f2*f4 ], 
  [ One(Q), f2, f4, f2*f3 ], [ One(Q), f2, f2*f3, f2*f4 ], 
  [ One(Q), f3, One(Q), f4 ], 
  [ One(Q), f3, One(Q), f1*f2 ], 
  [ One(Q), f3, One(Q), f2*f4 ], [ One(Q), f3, f1, f2 ],
  [ One(Q), f3, f1, f2*f3*f4 ], [ One(Q), f3, f2, f4 ], 
  [ One(Q), f3, f2, f3*f4 ], [ One(Q), f3, f1*f2, f3*f4 ], 
  [ One(Q), f4, One(Q), f2*f3 ], [ One(Q), f4, f2, f3 ],
  [ One(Q), f1*f2, One(Q), f1*f3 ], 
  [ One(Q), f1*f2, One(Q), f3*f4 ], 
  [ One(Q), f1*f2, One(Q), f1*f3*f4 ], 
  [ One(Q), f1*f2, f2*f3, f2*f4 ], 
  [ One(Q), f2*f3, One(Q), f2*f4 ], 
  [ One(Q), f3*f4, f1, f2 ], [ f1, f2, f3, f2*f4 ] ]
;


==> anc/gap/PCD/orbitTable2.go <==
return [[[[1,5,4,10,3,9,8,13,2,7,7,12,6,11,11,14],[5,5,27,27,23,23,31,31,16,17,16,17,30,28,30,28],[\
4,27,4,27,22,29,22,29,17,17,16,16,28,28,30,30],[10,27,27,10,25,36,36,25,20,7,7,20,34,11,11,34],[3,2\
3,22,25,3,23,22,25,15,24,24,26,15,24,24,26],[9,23,29,36,23,9,36,29,18,33,32,19,32,19,18,33],[8,31,2\
2,36,22,36,8,31,19,33,32,18,33,19,18,32],[13,31,29,25,25,29,31,13,21,24,24,35,35,24,24,21],[2,17,16\
,20,15,19,18,21,2,17,16,20,15,19,18,21],[7,16,16,7,24,32,32,24,16,7,7,16,32,24,24,32],[7,17,17,7,24\
,33,33,24,17,7,7,17,33,24,24,33],[12,16,17,20,26,18,19,35,20,17,16,12,35,19,18,26],[6,28,30,34,15,3\
3,32,35,15,33,32,35,6,28,30,34],[11,30,30,11,24,18,18,24,18,24,24,18,30,11,11,30],[11,28,28,11,24,1\
9,19,24,19,24,24,19,28,11,11,28],[14,30,28,34,26,32,33,21,21,33,32,26,34,28,30,14]],[[5,5,70,70,56,\
56,78,78,38,38,38,38,71,71,71,71],[5,5,27,27,23,23,31,31,16,17,16,17,30,28,30,28],[70,27,70,27,79,6\
7,79,67,17,17,16,16,28,28,30,30],[70,27,27,70,76,69,69,76,46,38,38,46,77,71,71,77],[56,23,79,76,56,\
23,79,76,73,43,43,73,73,43,43,73],[56,23,67,69,23,56,69,67,62,51,50,63,50,63,62,51],[78,31,79,69,79\
,69,78,31,63,51,50,62,51,63,62,50],[78,31,67,76,76,67,31,78,74,43,43,74,74,43,43,74],[38,17,16,46,7\
3,63,62,74,38,17,16,46,73,63,62,74],[38,16,16,38,43,50,50,43,16,38,38,16,50,43,43,50],[38,17,17,38,\
43,51,51,43,17,38,38,17,51,43,43,51],[38,16,17,46,73,62,63,74,46,17,16,38,74,63,62,73],[71,28,30,77\
,73,51,50,74,73,51,50,74,71,28,30,77],[71,30,30,71,43,62,62,43,62,43,43,62,30,71,71,30],[71,28,28,7\
1,43,63,63,43,63,43,43,63,28,71,71,28],[71,30,28,77,73,50,51,74,74,51,50,73,77,28,30,71]],[[4,70,4,\
70,55,72,55,72,38,38,38,38,71,71,71,71],[70,70,27,27,75,75,68,68,16,17,16,17,30,28,30,28],[4,27,4,2\
7,22,29,22,29,17,17,16,16,28,28,30,30],[70,27,27,70,76,69,69,76,46,38,38,46,77,71,71,77],[55,75,22,\
76,55,75,22,76,73,43,43,73,73,43,43,73],[72,75,29,69,75,72,69,29,62,51,50,63,50,63,62,51],[55,68,22\
,69,22,69,55,68,63,51,50,62,51,63,62,50],[72,68,29,76,76,29,68,72,74,43,43,74,74,43,43,74],[38,17,1\
6,46,73,63,62,74,38,17,16,46,73,63,62,74],[38,16,16,38,43,50,50,43,16,38,38,16,50,43,43,50],[38,17,\
17,38,43,51,51,43,17,38,38,17,51,43,43,51],[38,16,17,46,73,62,63,74,46,17,16,38,74,63,62,73],[71,28\
,30,77,73,51,50,74,73,51,50,74,71,28,30,77],[71,30,30,71,43,62,62,43,62,43,43,62,30,71,71,30],[71,2\
8,28,71,43,63,63,43,63,43,43,63,28,71,71,28],[71,30,28,77,73,50,51,74,74,51,50,73,77,28,30,71]],[[1\
0,70,70,10,58,84,84,58,40,7,7,40,81,11,11,81],[70,70,27,27,75,75,68,68,16,17,16,17,30,28,30,28],[70\
,27,70,27,79,67,79,67,17,17,16,16,28,28,30,30],[10,27,27,10,25,36,36,25,20,7,7,20,34,11,11,34],[58,\
75,79,25,58,75,79,25,85,24,24,45,85,24,24,45],[84,75,67,36,75,84,36,67,18,33,32,19,32,19,18,33],[84\
,68,79,36,79,36,84,68,19,33,32,18,33,19,18,32],[58,68,67,25,25,67,68,58,65,24,24,53,53,24,24,65],[4\
0,17,16,20,85,19,18,65,40,17,16,20,85,19,18,65],[7,16,16,7,24,32,32,24,16,7,7,16,32,24,24,32],[7,17\
,17,7,24,33,33,24,17,7,7,17,33,24,24,33],[40,16,17,20,45,18,19,53,20,17,16,40,53,19,18,45],[81,28,3\
0,34,85,33,32,53,85,33,32,53,81,28,30,34],[11,30,30,11,24,18,18,24,18,24,24,18,30,11,11,30],[11,28,\
28,11,24,19,19,24,19,24,24,19,28,11,11,28],[81,30,28,34,45,32,33,65,65,33,32,45,34,28,30,81]],[[3,5\
6,55,58,3,56,55,58,37,57,57,59,37,57,57,59],[56,56,66,66,23,23,68,68,60,61,60,61,49,47,49,47],[55,6\
6,55,66,22,67,22,67,61,61,60,60,47,47,49,49],[58,66,66,58,25,69,69,25,64,57,57,64,52,57,57,52],[3,2\
3,22,25,3,23,22,25,15,24,24,26,15,24,24,26],[56,23,67,69,23,56,69,67,62,51,50,63,50,63,62,51],[55,6\
8,22,69,22,69,55,68,63,51,50,62,51,63,62,50],[58,68,67,25,25,67,68,58,65,24,24,53,53,24,24,65],[37,\
61,60,64,15,63,62,65,37,61,60,64,15,63,62,65],[57,60,60,57,24,50,50,24,60,57,57,60,50,24,24,50],[57\
,61,61,57,24,51,51,24,61,57,57,61,51,24,24,51],[59,60,61,64,26,62,63,53,64,61,60,59,53,63,62,26],[3\
7,47,49,52,15,51,50,53,15,51,50,53,37,47,49,52],[57,49,49,57,24,62,62,24,62,24,24,62,49,57,57,49],[\
57,47,47,57,24,63,63,24,63,24,24,63,47,57,57,47],[59,49,47,52,26,50,51,65,65,51,50,26,52,47,49,59]]\
,[[9,56,72,84,56,9,84,72,39,80,80,39,80,39,39,80],[56,56,66,66,23,23,68,68,60,61,60,61,49,47,49,47]\
,[72,66,72,66,79,29,79,29,61,61,60,60,47,47,49,49],[84,66,66,84,76,36,36,76,54,80,80,54,83,39,39,83\
],[56,23,79,76,56,23,79,76,73,43,43,73,73,43,43,73],[9,23,29,36,23,9,36,29,18,33,32,19,32,19,18,33]\
,[84,68,79,36,79,36,84,68,19,33,32,18,33,19,18,32],[72,68,29,76,76,29,68,72,74,43,43,74,74,43,43,74\
],[39,61,60,54,73,19,18,74,39,61,60,54,73,19,18,74],[80,60,60,80,43,32,32,43,60,80,80,60,32,43,43,3\
2],[80,61,61,80,43,33,33,43,61,80,80,61,33,43,43,33],[39,60,61,54,73,18,19,74,54,61,60,39,74,19,18,\
73],[80,47,49,83,73,33,32,74,73,33,32,74,80,47,49,83],[39,49,49,39,43,18,18,43,18,43,43,18,49,39,39\
,49],[39,47,47,39,43,19,19,43,19,43,43,19,47,39,39,47],[80,49,47,83,73,32,33,74,74,33,32,73,83,47,4\
9,80]],[[8,78,55,84,55,84,8,78,39,80,80,39,80,39,39,80],[78,78,66,66,75,75,31,31,60,61,60,61,49,47,\
49,47],[55,66,55,66,22,67,22,67,61,61,60,60,47,47,49,49],[84,66,66,84,76,36,36,76,54,80,80,54,83,39\
,39,83],[55,75,22,76,55,75,22,76,73,43,43,73,73,43,43,73],[84,75,67,36,75,84,36,67,18,33,32,19,32,1\
9,18,33],[8,31,22,36,22,36,8,31,19,33,32,18,33,19,18,32],[78,31,67,76,76,67,31,78,74,43,43,74,74,43\
,43,74],[39,61,60,54,73,19,18,74,39,61,60,54,73,19,18,74],[80,60,60,80,43,32,32,43,60,80,80,60,32,4\
3,43,32],[80,61,61,80,43,33,33,43,61,80,80,61,33,43,43,33],[39,60,61,54,73,18,19,74,54,61,60,39,74,\
19,18,73],[80,47,49,83,73,33,32,74,73,33,32,74,80,47,49,83],[39,49,49,39,43,18,18,43,18,43,43,18,49\
,39,39,49],[39,47,47,39,43,19,19,43,19,43,43,19,47,39,39,47],[80,49,47,83,73,32,33,74,74,33,32,73,8\
3,47,49,80]],[[13,78,72,58,58,72,78,13,41,57,57,82,82,57,57,41],[78,78,66,66,75,75,31,31,60,61,60,6\
1,49,47,49,47],[72,66,72,66,79,29,79,29,61,61,60,60,47,47,49,49],[58,66,66,58,25,69,69,25,64,57,57,\
64,52,57,57,52],[58,75,79,25,58,75,79,25,85,24,24,45,85,24,24,45],[72,75,29,69,75,72,69,29,62,51,50\
,63,50,63,62,51],[78,31,79,69,79,69,78,31,63,51,50,62,51,63,62,50],[13,31,29,25,25,29,31,13,21,24,2\
4,35,35,24,24,21],[41,61,60,64,85,63,62,21,41,61,60,64,85,63,62,21],[57,60,60,57,24,50,50,24,60,57,\
57,60,50,24,24,50],[57,61,61,57,24,51,51,24,61,57,57,61,51,24,24,51],[82,60,61,64,45,62,63,35,64,61\
,60,82,35,63,62,45],[82,47,49,52,85,51,50,35,85,51,50,35,82,47,49,52],[57,49,49,57,24,62,62,24,62,2\
4,24,62,49,57,57,49],[57,47,47,57,24,63,63,24,63,24,24,63,47,57,57,47],[41,49,47,52,45,50,51,21,21,\
51,50,45,52,47,49,41]],[[2,38,38,40,37,39,39,41,2,38,38,40,37,39,39,41],[38,38,46,46,42,42,48,48,16\
,17,16,17,49,47,49,47],[38,46,38,46,42,48,42,48,17,17,16,16,47,47,49,49],[40,46,46,40,44,54,54,44,2\
0,38,38,20,52,39,39,52],[37,42,42,44,37,42,42,44,15,43,43,45,15,43,43,45],[39,42,48,54,42,39,54,48,\
18,51,50,19,50,19,18,51],[39,48,42,54,42,54,39,48,19,51,50,18,51,19,18,50],[41,48,48,44,44,48,48,41\
,21,43,43,53,53,43,43,21],[2,17,16,20,15,19,18,21,2,17,16,20,15,19,18,21],[38,16,16,38,43,50,50,43,\
16,38,38,16,50,43,43,50],[38,17,17,38,43,51,51,43,17,38,38,17,51,43,43,51],[40,16,17,20,45,18,19,53\
,20,17,16,40,53,19,18,45],[37,47,49,52,15,51,50,53,15,51,50,53,37,47,49,52],[39,49,49,39,43,18,18,4\
3,18,43,43,18,49,39,39,49],[39,47,47,39,43,19,19,43,19,43,43,19,47,39,39,47],[41,49,47,52,45,50,51,\
21,21,51,50,45,52,47,49,41]],[[7,38,38,7,57,80,80,57,38,7,7,38,80,57,57,80],[38,38,46,46,42,42,48,4\
8,16,17,16,17,49,47,49,47],[38,46,38,46,42,48,42,48,17,17,16,16,47,47,49,49],[7,46,46,7,57,83,83,57\
,46,7,7,46,83,57,57,83],[57,42,42,57,57,42,42,57,73,24,24,73,73,24,24,73],[80,42,48,83,42,80,83,48,\
62,33,32,63,32,63,62,33],[80,48,42,83,42,83,80,48,63,33,32,62,33,63,62,32],[57,48,48,57,57,48,48,57\
,74,24,24,74,74,24,24,74],[38,17,16,46,73,63,62,74,38,17,16,46,73,63,62,74],[7,16,16,7,24,32,32,24,\
16,7,7,16,32,24,24,32],[7,17,17,7,24,33,33,24,17,7,7,17,33,24,24,33],[38,16,17,46,73,62,63,74,46,17\
,16,38,74,63,62,73],[80,47,49,83,73,33,32,74,73,33,32,74,80,47,49,83],[57,49,49,57,24,62,62,24,62,2\
4,24,62,49,57,57,49],[57,47,47,57,24,63,63,24,63,24,24,63,47,57,57,47],[80,49,47,83,73,32,33,74,74,\
33,32,73,83,47,49,80]],[[7,38,38,7,57,80,80,57,38,7,7,38,80,57,57,80],[38,38,46,46,42,42,48,48,16,1\
7,16,17,49,47,49,47],[38,46,38,46,42,48,42,48,17,17,16,16,47,47,49,49],[7,46,46,7,57,83,83,57,46,7,\
7,46,83,57,57,83],[57,42,42,57,57,42,42,57,73,24,24,73,73,24,24,73],[80,42,48,83,42,80,83,48,62,33,\
32,63,32,63,62,33],[80,48,42,83,42,83,80,48,63,33,32,62,33,63,62,32],[57,48,48,57,57,48,48,57,74,24\
,24,74,74,24,24,74],[38,17,16,46,73,63,62,74,38,17,16,46,73,63,62,74],[7,16,16,7,24,32,32,24,16,7,7\
,16,32,24,24,32],[7,17,17,7,24,33,33,24,17,7,7,17,33,24,24,33],[38,16,17,46,73,62,63,74,46,17,16,38\
,74,63,62,73],[80,47,49,83,73,33,32,74,73,33,32,74,80,47,49,83],[57,49,49,57,24,62,62,24,62,24,24,6\
2,49,57,57,49],[57,47,47,57,24,63,63,24,63,24,24,63,47,57,57,47],[80,49,47,83,73,32,33,74,74,33,32,\
73,83,47,49,80]],[[12,38,38,40,59,39,39,82,40,38,38,12,82,39,39,59],[38,38,46,46,42,42,48,48,16,17,\
16,17,49,47,49,47],[38,46,38,46,42,48,42,48,17,17,16,16,47,47,49,49],[40,46,46,40,44,54,54,44,20,38\
,38,20,52,39,39,52],[59,42,42,44,59,42,42,44,85,43,43,26,85,43,43,26],[39,42,48,54,42,39,54,48,18,5\
1,50,19,50,19,18,51],[39,48,42,54,42,54,39,48,19,51,50,18,51,19,18,50],[82,48,48,44,44,48,48,82,65,\
43,43,35,35,43,43,65],[40,17,16,20,85,19,18,65,40,17,16,20,85,19,18,65],[38,16,16,38,43,50,50,43,16\
,38,38,16,50,43,43,50],[38,17,17,38,43,51,51,43,17,38,38,17,51,43,43,51],[12,16,17,20,26,18,19,35,2\
0,17,16,12,35,19,18,26],[82,47,49,52,85,51,50,35,85,51,50,35,82,47,49,52],[39,49,49,39,43,18,18,43,\
18,43,43,18,49,39,39,49],[39,47,47,39,43,19,19,43,19,43,43,19,47,39,39,47],[59,49,47,52,26,50,51,65\
,65,51,50,26,52,47,49,59]],[[6,71,71,81,37,80,80,82,37,80,80,82,6,71,71,81],[71,71,77,77,42,42,48,4\
8,60,61,60,61,30,28,30,28],[71,77,71,77,42,48,42,48,61,61,60,60,28,28,30,30],[81,77,77,81,44,83,83,\
44,64,80,80,64,34,71,71,34],[37,42,42,44,37,42,42,44,15,43,43,45,15,43,43,45],[80,42,48,83,42,80,83\
,48,62,33,32,63,32,63,62,33],[80,48,42,83,42,83,80,48,63,33,32,62,33,63,62,32],[82,48,48,44,44,48,4\
8,82,65,43,43,35,35,43,43,65],[37,61,60,64,15,63,62,65,37,61,60,64,15,63,62,65],[80,60,60,80,43,32,\
32,43,60,80,80,60,32,43,43,32],[80,61,61,80,43,33,33,43,61,80,80,61,33,43,43,33],[82,60,61,64,45,62\
,63,35,64,61,60,82,35,63,62,45],[6,28,30,34,15,33,32,35,15,33,32,35,6,28,30,34],[71,30,30,71,43,62,\
62,43,62,43,43,62,30,71,71,30],[71,28,28,71,43,63,63,43,63,43,43,63,28,71,71,28],[81,30,28,34,45,32\
,33,65,65,33,32,45,34,28,30,81]],[[11,71,71,11,57,39,39,57,39,57,57,39,71,11,11,71],[71,71,77,77,42\
,42,48,48,60,61,60,61,30,28,30,28],[71,77,71,77,42,48,42,48,61,61,60,60,28,28,30,30],[11,77,77,11,5\
7,54,54,57,54,57,57,54,77,11,11,77],[57,42,42,57,57,42,42,57,73,24,24,73,73,24,24,73],[39,42,48,54,\
42,39,54,48,18,51,50,19,50,19,18,51],[39,48,42,54,42,54,39,48,19,51,50,18,51,19,18,50],[57,48,48,57\
,57,48,48,57,74,24,24,74,74,24,24,74],[39,61,60,54,73,19,18,74,39,61,60,54,73,19,18,74],[57,60,60,5\
7,24,50,50,24,60,57,57,60,50,24,24,50],[57,61,61,57,24,51,51,24,61,57,57,61,51,24,24,51],[39,60,61,\
54,73,18,19,74,54,61,60,39,74,19,18,73],[71,28,30,77,73,51,50,74,73,51,50,74,71,28,30,77],[11,30,30\
,11,24,18,18,24,18,24,24,18,30,11,11,30],[11,28,28,11,24,19,19,24,19,24,24,19,28,11,11,28],[71,30,2\
8,77,73,50,51,74,74,51,50,73,77,28,30,71]],[[11,71,71,11,57,39,39,57,39,57,57,39,71,11,11,71],[71,7\
1,77,77,42,42,48,48,60,61,60,61,30,28,30,28],[71,77,71,77,42,48,42,48,61,61,60,60,28,28,30,30],[11,\
77,77,11,57,54,54,57,54,57,57,54,77,11,11,77],[57,42,42,57,57,42,42,57,73,24,24,73,73,24,24,73],[39\
,42,48,54,42,39,54,48,18,51,50,19,50,19,18,51],[39,48,42,54,42,54,39,48,19,51,50,18,51,19,18,50],[5\
7,48,48,57,57,48,48,57,74,24,24,74,74,24,24,74],[39,61,60,54,73,19,18,74,39,61,60,54,73,19,18,74],[\
57,60,60,57,24,50,50,24,60,57,57,60,50,24,24,50],[57,61,61,57,24,51,51,24,61,57,57,61,51,24,24,51],\
[39,60,61,54,73,18,19,74,54,61,60,39,74,19,18,73],[71,28,30,77,73,51,50,74,73,51,50,74,71,28,30,77]\
,[11,30,30,11,24,18,18,24,18,24,24,18,30,11,11,30],[11,28,28,11,24,19,19,24,19,24,24,19,28,11,11,28\
],[71,30,28,77,73,50,51,74,74,51,50,73,77,28,30,71]],[[14,71,71,81,59,80,80,41,41,80,80,59,81,71,71\
,14],[71,71,77,77,42,42,48,48,60,61,60,61,30,28,30,28],[71,77,71,77,42,48,42,48,61,61,60,60,28,28,3\
0,30],[81,77,77,81,44,83,83,44,64,80,80,64,34,71,71,34],[59,42,42,44,59,42,42,44,85,43,43,26,85,43,\
43,26],[80,42,48,83,42,80,83,48,62,33,32,63,32,63,62,33],[80,48,42,83,42,83,80,48,63,33,32,62,33,63\
,62,32],[41,48,48,44,44,48,48,41,21,43,43,53,53,43,43,21],[41,61,60,64,85,63,62,21,41,61,60,64,85,6\
3,62,21],[80,60,60,80,43,32,32,43,60,80,80,60,32,43,43,32],[80,61,61,80,43,33,33,43,61,80,80,61,33,\
43,43,33],[59,60,61,64,26,62,63,53,64,61,60,59,53,63,62,26],[81,28,30,34,85,33,32,53,85,33,32,53,81\
,28,30,34],[71,30,30,71,43,62,62,43,62,43,43,62,30,71,71,30],[71,28,28,71,43,63,63,43,63,43,43,63,2\
8,71,71,28],[14,30,28,34,26,32,33,21,21,33,32,26,34,28,30,14]]],[[[5,5,70,70,56,56,78,78,38,38,38,3\
8,71,71,71,71],[5,5,27,27,23,23,31,31,16,17,16,17,30,28,30,28],[70,27,70,27,79,67,79,67,17,17,16,16\
,28,28,30,30],[70,27,27,70,76,69,69,76,46,38,38,46,77,71,71,77],[56,23,79,76,56,23,79,76,73,43,43,7\
3,73,43,43,73],[56,23,67,69,23,56,69,67,62,51,50,63,50,63,62,51],[78,31,79,69,79,69,78,31,63,51,50,\
62,51,63,62,50],[78,31,67,76,76,67,31,78,74,43,43,74,74,43,43,74],[38,17,16,46,73,63,62,74,38,17,16\
,46,73,63,62,74],[38,16,16,38,43,50,50,43,16,38,38,16,50,43,43,50],[38,17,17,38,43,51,51,43,17,38,3\
8,17,51,43,43,51],[38,16,17,46,73,62,63,74,46,17,16,38,74,63,62,73],[71,28,30,77,73,51,50,74,73,51,\
50,74,71,28,30,77],[71,30,30,71,43,62,62,43,62,43,43,62,30,71,71,30],[71,28,28,71,43,63,63,43,63,43\
,43,63,28,71,71,28],[71,30,28,77,73,50,51,74,74,51,50,73,77,28,30,71]],[[5,5,70,70,56,56,78,78,38,3\
8,38,38,71,71,71,71],[5,5,27,27,23,23,31,31,16,17,16,17,30,28,30,28],[70,27,70,27,79,67,79,67,17,17\
,16,16,28,28,30,30],[70,27,27,70,76,69,69,76,46,38,38,46,77,71,71,77],[56,23,79,76,56,23,79,76,73,4\
3,43,73,73,43,43,73],[56,23,67,69,23,56,69,67,62,51,50,63,50,63,62,51],[78,31,79,69,79,69,78,31,63,\
51,50,62,51,63,62,50],[78,31,67,76,76,67,31,78,74,43,43,74,74,43,43,74],[38,17,16,46,73,63,62,74,38\
,17,16,46,73,63,62,74],[38,16,16,38,43,50,50,43,16,38,38,16,50,43,43,50],[38,17,17,38,43,51,51,43,1\
7,38,38,17,51,43,43,51],[38,16,17,46,73,62,63,74,46,17,16,38,74,63,62,73],[71,28,30,77,73,51,50,74,\
73,51,50,74,71,28,30,77],[71,30,30,71,43,62,62,43,62,43,43,62,30,71,71,30],[71,28,28,71,43,63,63,43\
,63,43,43,63,28,71,71,28],[71,30,28,77,73,50,51,74,74,51,50,73,77,28,30,71]],[[27,27,27,27,66,66,66\
,66,46,46,46,46,77,77,77,77],[27,27,70,70,68,68,75,75,17,16,17,16,28,30,28,30],[27,70,27,70,67,79,6\
7,79,16,16,17,17,30,30,28,28],[27,70,70,27,69,76,76,69,38,46,46,38,71,77,77,71],[66,68,67,69,66,68,\
67,69,74,86,86,74,74,86,86,74],[66,68,79,76,68,66,76,79,63,50,51,62,51,62,63,50],[66,75,67,76,67,76\
,66,75,62,50,51,63,50,62,63,51],[66,75,79,69,69,79,75,66,73,86,86,73,73,86,86,73],[46,16,17,38,74,6\
2,63,73,46,16,17,38,74,62,63,73],[46,17,17,46,86,51,51,86,17,46,46,17,51,86,86,51],[46,16,16,46,86,\
50,50,86,16,46,46,16,50,86,86,50],[46,17,16,38,74,63,62,73,38,16,17,46,73,62,63,74],[77,30,28,71,74\
,50,51,73,74,50,51,73,77,30,28,71],[77,28,28,77,86,63,63,86,63,86,86,63,28,77,77,28],[77,30,30,77,8\
6,62,62,86,62,86,86,62,30,77,77,30],[77,28,30,71,74,51,50,73,73,50,51,74,71,30,28,77]],[[27,27,27,2\
7,66,66,66,66,46,46,46,46,77,77,77,77],[27,27,70,70,68,68,75,75,17,16,17,16,28,30,28,30],[27,70,27,\
70,67,79,67,79,16,16,17,17,30,30,28,28],[27,70,70,27,69,76,76,69,38,46,46,38,71,77,77,71],[66,68,67\
,69,66,68,67,69,74,86,86,74,74,86,86,74],[66,68,79,76,68,66,76,79,63,50,51,62,51,62,63,50],[66,75,6\
7,76,67,76,66,75,62,50,51,63,50,62,63,51],[66,75,79,69,69,79,75,66,73,86,86,73,73,86,86,73],[46,16,\
17,38,74,62,63,73,46,16,17,38,74,62,63,73],[46,17,17,46,86,51,51,86,17,46,46,17,51,86,86,51],[46,16\
,16,46,86,50,50,86,16,46,46,16,50,86,86,50],[46,17,16,38,74,63,62,73,38,16,17,46,73,62,63,74],[77,3\
0,28,71,74,50,51,73,74,50,51,73,77,30,28,71],[77,28,28,77,86,63,63,86,63,86,86,63,28,77,77,28],[77,\
30,30,77,86,62,62,86,62,86,86,62,30,77,77,30],[77,28,30,71,74,51,50,73,73,50,51,74,71,30,28,77]],[[\
23,23,75,75,23,23,75,75,42,42,42,42,42,42,42,42],[23,23,68,68,56,56,66,66,49,47,49,47,60,61,60,61],\
[75,68,75,68,76,69,76,69,47,47,49,49,61,61,60,60],[75,68,68,75,79,67,67,79,48,42,42,48,48,42,42,48]\
,[23,56,76,79,23,56,76,79,43,73,73,43,43,73,73,43],[23,56,69,67,56,23,67,69,50,63,62,51,62,51,50,63\
],[75,66,76,67,76,67,75,66,51,63,62,50,63,51,50,62],[75,66,69,79,79,69,66,75,86,73,73,86,86,73,73,8\
6],[42,47,49,48,43,51,50,86,42,47,49,48,43,51,50,86],[42,49,49,42,73,62,62,73,49,42,42,49,62,73,73,\
62],[42,47,47,42,73,63,63,73,47,42,42,47,63,73,73,63],[42,49,47,48,43,50,51,86,48,47,49,42,86,51,50\
,43],[42,61,60,48,43,63,62,86,43,63,62,86,42,61,60,48],[42,60,60,42,73,50,50,73,50,73,73,50,60,42,4\
2,60],[42,61,61,42,73,51,51,73,51,73,73,51,61,42,42,61],[42,60,61,48,43,62,63,86,86,63,62,43,48,61,\
60,42]],[[23,23,75,75,23,23,75,75,42,42,42,42,42,42,42,42],[23,23,68,68,56,56,66,66,49,47,49,47,60,\
61,60,61],[75,68,75,68,76,69,76,69,47,47,49,49,61,61,60,60],[75,68,68,75,79,67,67,79,48,42,42,48,48\
,42,42,48],[23,56,76,79,23,56,76,79,43,73,73,43,43,73,73,43],[23,56,69,67,56,23,67,69,50,63,62,51,6\
2,51,50,63],[75,66,76,67,76,67,75,66,51,63,62,50,63,51,50,62],[75,66,69,79,79,69,66,75,86,73,73,86,\
86,73,73,86],[42,47,49,48,43,51,50,86,42,47,49,48,43,51,50,86],[42,49,49,42,73,62,62,73,49,42,42,49\
,62,73,73,62],[42,47,47,42,73,63,63,73,47,42,42,47,63,73,73,63],[42,49,47,48,43,50,51,86,48,47,49,4\
2,86,51,50,43],[42,61,60,48,43,63,62,86,43,63,62,86,42,61,60,48],[42,60,60,42,73,50,50,73,50,73,73,\
50,60,42,42,60],[42,61,61,42,73,51,51,73,51,73,73,51,61,42,42,61],[42,60,61,48,43,62,63,86,86,63,62\
,43,48,61,60,42]],[[31,31,68,68,68,68,31,31,48,48,48,48,48,48,48,48],[31,31,75,75,66,66,78,78,47,49\
,47,49,61,60,61,60],[68,75,68,75,69,76,69,76,49,49,47,47,60,60,61,61],[68,75,75,68,67,79,79,67,42,4\
8,48,42,42,48,48,42],[68,66,69,67,68,66,69,67,86,74,74,86,86,74,74,86],[68,66,76,79,66,68,79,76,51,\
62,63,50,63,50,51,62],[31,78,69,79,69,79,31,78,50,62,63,51,62,50,51,63],[31,78,76,67,67,76,78,31,43\
,74,74,43,43,74,74,43],[48,49,47,42,86,50,51,43,48,49,47,42,86,50,51,43],[48,47,47,48,74,63,63,74,4\
7,48,48,47,63,74,74,63],[48,49,49,48,74,62,62,74,49,48,48,49,62,74,74,62],[48,47,49,42,86,51,50,43,\
42,49,47,48,43,50,51,86],[48,60,61,42,86,62,63,43,86,62,63,43,48,60,61,42],[48,61,61,48,74,51,51,74\
,51,74,74,51,61,48,48,61],[48,60,60,48,74,50,50,74,50,74,74,50,60,48,48,60],[48,61,60,42,86,63,62,4\
3,43,62,63,86,42,60,61,48]],[[31,31,68,68,68,68,31,31,48,48,48,48,48,48,48,48],[31,31,75,75,66,66,7\
8,78,47,49,47,49,61,60,61,60],[68,75,68,75,69,76,69,76,49,49,47,47,60,60,61,61],[68,75,75,68,67,79,\
79,67,42,48,48,42,42,48,48,42],[68,66,69,67,68,66,69,67,86,74,74,86,86,74,74,86],[68,66,76,79,66,68\
,79,76,51,62,63,50,63,50,51,62],[31,78,69,79,69,79,31,78,50,62,63,51,62,50,51,63],[31,78,76,67,67,7\
6,78,31,43,74,74,43,43,74,74,43],[48,49,47,42,86,50,51,43,48,49,47,42,86,50,51,43],[48,47,47,48,74,\
63,63,74,47,48,48,47,63,74,74,63],[48,49,49,48,74,62,62,74,49,48,48,49,62,74,74,62],[48,47,49,42,86\
,51,50,43,42,49,47,48,43,50,51,86],[48,60,61,42,86,62,63,43,86,62,63,43,48,60,61,42],[48,61,61,48,7\
4,51,51,74,51,74,74,51,61,48,48,61],[48,60,60,48,74,50,50,74,50,74,74,50,60,48,48,60],[48,61,60,42,\
86,63,62,43,43,62,63,86,42,60,61,48]],[[16,16,16,16,60,60,60,60,16,16,16,16,60,60,60,60],[16,16,17,\
17,49,49,47,47,46,38,46,38,48,42,48,42],[16,17,16,17,49,47,49,47,38,38,46,46,42,42,48,48],[16,17,17\
,16,60,61,61,60,17,16,16,17,61,60,60,61],[60,49,49,60,60,49,49,60,62,50,50,62,62,50,50,62],[60,49,4\
7,61,49,60,61,47,74,43,86,73,86,73,74,43],[60,47,49,61,49,61,60,47,73,43,86,74,43,73,74,86],[60,47,\
47,60,60,47,47,60,63,50,50,63,63,50,50,63],[16,38,46,17,62,73,74,63,16,38,46,17,62,73,74,63],[16,46\
,46,16,50,86,86,50,46,16,16,46,86,50,50,86],[16,38,38,16,50,43,43,50,38,16,16,38,43,50,50,43],[16,4\
6,38,17,62,74,73,63,17,38,46,16,63,73,74,62],[60,42,48,61,62,43,86,63,62,43,86,63,60,42,48,61],[60,\
48,48,60,50,74,74,50,74,50,50,74,48,60,60,48],[60,42,42,60,50,73,73,50,73,50,50,73,42,60,60,42],[60\
,48,42,61,62,86,43,63,63,43,86,62,61,42,48,60]],[[17,17,17,17,61,61,61,61,17,17,17,17,61,61,61,61],\
[17,17,16,16,47,47,49,49,38,46,38,46,42,48,42,48],[17,16,17,16,47,49,47,49,46,46,38,38,48,48,42,42]\
,[17,16,16,17,61,60,60,61,16,17,17,16,60,61,61,60],[61,47,47,61,61,47,47,61,63,51,51,63,63,51,51,63\
],[61,47,49,60,47,61,60,49,73,86,43,74,43,74,73,86],[61,49,47,60,47,60,61,49,74,86,43,73,86,74,73,4\
3],[61,49,49,61,61,49,49,61,62,51,51,62,62,51,51,62],[17,46,38,16,63,74,73,62,17,46,38,16,63,74,73,\
62],[17,38,38,17,51,43,43,51,38,17,17,38,43,51,51,43],[17,46,46,17,51,86,86,51,46,17,17,46,86,51,51\
,86],[17,38,46,16,63,73,74,62,16,46,38,17,62,74,73,63],[61,48,42,60,63,86,43,62,63,86,43,62,61,48,4\
2,60],[61,42,42,61,51,73,73,51,73,51,51,73,42,61,61,42],[61,48,48,61,51,74,74,51,74,51,51,74,48,61,\
61,48],[61,42,48,60,63,43,86,62,62,86,43,63,60,48,42,61]],[[16,16,16,16,60,60,60,60,16,16,16,16,60,\
60,60,60],[16,16,17,17,49,49,47,47,46,38,46,38,48,42,48,42],[16,17,16,17,49,47,49,47,38,38,46,46,42\
,42,48,48],[16,17,17,16,60,61,61,60,17,16,16,17,61,60,60,61],[60,49,49,60,60,49,49,60,62,50,50,62,6\
2,50,50,62],[60,49,47,61,49,60,61,47,74,43,86,73,86,73,74,43],[60,47,49,61,49,61,60,47,73,43,86,74,\
43,73,74,86],[60,47,47,60,60,47,47,60,63,50,50,63,63,50,50,63],[16,38,46,17,62,73,74,63,16,38,46,17\
,62,73,74,63],[16,46,46,16,50,86,86,50,46,16,16,46,86,50,50,86],[16,38,38,16,50,43,43,50,38,16,16,3\
8,43,50,50,43],[16,46,38,17,62,74,73,63,17,38,46,16,63,73,74,62],[60,42,48,61,62,43,86,63,62,43,86,\
63,60,42,48,61],[60,48,48,60,50,74,74,50,74,50,50,74,48,60,60,48],[60,42,42,60,50,73,73,50,73,50,50\
,73,42,60,60,42],[60,48,42,61,62,86,43,63,63,43,86,62,61,42,48,60]],[[17,17,17,17,61,61,61,61,17,17\
,17,17,61,61,61,61],[17,17,16,16,47,47,49,49,38,46,38,46,42,48,42,48],[17,16,17,16,47,49,47,49,46,4\
6,38,38,48,48,42,42],[17,16,16,17,61,60,60,61,16,17,17,16,60,61,61,60],[61,47,47,61,61,47,47,61,63,\
51,51,63,63,51,51,63],[61,47,49,60,47,61,60,49,73,86,43,74,43,74,73,86],[61,49,47,60,47,60,61,49,74\
,86,43,73,86,74,73,43],[61,49,49,61,61,49,49,61,62,51,51,62,62,51,51,62],[17,46,38,16,63,74,73,62,1\
7,46,38,16,63,74,73,62],[17,38,38,17,51,43,43,51,38,17,17,38,43,51,51,43],[17,46,46,17,51,86,86,51,\
46,17,17,46,86,51,51,86],[17,38,46,16,63,73,74,62,16,46,38,17,62,74,73,63],[61,48,42,60,63,86,43,62\
,63,86,43,62,61,48,42,60],[61,42,42,61,51,73,73,51,73,51,51,73,42,61,61,42],[61,48,48,61,51,74,74,5\
1,74,51,51,74,48,61,61,48],[61,42,48,60,63,43,86,62,62,86,43,63,60,48,42,61]],[[30,30,30,30,49,49,4\
9,49,49,49,49,49,30,30,30,30],[30,30,28,28,60,60,61,61,48,42,48,42,77,71,77,71],[30,28,30,28,60,61,\
60,61,42,42,48,48,71,71,77,77],[30,28,28,30,49,47,47,49,47,49,49,47,28,30,30,28],[49,60,60,49,49,60\
,60,49,50,62,62,50,50,62,62,50],[49,60,61,47,60,49,47,61,86,73,74,43,74,43,86,73],[49,61,60,47,60,4\
7,49,61,43,73,74,86,73,43,86,74],[49,61,61,49,49,61,61,49,51,62,62,51,51,62,62,51],[49,42,48,47,50,\
43,86,51,49,42,48,47,50,43,86,51],[49,48,48,49,62,74,74,62,48,49,49,48,74,62,62,74],[49,42,42,49,62\
,73,73,62,42,49,49,42,73,62,62,73],[49,48,42,47,50,86,43,51,47,42,48,49,51,43,86,50],[30,71,77,28,5\
0,73,74,51,50,73,74,51,30,71,77,28],[30,77,77,30,62,86,86,62,86,62,62,86,77,30,30,77],[30,71,71,30,\
62,43,43,62,43,62,62,43,71,30,30,71],[30,77,71,28,50,74,73,51,51,73,74,50,28,71,77,30]],[[28,28,28,\
28,47,47,47,47,47,47,47,47,28,28,28,28],[28,28,30,30,61,61,60,60,42,48,42,48,71,77,71,77],[28,30,28\
,30,61,60,61,60,48,48,42,42,77,77,71,71],[28,30,30,28,47,49,49,47,49,47,47,49,30,28,28,30],[47,61,6\
1,47,47,61,61,47,51,63,63,51,51,63,63,51],[47,61,60,49,61,47,49,60,43,74,73,86,73,86,43,74],[47,60,\
61,49,61,49,47,60,86,74,73,43,74,86,43,73],[47,60,60,47,47,60,60,47,50,63,63,50,50,63,63,50],[47,48\
,42,49,51,86,43,50,47,48,42,49,51,86,43,50],[47,42,42,47,63,73,73,63,42,47,47,42,73,63,63,73],[47,4\
8,48,47,63,74,74,63,48,47,47,48,74,63,63,74],[47,42,48,49,51,43,86,50,49,48,42,47,50,86,43,51],[28,\
77,71,30,51,74,73,50,51,74,73,50,28,77,71,30],[28,71,71,28,63,43,43,63,43,63,63,43,71,28,28,71],[28\
,77,77,28,63,86,86,63,86,63,63,86,77,28,28,77],[28,71,77,30,51,73,74,50,50,74,73,51,30,77,71,28]],[\
[30,30,30,30,49,49,49,49,49,49,49,49,30,30,30,30],[30,30,28,28,60,60,61,61,48,42,48,42,77,71,77,71]\
,[30,28,30,28,60,61,60,61,42,42,48,48,71,71,77,77],[30,28,28,30,49,47,47,49,47,49,49,47,28,30,30,28\
],[49,60,60,49,49,60,60,49,50,62,62,50,50,62,62,50],[49,60,61,47,60,49,47,61,86,73,74,43,74,43,86,7\
3],[49,61,60,47,60,47,49,61,43,73,74,86,73,43,86,74],[49,61,61,49,49,61,61,49,51,62,62,51,51,62,62,\
51],[49,42,48,47,50,43,86,51,49,42,48,47,50,43,86,51],[49,48,48,49,62,74,74,62,48,49,49,48,74,62,62\
,74],[49,42,42,49,62,73,73,62,42,49,49,42,73,62,62,73],[49,48,42,47,50,86,43,51,47,42,48,49,51,43,8\
6,50],[30,71,77,28,50,73,74,51,50,73,74,51,30,71,77,28],[30,77,77,30,62,86,86,62,86,62,62,86,77,30,\
30,77],[30,71,71,30,62,43,43,62,43,62,62,43,71,30,30,71],[30,77,71,28,50,74,73,51,51,73,74,50,28,71\
,77,30]],[[28,28,28,28,47,47,47,47,47,47,47,47,28,28,28,28],[28,28,30,30,61,61,60,60,42,48,42,48,71\
,77,71,77],[28,30,28,30,61,60,61,60,48,48,42,42,77,77,71,71],[28,30,30,28,47,49,49,47,49,47,47,49,3\
0,28,28,30],[47,61,61,47,47,61,61,47,51,63,63,51,51,63,63,51],[47,61,60,49,61,47,49,60,43,74,73,86,\
73,86,43,74],[47,60,61,49,61,49,47,60,86,74,73,43,74,86,43,73],[47,60,60,47,47,60,60,47,50,63,63,50\
,50,63,63,50],[47,48,42,49,51,86,43,50,47,48,42,49,51,86,43,50],[47,42,42,47,63,73,73,63,42,47,47,4\
2,73,63,63,73],[47,48,48,47,63,74,74,63,48,47,47,48,74,63,63,74],[47,42,48,49,51,43,86,50,49,48,42,\
47,50,86,43,51],[28,77,71,30,51,74,73,50,51,74,73,50,28,77,71,30],[28,71,71,28,63,43,43,63,43,63,63\
,43,71,28,28,71],[28,77,77,28,63,86,86,63,86,63,63,86,77,28,28,77],[28,71,77,30,51,73,74,50,50,74,7\
3,51,30,77,71,28]]],[[[4,70,4,70,55,72,55,72,38,38,38,38,71,71,71,71],[70,70,27,27,75,75,68,68,16,1\
7,16,17,30,28,30,28],[4,27,4,27,22,29,22,29,17,17,16,16,28,28,30,30],[70,27,27,70,76,69,69,76,46,38\
,38,46,77,71,71,77],[55,75,22,76,55,75,22,76,73,43,43,73,73,43,43,73],[72,75,29,69,75,72,69,29,62,5\
1,50,63,50,63,62,51],[55,68,22,69,22,69,55,68,63,51,50,62,51,63,62,50],[72,68,29,76,76,29,68,72,74,\
43,43,74,74,43,43,74],[38,17,16,46,73,63,62,74,38,17,16,46,73,63,62,74],[38,16,16,38,43,50,50,43,16\
,38,38,16,50,43,43,50],[38,17,17,38,43,51,51,43,17,38,38,17,51,43,43,51],[38,16,17,46,73,62,63,74,4\
6,17,16,38,74,63,62,73],[71,28,30,77,73,51,50,74,73,51,50,74,71,28,30,77],[71,30,30,71,43,62,62,43,\
62,43,43,62,30,71,71,30],[71,28,28,71,43,63,63,43,63,43,43,63,28,71,71,28],[71,30,28,77,73,50,51,74\
,74,51,50,73,77,28,30,71]],[[27,27,27,27,66,66,66,66,46,46,46,46,77,77,77,77],[27,27,70,70,68,68,75\
,75,17,16,17,16,28,30,28,30],[27,70,27,70,67,79,67,79,16,16,17,17,30,30,28,28],[27,70,70,27,69,76,7\
6,69,38,46,46,38,71,77,77,71],[66,68,67,69,66,68,67,69,74,86,86,74,74,86,86,74],[66,68,79,76,68,66,\
76,79,63,50,51,62,51,62,63,50],[66,75,67,76,67,76,66,75,62,50,51,63,50,62,63,51],[66,75,79,69,69,79\
,75,66,73,86,86,73,73,86,86,73],[46,16,17,38,74,62,63,73,46,16,17,38,74,62,63,73],[46,17,17,46,86,5\
1,51,86,17,46,46,17,51,86,86,51],[46,16,16,46,86,50,50,86,16,46,46,16,50,86,86,50],[46,17,16,38,74,\
63,62,73,38,16,17,46,73,62,63,74],[77,30,28,71,74,50,51,73,74,50,51,73,77,30,28,71],[77,28,28,77,86\
,63,63,86,63,86,86,63,28,77,77,28],[77,30,30,77,86,62,62,86,62,86,86,62,30,77,77,30],[77,28,30,71,7\
4,51,50,73,73,50,51,74,71,30,28,77]],[[4,70,4,70,55,72,55,72,38,38,38,38,71,71,71,71],[70,70,27,27,\
75,75,68,68,16,17,16,17,30,28,30,28],[4,27,4,27,22,29,22,29,17,17,16,16,28,28,30,30],[70,27,27,70,7\
6,69,69,76,46,38,38,46,77,71,71,77],[55,75,22,76,55,75,22,76,73,43,43,73,73,43,43,73],[72,75,29,69,\
75,72,69,29,62,51,50,63,50,63,62,51],[55,68,22,69,22,69,55,68,63,51,50,62,51,63,62,50],[72,68,29,76\
,76,29,68,72,74,43,43,74,74,43,43,74],[38,17,16,46,73,63,62,74,38,17,16,46,73,63,62,74],[38,16,16,3\
8,43,50,50,43,16,38,38,16,50,43,43,50],[38,17,17,38,43,51,51,43,17,38,38,17,51,43,43,51],[38,16,17,\
46,73,62,63,74,46,17,16,38,74,63,62,73],[71,28,30,77,73,51,50,74,73,51,50,74,71,28,30,77],[71,30,30\
,71,43,62,62,43,62,43,43,62,30,71,71,30],[71,28,28,71,43,63,63,43,63,43,43,63,28,71,71,28],[71,30,2\
8,77,73,50,51,74,74,51,50,73,77,28,30,71]],[[27,27,27,27,66,66,66,66,46,46,46,46,77,77,77,77],[27,2\
7,70,70,68,68,75,75,17,16,17,16,28,30,28,30],[27,70,27,70,67,79,67,79,16,16,17,17,30,30,28,28],[27,\
70,70,27,69,76,76,69,38,46,46,38,71,77,77,71],[66,68,67,69,66,68,67,69,74,86,86,74,74,86,86,74],[66\
,68,79,76,68,66,76,79,63,50,51,62,51,62,63,50],[66,75,67,76,67,76,66,75,62,50,51,63,50,62,63,51],[6\
6,75,79,69,69,79,75,66,73,86,86,73,73,86,86,73],[46,16,17,38,74,62,63,73,46,16,17,38,74,62,63,73],[\
46,17,17,46,86,51,51,86,17,46,46,17,51,86,86,51],[46,16,16,46,86,50,50,86,16,46,46,16,50,86,86,50],\
[46,17,16,38,74,63,62,73,38,16,17,46,73,62,63,74],[77,30,28,71,74,50,51,73,74,50,51,73,77,30,28,71]\
,[77,28,28,77,86,63,63,86,63,86,86,63,28,77,77,28],[77,30,30,77,86,62,62,86,62,86,86,62,30,77,77,30\
],[77,28,30,71,74,51,50,73,73,50,51,74,71,30,28,77]],[[22,79,22,79,22,79,22,79,42,42,42,42,42,42,42\
,42],[79,79,67,67,76,76,69,69,49,47,49,47,60,61,60,61],[22,67,22,67,55,66,55,66,47,47,49,49,61,61,6\
0,60],[79,67,67,79,75,68,68,75,48,42,42,48,48,42,42,48],[22,76,55,75,22,76,55,75,43,73,73,43,43,73,\
73,43],[79,76,66,68,76,79,68,66,50,63,62,51,62,51,50,63],[22,69,55,68,55,68,22,69,51,63,62,50,63,51\
,50,62],[79,69,66,75,75,66,69,79,86,73,73,86,86,73,73,86],[42,47,49,48,43,51,50,86,42,47,49,48,43,5\
1,50,86],[42,49,49,42,73,62,62,73,49,42,42,49,62,73,73,62],[42,47,47,42,73,63,63,73,47,42,42,47,63,\
73,73,63],[42,49,47,48,43,50,51,86,48,47,49,42,86,51,50,43],[42,61,60,48,43,63,62,86,43,63,62,86,42\
,61,60,48],[42,60,60,42,73,50,50,73,50,73,73,50,60,42,42,60],[42,61,61,42,73,51,51,73,51,73,73,51,6\
1,42,42,61],[42,60,61,48,43,62,63,86,86,63,62,43,48,61,60,42]],[[29,67,29,67,67,29,67,29,48,48,48,4\
8,48,48,48,48],[67,67,79,79,69,69,76,76,47,49,47,49,61,60,61,60],[29,79,29,79,66,72,66,72,49,49,47,\
47,60,60,61,61],[67,79,79,67,68,75,75,68,42,48,48,42,42,48,48,42],[67,69,66,68,67,69,66,68,86,74,74\
,86,86,74,74,86],[29,69,72,75,69,29,75,72,51,62,63,50,63,50,51,62],[67,76,66,75,66,75,67,76,50,62,6\
3,51,62,50,51,63],[29,76,72,68,68,72,76,29,43,74,74,43,43,74,74,43],[48,49,47,42,86,50,51,43,48,49,\
47,42,86,50,51,43],[48,47,47,48,74,63,63,74,47,48,48,47,63,74,74,63],[48,49,49,48,74,62,62,74,49,48\
,48,49,62,74,74,62],[48,47,49,42,86,51,50,43,42,49,47,48,43,50,51,86],[48,60,61,42,86,62,63,43,86,6\
2,63,43,48,60,61,42],[48,61,61,48,74,51,51,74,51,74,74,51,61,48,48,61],[48,60,60,48,74,50,50,74,50,\
74,74,50,60,48,48,60],[48,61,60,42,86,63,62,43,43,62,63,86,42,60,61,48]],[[22,79,22,79,22,79,22,79,\
42,42,42,42,42,42,42,42],[79,79,67,67,76,76,69,69,49,47,49,47,60,61,60,61],[22,67,22,67,55,66,55,66\
,47,47,49,49,61,61,60,60],[79,67,67,79,75,68,68,75,48,42,42,48,48,42,42,48],[22,76,55,75,22,76,55,7\
5,43,73,73,43,43,73,73,43],[79,76,66,68,76,79,68,66,50,63,62,51,62,51,50,63],[22,69,55,68,55,68,22,\
69,51,63,62,50,63,51,50,62],[79,69,66,75,75,66,69,79,86,73,73,86,86,73,73,86],[42,47,49,48,43,51,50\
,86,42,47,49,48,43,51,50,86],[42,49,49,42,73,62,62,73,49,42,42,49,62,73,73,62],[42,47,47,42,73,63,6\
3,73,47,42,42,47,63,73,73,63],[42,49,47,48,43,50,51,86,48,47,49,42,86,51,50,43],[42,61,60,48,43,63,\
62,86,43,63,62,86,42,61,60,48],[42,60,60,42,73,50,50,73,50,73,73,50,60,42,42,60],[42,61,61,42,73,51\
,51,73,51,73,73,51,61,42,42,61],[42,60,61,48,43,62,63,86,86,63,62,43,48,61,60,42]],[[29,67,29,67,67\
,29,67,29,48,48,48,48,48,48,48,48],[67,67,79,79,69,69,76,76,47,49,47,49,61,60,61,60],[29,79,29,79,6\
6,72,66,72,49,49,47,47,60,60,61,61],[67,79,79,67,68,75,75,68,42,48,48,42,42,48,48,42],[67,69,66,68,\
67,69,66,68,86,74,74,86,86,74,74,86],[29,69,72,75,69,29,75,72,51,62,63,50,63,50,51,62],[67,76,66,75\
,66,75,67,76,50,62,63,51,62,50,51,63],[29,76,72,68,68,72,76,29,43,74,74,43,43,74,74,43],[48,49,47,4\
2,86,50,51,43,48,49,47,42,86,50,51,43],[48,47,47,48,74,63,63,74,47,48,48,47,63,74,74,63],[48,49,49,\
48,74,62,62,74,49,48,48,49,62,74,74,62],[48,47,49,42,86,51,50,43,42,49,47,48,43,50,51,86],[48,60,61\
,42,86,62,63,43,86,62,63,43,48,60,61,42],[48,61,61,48,74,51,51,74,51,74,74,51,61,48,48,61],[48,60,6\
0,48,74,50,50,74,50,74,74,50,60,48,48,60],[48,61,60,42,86,63,62,43,43,62,63,86,42,60,61,48]],[[17,1\
7,17,17,61,61,61,61,17,17,17,17,61,61,61,61],[17,17,16,16,47,47,49,49,38,46,38,46,42,48,42,48],[17,\
16,17,16,47,49,47,49,46,46,38,38,48,48,42,42],[17,16,16,17,61,60,60,61,16,17,17,16,60,61,61,60],[61\
,47,47,61,61,47,47,61,63,51,51,63,63,51,51,63],[61,47,49,60,47,61,60,49,73,86,43,74,43,74,73,86],[6\
1,49,47,60,47,60,61,49,74,86,43,73,86,74,73,43],[61,49,49,61,61,49,49,61,62,51,51,62,62,51,51,62],[\
17,46,38,16,63,74,73,62,17,46,38,16,63,74,73,62],[17,38,38,17,51,43,43,51,38,17,17,38,43,51,51,43],\
[17,46,46,17,51,86,86,51,46,17,17,46,86,51,51,86],[17,38,46,16,63,73,74,62,16,46,38,17,62,74,73,63]\
,[61,48,42,60,63,86,43,62,63,86,43,62,61,48,42,60],[61,42,42,61,51,73,73,51,73,51,51,73,42,61,61,42\
],[61,48,48,61,51,74,74,51,74,51,51,74,48,61,61,48],[61,42,48,60,63,43,86,62,62,86,43,63,60,48,42,6\
1]],[[17,17,17,17,61,61,61,61,17,17,17,17,61,61,61,61],[17,17,16,16,47,47,49,49,38,46,38,46,42,48,4\
2,48],[17,16,17,16,47,49,47,49,46,46,38,38,48,48,42,42],[17,16,16,17,61,60,60,61,16,17,17,16,60,61,\
61,60],[61,47,47,61,61,47,47,61,63,51,51,63,63,51,51,63],[61,47,49,60,47,61,60,49,73,86,43,74,43,74\
,73,86],[61,49,47,60,47,60,61,49,74,86,43,73,86,74,73,43],[61,49,49,61,61,49,49,61,62,51,51,62,62,5\
1,51,62],[17,46,38,16,63,74,73,62,17,46,38,16,63,74,73,62],[17,38,38,17,51,43,43,51,38,17,17,38,43,\
51,51,43],[17,46,46,17,51,86,86,51,46,17,17,46,86,51,51,86],[17,38,46,16,63,73,74,62,16,46,38,17,62\
,74,73,63],[61,48,42,60,63,86,43,62,63,86,43,62,61,48,42,60],[61,42,42,61,51,73,73,51,73,51,51,73,4\
2,61,61,42],[61,48,48,61,51,74,74,51,74,51,51,74,48,61,61,48],[61,42,48,60,63,43,86,62,62,86,43,63,\
60,48,42,61]],[[16,16,16,16,60,60,60,60,16,16,16,16,60,60,60,60],[16,16,17,17,49,49,47,47,46,38,46,\
38,48,42,48,42],[16,17,16,17,49,47,49,47,38,38,46,46,42,42,48,48],[16,17,17,16,60,61,61,60,17,16,16\
,17,61,60,60,61],[60,49,49,60,60,49,49,60,62,50,50,62,62,50,50,62],[60,49,47,61,49,60,61,47,74,43,8\
6,73,86,73,74,43],[60,47,49,61,49,61,60,47,73,43,86,74,43,73,74,86],[60,47,47,60,60,47,47,60,63,50,\
50,63,63,50,50,63],[16,38,46,17,62,73,74,63,16,38,46,17,62,73,74,63],[16,46,46,16,50,86,86,50,46,16\
,16,46,86,50,50,86],[16,38,38,16,50,43,43,50,38,16,16,38,43,50,50,43],[16,46,38,17,62,74,73,63,17,3\
8,46,16,63,73,74,62],[60,42,48,61,62,43,86,63,62,43,86,63,60,42,48,61],[60,48,48,60,50,74,74,50,74,\
50,50,74,48,60,60,48],[60,42,42,60,50,73,73,50,73,50,50,73,42,60,60,42],[60,48,42,61,62,86,43,63,63\
,43,86,62,61,42,48,60]],[[16,16,16,16,60,60,60,60,16,16,16,16,60,60,60,60],[16,16,17,17,49,49,47,47\
,46,38,46,38,48,42,48,42],[16,17,16,17,49,47,49,47,38,38,46,46,42,42,48,48],[16,17,17,16,60,61,61,6\
0,17,16,16,17,61,60,60,61],[60,49,49,60,60,49,49,60,62,50,50,62,62,50,50,62],[60,49,47,61,49,60,61,\
47,74,43,86,73,86,73,74,43],[60,47,49,61,49,61,60,47,73,43,86,74,43,73,74,86],[60,47,47,60,60,47,47\
,60,63,50,50,63,63,50,50,63],[16,38,46,17,62,73,74,63,16,38,46,17,62,73,74,63],[16,46,46,16,50,86,8\
6,50,46,16,16,46,86,50,50,86],[16,38,38,16,50,43,43,50,38,16,16,38,43,50,50,43],[16,46,38,17,62,74,\
73,63,17,38,46,16,63,73,74,62],[60,42,48,61,62,43,86,63,62,43,86,63,60,42,48,61],[60,48,48,60,50,74\
,74,50,74,50,50,74,48,60,60,48],[60,42,42,60,50,73,73,50,73,50,50,73,42,60,60,42],[60,48,42,61,62,8\
6,43,63,63,43,86,62,61,42,48,60]],[[28,28,28,28,47,47,47,47,47,47,47,47,28,28,28,28],[28,28,30,30,6\
1,61,60,60,42,48,42,48,71,77,71,77],[28,30,28,30,61,60,61,60,48,48,42,42,77,77,71,71],[28,30,30,28,\
47,49,49,47,49,47,47,49,30,28,28,30],[47,61,61,47,47,61,61,47,51,63,63,51,51,63,63,51],[47,61,60,49\
,61,47,49,60,43,74,73,86,73,86,43,74],[47,60,61,49,61,49,47,60,86,74,73,43,74,86,43,73],[47,60,60,4\
7,47,60,60,47,50,63,63,50,50,63,63,50],[47,48,42,49,51,86,43,50,47,48,42,49,51,86,43,50],[47,42,42,\
47,63,73,73,63,42,47,47,42,73,63,63,73],[47,48,48,47,63,74,74,63,48,47,47,48,74,63,63,74],[47,42,48\
,49,51,43,86,50,49,48,42,47,50,86,43,51],[28,77,71,30,51,74,73,50,51,74,73,50,28,77,71,30],[28,71,7\
1,28,63,43,43,63,43,63,63,43,71,28,28,71],[28,77,77,28,63,86,86,63,86,63,63,86,77,28,28,77],[28,71,\
77,30,51,73,74,50,50,74,73,51,30,77,71,28]],[[28,28,28,28,47,47,47,47,47,47,47,47,28,28,28,28],[28,\
28,30,30,61,61,60,60,42,48,42,48,71,77,71,77],[28,30,28,30,61,60,61,60,48,48,42,42,77,77,71,71],[28\
,30,30,28,47,49,49,47,49,47,47,49,30,28,28,30],[47,61,61,47,47,61,61,47,51,63,63,51,51,63,63,51],[4\
7,61,60,49,61,47,49,60,43,74,73,86,73,86,43,74],[47,60,61,49,61,49,47,60,86,74,73,43,74,86,43,73],[\
47,60,60,47,47,60,60,47,50,63,63,50,50,63,63,50],[47,48,42,49,51,86,43,50,47,48,42,49,51,86,43,50],\
[47,42,42,47,63,73,73,63,42,47,47,42,73,63,63,73],[47,48,48,47,63,74,74,63,48,47,47,48,74,63,63,74]\
,[47,42,48,49,51,43,86,50,49,48,42,47,50,86,43,51],[28,77,71,30,51,74,73,50,51,74,73,50,28,77,71,30\
],[28,71,71,28,63,43,43,63,43,63,63,43,71,28,28,71],[28,77,77,28,63,86,86,63,86,63,63,86,77,28,28,7\
7],[28,71,77,30,51,73,74,50,50,74,73,51,30,77,71,28]],[[30,30,30,30,49,49,49,49,49,49,49,49,30,30,3\
0,30],[30,30,28,28,60,60,61,61,48,42,48,42,77,71,77,71],[30,28,30,28,60,61,60,61,42,42,48,48,71,71,\
77,77],[30,28,28,30,49,47,47,49,47,49,49,47,28,30,30,28],[49,60,60,49,49,60,60,49,50,62,62,50,50,62\
,62,50],[49,60,61,47,60,49,47,61,86,73,74,43,74,43,86,73],[49,61,60,47,60,47,49,61,43,73,74,86,73,4\
3,86,74],[49,61,61,49,49,61,61,49,51,62,62,51,51,62,62,51],[49,42,48,47,50,43,86,51,49,42,48,47,50,\
43,86,51],[49,48,48,49,62,74,74,62,48,49,49,48,74,62,62,74],[49,42,42,49,62,73,73,62,42,49,49,42,73\
,62,62,73],[49,48,42,47,50,86,43,51,47,42,48,49,51,43,86,50],[30,71,77,28,50,73,74,51,50,73,74,51,3\
0,71,77,28],[30,77,77,30,62,86,86,62,86,62,62,86,77,30,30,77],[30,71,71,30,62,43,43,62,43,62,62,43,\
71,30,30,71],[30,77,71,28,50,74,73,51,51,73,74,50,28,71,77,30]],[[30,30,30,30,49,49,49,49,49,49,49,\
49,30,30,30,30],[30,30,28,28,60,60,61,61,48,42,48,42,77,71,77,71],[30,28,30,28,60,61,60,61,42,42,48\
,48,71,71,77,77],[30,28,28,30,49,47,47,49,47,49,49,47,28,30,30,28],[49,60,60,49,49,60,60,49,50,62,6\
2,50,50,62,62,50],[49,60,61,47,60,49,47,61,86,73,74,43,74,43,86,73],[49,61,60,47,60,47,49,61,43,73,\
74,86,73,43,86,74],[49,61,61,49,49,61,61,49,51,62,62,51,51,62,62,51],[49,42,48,47,50,43,86,51,49,42\
,48,47,50,43,86,51],[49,48,48,49,62,74,74,62,48,49,49,48,74,62,62,74],[49,42,42,49,62,73,73,62,42,4\
9,49,42,73,62,62,73],[49,48,42,47,50,86,43,51,47,42,48,49,51,43,86,50],[30,71,77,28,50,73,74,51,50,\
73,74,51,30,71,77,28],[30,77,77,30,62,86,86,62,86,62,62,86,77,30,30,77],[30,71,71,30,62,43,43,62,43\
,62,62,43,71,30,30,71],[30,77,71,28,50,74,73,51,51,73,74,50,28,71,77,30]]],[[[10,70,70,10,58,84,84,\
58,40,7,7,40,81,11,11,81],[70,70,27,27,75,75,68,68,16,17,16,17,30,28,30,28],[70,27,70,27,79,67,79,6\
7,17,17,16,16,28,28,30,30],[10,27,27,10,25,36,36,25,20,7,7,20,34,11,11,34],[58,75,79,25,58,75,79,25\
,85,24,24,45,85,24,24,45],[84,75,67,36,75,84,36,67,18,33,32,19,32,19,18,33],[84,68,79,36,79,36,84,6\
8,19,33,32,18,33,19,18,32],[58,68,67,25,25,67,68,58,65,24,24,53,53,24,24,65],[40,17,16,20,85,19,18,\
65,40,17,16,20,85,19,18,65],[7,16,16,7,24,32,32,24,16,7,7,16,32,24,24,32],[7,17,17,7,24,33,33,24,17\
,7,7,17,33,24,24,33],[40,16,17,20,45,18,19,53,20,17,16,40,53,19,18,45],[81,28,30,34,85,33,32,53,85,\
33,32,53,81,28,30,34],[11,30,30,11,24,18,18,24,18,24,24,18,30,11,11,30],[11,28,28,11,24,19,19,24,19\
,24,24,19,28,11,11,28],[81,30,28,34,45,32,33,65,65,33,32,45,34,28,30,81]],[[27,27,27,27,66,66,66,66\
,46,46,46,46,77,77,77,77],[27,27,70,70,68,68,75,75,17,16,17,16,28,30,28,30],[27,70,27,70,67,79,67,7\
9,16,16,17,17,30,30,28,28],[27,70,70,27,69,76,76,69,38,46,46,38,71,77,77,71],[66,68,67,69,66,68,67,\
69,74,86,86,74,74,86,86,74],[66,68,79,76,68,66,76,79,63,50,51,62,51,62,63,50],[66,75,67,76,67,76,66\
,75,62,50,51,63,50,62,63,51],[66,75,79,69,69,79,75,66,73,86,86,73,73,86,86,73],[46,16,17,38,74,62,6\
3,73,46,16,17,38,74,62,63,73],[46,17,17,46,86,51,51,86,17,46,46,17,51,86,86,51],[46,16,16,46,86,50,\
50,86,16,46,46,16,50,86,86,50],[46,17,16,38,74,63,62,73,38,16,17,46,73,62,63,74],[77,30,28,71,74,50\
,51,73,74,50,51,73,77,30,28,71],[77,28,28,77,86,63,63,86,63,86,86,63,28,77,77,28],[77,30,30,77,86,6\
2,62,86,62,86,86,62,30,77,77,30],[77,28,30,71,74,51,50,73,73,50,51,74,71,30,28,77]],[[27,27,27,27,6\
6,66,66,66,46,46,46,46,77,77,77,77],[27,27,70,70,68,68,75,75,17,16,17,16,28,30,28,30],[27,70,27,70,\
67,79,67,79,16,16,17,17,30,30,28,28],[27,70,70,27,69,76,76,69,38,46,46,38,71,77,77,71],[66,68,67,69\
,66,68,67,69,74,86,86,74,74,86,86,74],[66,68,79,76,68,66,76,79,63,50,51,62,51,62,63,50],[66,75,67,7\
6,67,76,66,75,62,50,51,63,50,62,63,51],[66,75,79,69,69,79,75,66,73,86,86,73,73,86,86,73],[46,16,17,\
38,74,62,63,73,46,16,17,38,74,62,63,73],[46,17,17,46,86,51,51,86,17,46,46,17,51,86,86,51],[46,16,16\
,46,86,50,50,86,16,46,46,16,50,86,86,50],[46,17,16,38,74,63,62,73,38,16,17,46,73,62,63,74],[77,30,2\
8,71,74,50,51,73,74,50,51,73,77,30,28,71],[77,28,28,77,86,63,63,86,63,86,86,63,28,77,77,28],[77,30,\
30,77,86,62,62,86,62,86,86,62,30,77,77,30],[77,28,30,71,74,51,50,73,73,50,51,74,71,30,28,77]],[[10,\
70,70,10,58,84,84,58,40,7,7,40,81,11,11,81],[70,70,27,27,75,75,68,68,16,17,16,17,30,28,30,28],[70,2\
7,70,27,79,67,79,67,17,17,16,16,28,28,30,30],[10,27,27,10,25,36,36,25,20,7,7,20,34,11,11,34],[58,75\
,79,25,58,75,79,25,85,24,24,45,85,24,24,45],[84,75,67,36,75,84,36,67,18,33,32,19,32,19,18,33],[84,6\
8,79,36,79,36,84,68,19,33,32,18,33,19,18,32],[58,68,67,25,25,67,68,58,65,24,24,53,53,24,24,65],[40,\
17,16,20,85,19,18,65,40,17,16,20,85,19,18,65],[7,16,16,7,24,32,32,24,16,7,7,16,32,24,24,32],[7,17,1\
7,7,24,33,33,24,17,7,7,17,33,24,24,33],[40,16,17,20,45,18,19,53,20,17,16,40,53,19,18,45],[81,28,30,\
34,85,33,32,53,85,33,32,53,81,28,30,34],[11,30,30,11,24,18,18,24,18,24,24,18,30,11,11,30],[11,28,28\
,11,24,19,19,24,19,24,24,19,28,11,11,28],[81,30,28,34,45,32,33,65,65,33,32,45,34,28,30,81]],[[25,76\
,76,25,25,76,76,25,44,57,57,44,44,57,57,44],[76,76,69,69,79,79,67,67,60,61,60,61,49,47,49,47],[76,6\
9,76,69,75,68,75,68,61,61,60,60,47,47,49,49],[25,69,69,25,58,66,66,58,52,57,57,52,64,57,57,64],[25,\
79,75,58,25,79,75,58,45,24,24,85,45,24,24,85],[76,79,68,66,79,76,66,68,62,51,50,63,50,63,62,51],[76\
,67,75,66,75,66,76,67,63,51,50,62,51,63,62,50],[25,67,68,58,58,68,67,25,53,24,24,65,65,24,24,53],[4\
4,61,60,52,45,63,62,53,44,61,60,52,45,63,62,53],[57,60,60,57,24,50,50,24,60,57,57,60,50,24,24,50],[\
57,61,61,57,24,51,51,24,61,57,57,61,51,24,24,51],[44,60,61,52,85,62,63,65,52,61,60,44,65,63,62,85],\
[44,47,49,64,45,51,50,65,45,51,50,65,44,47,49,64],[57,49,49,57,24,62,62,24,62,24,24,62,49,57,57,49]\
,[57,47,47,57,24,63,63,24,63,24,24,63,47,57,57,47],[44,49,47,64,85,50,51,53,53,51,50,85,64,47,49,44\
]],[[36,69,69,36,69,36,36,69,54,83,83,54,83,54,54,83],[69,69,76,76,67,67,79,79,61,60,61,60,47,49,47\
,49],[69,76,69,76,68,75,68,75,60,60,61,61,49,49,47,47],[36,76,76,36,66,84,84,66,39,83,83,39,80,54,5\
4,80],[69,67,68,66,69,67,68,66,74,86,86,74,74,86,86,74],[36,67,75,84,67,36,84,75,19,32,33,18,33,18,\
19,32],[36,79,68,84,68,84,36,79,18,32,33,19,32,18,19,33],[69,79,75,66,66,75,79,69,73,86,86,73,73,86\
,86,73],[54,60,61,39,74,18,19,73,54,60,61,39,74,18,19,73],[83,61,61,83,86,33,33,86,61,83,83,61,33,8\
6,86,33],[83,60,60,83,86,32,32,86,60,83,83,60,32,86,86,32],[54,61,60,39,74,19,18,73,39,60,61,54,73,\
18,19,74],[83,49,47,80,74,32,33,73,74,32,33,73,83,49,47,80],[54,47,47,54,86,19,19,86,19,86,86,19,47\
,54,54,47],[54,49,49,54,86,18,18,86,18,86,86,18,49,54,54,49],[83,47,49,80,74,33,32,73,73,32,33,74,8\
0,49,47,83]],[[36,69,69,36,69,36,36,69,54,83,83,54,83,54,54,83],[69,69,76,76,67,67,79,79,61,60,61,6\
0,47,49,47,49],[69,76,69,76,68,75,68,75,60,60,61,61,49,49,47,47],[36,76,76,36,66,84,84,66,39,83,83,\
39,80,54,54,80],[69,67,68,66,69,67,68,66,74,86,86,74,74,86,86,74],[36,67,75,84,67,36,84,75,19,32,33\
,18,33,18,19,32],[36,79,68,84,68,84,36,79,18,32,33,19,32,18,19,33],[69,79,75,66,66,75,79,69,73,86,8\
6,73,73,86,86,73],[54,60,61,39,74,18,19,73,54,60,61,39,74,18,19,73],[83,61,61,83,86,33,33,86,61,83,\
83,61,33,86,86,33],[83,60,60,83,86,32,32,86,60,83,83,60,32,86,86,32],[54,61,60,39,74,19,18,73,39,60\
,61,54,73,18,19,74],[83,49,47,80,74,32,33,73,74,32,33,73,83,49,47,80],[54,47,47,54,86,19,19,86,19,8\
6,86,19,47,54,54,47],[54,49,49,54,86,18,18,86,18,86,86,18,49,54,54,49],[83,47,49,80,74,33,32,73,73,\
32,33,74,80,49,47,83]],[[25,76,76,25,25,76,76,25,44,57,57,44,44,57,57,44],[76,76,69,69,79,79,67,67,\
60,61,60,61,49,47,49,47],[76,69,76,69,75,68,75,68,61,61,60,60,47,47,49,49],[25,69,69,25,58,66,66,58\
,52,57,57,52,64,57,57,64],[25,79,75,58,25,79,75,58,45,24,24,85,45,24,24,85],[76,79,68,66,79,76,66,6\
8,62,51,50,63,50,63,62,51],[76,67,75,66,75,66,76,67,63,51,50,62,51,63,62,50],[25,67,68,58,58,68,67,\
25,53,24,24,65,65,24,24,53],[44,61,60,52,45,63,62,53,44,61,60,52,45,63,62,53],[57,60,60,57,24,50,50\
,24,60,57,57,60,50,24,24,50],[57,61,61,57,24,51,51,24,61,57,57,61,51,24,24,51],[44,60,61,52,85,62,6\
3,65,52,61,60,44,65,63,62,85],[44,47,49,64,45,51,50,65,45,51,50,65,44,47,49,64],[57,49,49,57,24,62,\
62,24,62,24,24,62,49,57,57,49],[57,47,47,57,24,63,63,24,63,24,24,63,47,57,57,47],[44,49,47,64,85,50\
,51,53,53,51,50,85,64,47,49,44]],[[20,46,46,20,64,54,54,64,20,46,46,20,64,54,54,64],[46,46,38,38,48\
,48,42,42,17,16,17,16,47,49,47,49],[46,38,46,38,48,42,48,42,16,16,17,17,49,49,47,47],[20,38,38,20,5\
2,39,39,52,40,46,46,40,44,54,54,44],[64,48,48,52,64,48,48,52,65,86,86,53,65,86,86,53],[54,48,42,39,\
48,54,39,42,19,50,51,18,51,18,19,50],[54,42,48,39,48,39,54,42,18,50,51,19,50,18,19,51],[64,42,42,52\
,52,42,42,64,85,86,86,45,45,86,86,85],[20,16,17,40,65,18,19,85,20,16,17,40,65,18,19,85],[46,17,17,4\
6,86,51,51,86,17,46,46,17,51,86,86,51],[46,16,16,46,86,50,50,86,16,46,46,16,50,86,86,50],[20,17,16,\
40,53,19,18,45,40,16,17,20,45,18,19,53],[64,49,47,44,65,50,51,45,65,50,51,45,64,49,47,44],[54,47,47\
,54,86,19,19,86,19,86,86,19,47,54,54,47],[54,49,49,54,86,18,18,86,18,86,86,18,49,54,54,49],[64,47,4\
9,44,53,51,50,85,85,50,51,53,44,49,47,64]],[[7,38,38,7,57,80,80,57,38,7,7,38,80,57,57,80],[38,38,46\
,46,42,42,48,48,16,17,16,17,49,47,49,47],[38,46,38,46,42,48,42,48,17,17,16,16,47,47,49,49],[7,46,46\
,7,57,83,83,57,46,7,7,46,83,57,57,83],[57,42,42,57,57,42,42,57,73,24,24,73,73,24,24,73],[80,42,48,8\
3,42,80,83,48,62,33,32,63,32,63,62,33],[80,48,42,83,42,83,80,48,63,33,32,62,33,63,62,32],[57,48,48,\
57,57,48,48,57,74,24,24,74,74,24,24,74],[38,17,16,46,73,63,62,74,38,17,16,46,73,63,62,74],[7,16,16,\
7,24,32,32,24,16,7,7,16,32,24,24,32],[7,17,17,7,24,33,33,24,17,7,7,17,33,24,24,33],[38,16,17,46,73,\
62,63,74,46,17,16,38,74,63,62,73],[80,47,49,83,73,33,32,74,73,33,32,74,80,47,49,83],[57,49,49,57,24\
,62,62,24,62,24,24,62,49,57,57,49],[57,47,47,57,24,63,63,24,63,24,24,63,47,57,57,47],[80,49,47,83,7\
3,32,33,74,74,33,32,73,83,47,49,80]],[[7,38,38,7,57,80,80,57,38,7,7,38,80,57,57,80],[38,38,46,46,42\
,42,48,48,16,17,16,17,49,47,49,47],[38,46,38,46,42,48,42,48,17,17,16,16,47,47,49,49],[7,46,46,7,57,\
83,83,57,46,7,7,46,83,57,57,83],[57,42,42,57,57,42,42,57,73,24,24,73,73,24,24,73],[80,42,48,83,42,8\
0,83,48,62,33,32,63,32,63,62,33],[80,48,42,83,42,83,80,48,63,33,32,62,33,63,62,32],[57,48,48,57,57,\
48,48,57,74,24,24,74,74,24,24,74],[38,17,16,46,73,63,62,74,38,17,16,46,73,63,62,74],[7,16,16,7,24,3\
2,32,24,16,7,7,16,32,24,24,32],[7,17,17,7,24,33,33,24,17,7,7,17,33,24,24,33],[38,16,17,46,73,62,63,\
74,46,17,16,38,74,63,62,73],[80,47,49,83,73,33,32,74,73,33,32,74,80,47,49,83],[57,49,49,57,24,62,62\
,24,62,24,24,62,49,57,57,49],[57,47,47,57,24,63,63,24,63,24,24,63,47,57,57,47],[80,49,47,83,73,32,3\
3,74,74,33,32,73,83,47,49,80]],[[20,46,46,20,64,54,54,64,20,46,46,20,64,54,54,64],[46,46,38,38,48,4\
8,42,42,17,16,17,16,47,49,47,49],[46,38,46,38,48,42,48,42,16,16,17,17,49,49,47,47],[20,38,38,20,52,\
39,39,52,40,46,46,40,44,54,54,44],[64,48,48,52,64,48,48,52,65,86,86,53,65,86,86,53],[54,48,42,39,48\
,54,39,42,19,50,51,18,51,18,19,50],[54,42,48,39,48,39,54,42,18,50,51,19,50,18,19,51],[64,42,42,52,5\
2,42,42,64,85,86,86,45,45,86,86,85],[20,16,17,40,65,18,19,85,20,16,17,40,65,18,19,85],[46,17,17,46,\
86,51,51,86,17,46,46,17,51,86,86,51],[46,16,16,46,86,50,50,86,16,46,46,16,50,86,86,50],[20,17,16,40\
,53,19,18,45,40,16,17,20,45,18,19,53],[64,49,47,44,65,50,51,45,65,50,51,45,64,49,47,44],[54,47,47,5\
4,86,19,19,86,19,86,86,19,47,54,54,47],[54,49,49,54,86,18,18,86,18,86,86,18,49,54,54,49],[64,47,49,\
44,53,51,50,85,85,50,51,53,44,49,47,64]],[[34,77,77,34,52,83,83,52,52,83,83,52,34,77,77,34],[77,77,\
71,71,48,48,42,42,61,60,61,60,28,30,28,30],[77,71,77,71,48,42,48,42,60,60,61,61,30,30,28,28],[34,71\
,71,34,64,80,80,64,44,83,83,44,81,77,77,81],[52,48,48,64,52,48,48,64,53,86,86,65,53,86,86,65],[83,4\
8,42,80,48,83,80,42,63,32,33,62,33,62,63,32],[83,42,48,80,48,80,83,42,62,32,33,63,32,62,63,33],[52,\
42,42,64,64,42,42,52,45,86,86,85,85,86,86,45],[52,60,61,44,53,62,63,45,52,60,61,44,53,62,63,45],[83\
,61,61,83,86,33,33,86,61,83,83,61,33,86,86,33],[83,60,60,83,86,32,32,86,60,83,83,60,32,86,86,32],[5\
2,61,60,44,65,63,62,85,44,60,61,52,85,62,63,65],[34,30,28,81,53,32,33,85,53,32,33,85,34,30,28,81],[\
77,28,28,77,86,63,63,86,63,86,86,63,28,77,77,28],[77,30,30,77,86,62,62,86,62,86,86,62,30,77,77,30],\
[34,28,30,81,65,33,32,45,45,32,33,65,81,30,28,34]],[[11,71,71,11,57,39,39,57,39,57,57,39,71,11,11,7\
1],[71,71,77,77,42,42,48,48,60,61,60,61,30,28,30,28],[71,77,71,77,42,48,42,48,61,61,60,60,28,28,30,\
30],[11,77,77,11,57,54,54,57,54,57,57,54,77,11,11,77],[57,42,42,57,57,42,42,57,73,24,24,73,73,24,24\
,73],[39,42,48,54,42,39,54,48,18,51,50,19,50,19,18,51],[39,48,42,54,42,54,39,48,19,51,50,18,51,19,1\
8,50],[57,48,48,57,57,48,48,57,74,24,24,74,74,24,24,74],[39,61,60,54,73,19,18,74,39,61,60,54,73,19,\
18,74],[57,60,60,57,24,50,50,24,60,57,57,60,50,24,24,50],[57,61,61,57,24,51,51,24,61,57,57,61,51,24\
,24,51],[39,60,61,54,73,18,19,74,54,61,60,39,74,19,18,73],[71,28,30,77,73,51,50,74,73,51,50,74,71,2\
8,30,77],[11,30,30,11,24,18,18,24,18,24,24,18,30,11,11,30],[11,28,28,11,24,19,19,24,19,24,24,19,28,\
11,11,28],[71,30,28,77,73,50,51,74,74,51,50,73,77,28,30,71]],[[11,71,71,11,57,39,39,57,39,57,57,39,\
71,11,11,71],[71,71,77,77,42,42,48,48,60,61,60,61,30,28,30,28],[71,77,71,77,42,48,42,48,61,61,60,60\
,28,28,30,30],[11,77,77,11,57,54,54,57,54,57,57,54,77,11,11,77],[57,42,42,57,57,42,42,57,73,24,24,7\
3,73,24,24,73],[39,42,48,54,42,39,54,48,18,51,50,19,50,19,18,51],[39,48,42,54,42,54,39,48,19,51,50,\
18,51,19,18,50],[57,48,48,57,57,48,48,57,74,24,24,74,74,24,24,74],[39,61,60,54,73,19,18,74,39,61,60\
,54,73,19,18,74],[57,60,60,57,24,50,50,24,60,57,57,60,50,24,24,50],[57,61,61,57,24,51,51,24,61,57,5\
7,61,51,24,24,51],[39,60,61,54,73,18,19,74,54,61,60,39,74,19,18,73],[71,28,30,77,73,51,50,74,73,51,\
50,74,71,28,30,77],[11,30,30,11,24,18,18,24,18,24,24,18,30,11,11,30],[11,28,28,11,24,19,19,24,19,24\
,24,19,28,11,11,28],[71,30,28,77,73,50,51,74,74,51,50,73,77,28,30,71]],[[34,77,77,34,52,83,83,52,52\
,83,83,52,34,77,77,34],[77,77,71,71,48,48,42,42,61,60,61,60,28,30,28,30],[77,71,77,71,48,42,48,42,6\
0,60,61,61,30,30,28,28],[34,71,71,34,64,80,80,64,44,83,83,44,81,77,77,81],[52,48,48,64,52,48,48,64,\
53,86,86,65,53,86,86,65],[83,48,42,80,48,83,80,42,63,32,33,62,33,62,63,32],[83,42,48,80,48,80,83,42\
,62,32,33,63,32,62,63,33],[52,42,42,64,64,42,42,52,45,86,86,85,85,86,86,45],[52,60,61,44,53,62,63,4\
5,52,60,61,44,53,62,63,45],[83,61,61,83,86,33,33,86,61,83,83,61,33,86,86,33],[83,60,60,83,86,32,32,\
86,60,83,83,60,32,86,86,32],[52,61,60,44,65,63,62,85,44,60,61,52,85,62,63,65],[34,30,28,81,53,32,33\
,85,53,32,33,85,34,30,28,81],[77,28,28,77,86,63,63,86,63,86,86,63,28,77,77,28],[77,30,30,77,86,62,6\
2,86,62,86,86,62,30,77,77,30],[34,28,30,81,65,33,32,45,45,32,33,65,81,30,28,34]]],[[[3,56,55,58,3,5\
6,55,58,37,57,57,59,37,57,57,59],[56,56,66,66,23,23,68,68,60,61,60,61,49,47,49,47],[55,66,55,66,22,\
67,22,67,61,61,60,60,47,47,49,49],[58,66,66,58,25,69,69,25,64,57,57,64,52,57,57,52],[3,23,22,25,3,2\
3,22,25,15,24,24,26,15,24,24,26],[56,23,67,69,23,56,69,67,62,51,50,63,50,63,62,51],[55,68,22,69,22,\
69,55,68,63,51,50,62,51,63,62,50],[58,68,67,25,25,67,68,58,65,24,24,53,53,24,24,65],[37,61,60,64,15\
,63,62,65,37,61,60,64,15,63,62,65],[57,60,60,57,24,50,50,24,60,57,57,60,50,24,24,50],[57,61,61,57,2\
4,51,51,24,61,57,57,61,51,24,24,51],[59,60,61,64,26,62,63,53,64,61,60,59,53,63,62,26],[37,47,49,52,\
15,51,50,53,15,51,50,53,37,47,49,52],[57,49,49,57,24,62,62,24,62,24,24,62,49,57,57,49],[57,47,47,57\
,24,63,63,24,63,24,24,63,47,57,57,47],[59,49,47,52,26,50,51,65,65,51,50,26,52,47,49,59]],[[23,23,75\
,75,23,23,75,75,42,42,42,42,42,42,42,42],[23,23,68,68,56,56,66,66,49,47,49,47,60,61,60,61],[75,68,7\
5,68,76,69,76,69,47,47,49,49,61,61,60,60],[75,68,68,75,79,67,67,79,48,42,42,48,48,42,42,48],[23,56,\
76,79,23,56,76,79,43,73,73,43,43,73,73,43],[23,56,69,67,56,23,67,69,50,63,62,51,62,51,50,63],[75,66\
,76,67,76,67,75,66,51,63,62,50,63,51,50,62],[75,66,69,79,79,69,66,75,86,73,73,86,86,73,73,86],[42,4\
7,49,48,43,51,50,86,42,47,49,48,43,51,50,86],[42,49,49,42,73,62,62,73,49,42,42,49,62,73,73,62],[42,\
47,47,42,73,63,63,73,47,42,42,47,63,73,73,63],[42,49,47,48,43,50,51,86,48,47,49,42,86,51,50,43],[42\
,61,60,48,43,63,62,86,43,63,62,86,42,61,60,48],[42,60,60,42,73,50,50,73,50,73,73,50,60,42,42,60],[4\
2,61,61,42,73,51,51,73,51,73,73,51,61,42,42,61],[42,60,61,48,43,62,63,86,86,63,62,43,48,61,60,42]],\
[[22,79,22,79,22,79,22,79,42,42,42,42,42,42,42,42],[79,79,67,67,76,76,69,69,49,47,49,47,60,61,60,61\
],[22,67,22,67,55,66,55,66,47,47,49,49,61,61,60,60],[79,67,67,79,75,68,68,75,48,42,42,48,48,42,42,4\
8],[22,76,55,75,22,76,55,75,43,73,73,43,43,73,73,43],[79,76,66,68,76,79,68,66,50,63,62,51,62,51,50,\
63],[22,69,55,68,55,68,22,69,51,63,62,50,63,51,50,62],[79,69,66,75,75,66,69,79,86,73,73,86,86,73,73\
,86],[42,47,49,48,43,51,50,86,42,47,49,48,43,51,50,86],[42,49,49,42,73,62,62,73,49,42,42,49,62,73,7\
3,62],[42,47,47,42,73,63,63,73,47,42,42,47,63,73,73,63],[42,49,47,48,43,50,51,86,48,47,49,42,86,51,\
50,43],[42,61,60,48,43,63,62,86,43,63,62,86,42,61,60,48],[42,60,60,42,73,50,50,73,50,73,73,50,60,42\
,42,60],[42,61,61,42,73,51,51,73,51,73,73,51,61,42,42,61],[42,60,61,48,43,62,63,86,86,63,62,43,48,6\
1,60,42]],[[25,76,76,25,25,76,76,25,44,57,57,44,44,57,57,44],[76,76,69,69,79,79,67,67,60,61,60,61,4\
9,47,49,47],[76,69,76,69,75,68,75,68,61,61,60,60,47,47,49,49],[25,69,69,25,58,66,66,58,52,57,57,52,\
64,57,57,64],[25,79,75,58,25,79,75,58,45,24,24,85,45,24,24,85],[76,79,68,66,79,76,66,68,62,51,50,63\
,50,63,62,51],[76,67,75,66,75,66,76,67,63,51,50,62,51,63,62,50],[25,67,68,58,58,68,67,25,53,24,24,6\
5,65,24,24,53],[44,61,60,52,45,63,62,53,44,61,60,52,45,63,62,53],[57,60,60,57,24,50,50,24,60,57,57,\
60,50,24,24,50],[57,61,61,57,24,51,51,24,61,57,57,61,51,24,24,51],[44,60,61,52,85,62,63,65,52,61,60\
,44,65,63,62,85],[44,47,49,64,45,51,50,65,45,51,50,65,44,47,49,64],[57,49,49,57,24,62,62,24,62,24,2\
4,62,49,57,57,49],[57,47,47,57,24,63,63,24,63,24,24,63,47,57,57,47],[44,49,47,64,85,50,51,53,53,51,\
50,85,64,47,49,44]],[[3,56,55,58,3,56,55,58,37,57,57,59,37,57,57,59],[56,56,66,66,23,23,68,68,60,61\
,60,61,49,47,49,47],[55,66,55,66,22,67,22,67,61,61,60,60,47,47,49,49],[58,66,66,58,25,69,69,25,64,5\
7,57,64,52,57,57,52],[3,23,22,25,3,23,22,25,15,24,24,26,15,24,24,26],[56,23,67,69,23,56,69,67,62,51\
,50,63,50,63,62,51],[55,68,22,69,22,69,55,68,63,51,50,62,51,63,62,50],[58,68,67,25,25,67,68,58,65,2\
4,24,53,53,24,24,65],[37,61,60,64,15,63,62,65,37,61,60,64,15,63,62,65],[57,60,60,57,24,50,50,24,60,\
57,57,60,50,24,24,50],[57,61,61,57,24,51,51,24,61,57,57,61,51,24,24,51],[59,60,61,64,26,62,63,53,64\
,61,60,59,53,63,62,26],[37,47,49,52,15,51,50,53,15,51,50,53,37,47,49,52],[57,49,49,57,24,62,62,24,6\
2,24,24,62,49,57,57,49],[57,47,47,57,24,63,63,24,63,24,24,63,47,57,57,47],[59,49,47,52,26,50,51,65,\
65,51,50,26,52,47,49,59]],[[23,23,75,75,23,23,75,75,42,42,42,42,42,42,42,42],[23,23,68,68,56,56,66,\
66,49,47,49,47,60,61,60,61],[75,68,75,68,76,69,76,69,47,47,49,49,61,61,60,60],[75,68,68,75,79,67,67\
,79,48,42,42,48,48,42,42,48],[23,56,76,79,23,56,76,79,43,73,73,43,43,73,73,43],[23,56,69,67,56,23,6\
7,69,50,63,62,51,62,51,50,63],[75,66,76,67,76,67,75,66,51,63,62,50,63,51,50,62],[75,66,69,79,79,69,\
66,75,86,73,73,86,86,73,73,86],[42,47,49,48,43,51,50,86,42,47,49,48,43,51,50,86],[42,49,49,42,73,62\
,62,73,49,42,42,49,62,73,73,62],[42,47,47,42,73,63,63,73,47,42,42,47,63,73,73,63],[42,49,47,48,43,5\
0,51,86,48,47,49,42,86,51,50,43],[42,61,60,48,43,63,62,86,43,63,62,86,42,61,60,48],[42,60,60,42,73,\
50,50,73,50,73,73,50,60,42,42,60],[42,61,61,42,73,51,51,73,51,73,73,51,61,42,42,61],[42,60,61,48,43\
,62,63,86,86,63,62,43,48,61,60,42]],[[22,79,22,79,22,79,22,79,42,42,42,42,42,42,42,42],[79,79,67,67\
,76,76,69,69,49,47,49,47,60,61,60,61],[22,67,22,67,55,66,55,66,47,47,49,49,61,61,60,60],[79,67,67,7\
9,75,68,68,75,48,42,42,48,48,42,42,48],[22,76,55,75,22,76,55,75,43,73,73,43,43,73,73,43],[79,76,66,\
68,76,79,68,66,50,63,62,51,62,51,50,63],[22,69,55,68,55,68,22,69,51,63,62,50,63,51,50,62],[79,69,66\
,75,75,66,69,79,86,73,73,86,86,73,73,86],[42,47,49,48,43,51,50,86,42,47,49,48,43,51,50,86],[42,49,4\
9,42,73,62,62,73,49,42,42,49,62,73,73,62],[42,47,47,42,73,63,63,73,47,42,42,47,63,73,73,63],[42,49,\
47,48,43,50,51,86,48,47,49,42,86,51,50,43],[42,61,60,48,43,63,62,86,43,63,62,86,42,61,60,48],[42,60\
,60,42,73,50,50,73,50,73,73,50,60,42,42,60],[42,61,61,42,73,51,51,73,51,73,73,51,61,42,42,61],[42,6\
0,61,48,43,62,63,86,86,63,62,43,48,61,60,42]],[[25,76,76,25,25,76,76,25,44,57,57,44,44,57,57,44],[7\
6,76,69,69,79,79,67,67,60,61,60,61,49,47,49,47],[76,69,76,69,75,68,75,68,61,61,60,60,47,47,49,49],[\
25,69,69,25,58,66,66,58,52,57,57,52,64,57,57,64],[25,79,75,58,25,79,75,58,45,24,24,85,45,24,24,85],\
[76,79,68,66,79,76,66,68,62,51,50,63,50,63,62,51],[76,67,75,66,75,66,76,67,63,51,50,62,51,63,62,50]\
,[25,67,68,58,58,68,67,25,53,24,24,65,65,24,24,53],[44,61,60,52,45,63,62,53,44,61,60,52,45,63,62,53\
],[57,60,60,57,24,50,50,24,60,57,57,60,50,24,24,50],[57,61,61,57,24,51,51,24,61,57,57,61,51,24,24,5\
1],[44,60,61,52,85,62,63,65,52,61,60,44,65,63,62,85],[44,47,49,64,45,51,50,65,45,51,50,65,44,47,49,\
64],[57,49,49,57,24,62,62,24,62,24,24,62,49,57,57,49],[57,47,47,57,24,63,63,24,63,24,24,63,47,57,57\
,47],[44,49,47,64,85,50,51,53,53,51,50,85,64,47,49,44]],[[15,73,73,85,15,73,73,85,15,73,73,85,15,73\
,73,85],[73,73,74,74,43,43,86,86,62,63,62,63,50,51,50,51],[73,74,73,74,43,86,43,86,63,63,62,62,51,5\
1,50,50],[85,74,74,85,45,74,74,45,65,73,73,65,53,73,73,53],[15,43,43,45,15,43,43,45,37,42,42,44,37,\
42,42,44],[73,43,86,74,43,73,74,86,60,47,49,61,49,61,60,47],[73,86,43,74,43,74,73,86,61,47,49,60,47\
,61,60,49],[85,86,86,45,45,86,86,85,64,42,42,52,52,42,42,64],[15,63,62,65,37,61,60,64,15,63,62,65,3\
7,61,60,64],[73,62,62,73,42,49,49,42,62,73,73,62,49,42,42,49],[73,63,63,73,42,47,47,42,63,73,73,63,\
47,42,42,47],[85,62,63,65,44,60,61,52,65,63,62,85,52,61,60,44],[15,51,50,53,37,47,49,52,37,47,49,52\
,15,51,50,53],[73,50,50,73,42,60,60,42,60,42,42,60,50,73,73,50],[73,51,51,73,42,61,61,42,61,42,42,6\
1,51,73,73,51],[85,50,51,53,44,49,47,64,64,47,49,44,53,51,50,85]],[[24,43,43,24,24,43,43,24,43,24,2\
4,43,43,24,24,43],[43,43,86,86,73,73,74,74,50,51,50,51,62,63,62,63],[43,86,43,86,73,74,73,74,51,51,\
50,50,63,63,62,62],[24,86,86,24,24,86,86,24,86,24,24,86,86,24,24,86],[24,73,73,24,24,73,73,24,42,57\
,57,42,42,57,57,42],[43,73,74,86,73,43,86,74,49,61,60,47,60,47,49,61],[43,74,73,86,73,86,43,74,47,6\
1,60,49,61,47,49,60],[24,74,74,24,24,74,74,24,48,57,57,48,48,57,57,48],[43,51,50,86,42,47,49,48,43,\
51,50,86,42,47,49,48],[24,50,50,24,57,60,60,57,50,24,24,50,60,57,57,60],[24,51,51,24,57,61,61,57,51\
,24,24,51,61,57,57,61],[43,50,51,86,42,49,47,48,86,51,50,43,48,47,49,42],[43,63,62,86,42,61,60,48,4\
2,61,60,48,43,63,62,86],[24,62,62,24,57,49,49,57,49,57,57,49,62,24,24,62],[24,63,63,24,57,47,47,57,\
47,57,57,47,63,24,24,63],[43,62,63,86,42,60,61,48,48,61,60,42,86,63,62,43]],[[24,43,43,24,24,43,43,\
24,43,24,24,43,43,24,24,43],[43,43,86,86,73,73,74,74,50,51,50,51,62,63,62,63],[43,86,43,86,73,74,73\
,74,51,51,50,50,63,63,62,62],[24,86,86,24,24,86,86,24,86,24,24,86,86,24,24,86],[24,73,73,24,24,73,7\
3,24,42,57,57,42,42,57,57,42],[43,73,74,86,73,43,86,74,49,61,60,47,60,47,49,61],[43,74,73,86,73,86,\
43,74,47,61,60,49,61,47,49,60],[24,74,74,24,24,74,74,24,48,57,57,48,48,57,57,48],[43,51,50,86,42,47\
,49,48,43,51,50,86,42,47,49,48],[24,50,50,24,57,60,60,57,50,24,24,50,60,57,57,60],[24,51,51,24,57,6\
1,61,57,51,24,24,51,61,57,57,61],[43,50,51,86,42,49,47,48,86,51,50,43,48,47,49,42],[43,63,62,86,42,\
61,60,48,42,61,60,48,43,63,62,86],[24,62,62,24,57,49,49,57,49,57,57,49,62,24,24,62],[24,63,63,24,57\
,47,47,57,47,57,57,47,63,24,24,63],[43,62,63,86,42,60,61,48,48,61,60,42,86,63,62,43]],[[26,73,73,45\
,26,73,73,45,45,73,73,26,45,73,73,26],[73,73,74,74,43,43,86,86,62,63,62,63,50,51,50,51],[73,74,73,7\
4,43,86,43,86,63,63,62,62,51,51,50,50],[45,74,74,45,85,74,74,85,53,73,73,53,65,73,73,65],[26,43,43,\
85,26,43,43,85,44,42,42,59,44,42,42,59],[73,43,86,74,43,73,74,86,60,47,49,61,49,61,60,47],[73,86,43\
,74,43,74,73,86,61,47,49,60,47,61,60,49],[45,86,86,85,85,86,86,45,52,42,42,64,64,42,42,52],[45,63,6\
2,53,44,61,60,52,45,63,62,53,44,61,60,52],[73,62,62,73,42,49,49,42,62,73,73,62,49,42,42,49],[73,63,\
63,73,42,47,47,42,63,73,73,63,47,42,42,47],[26,62,63,53,59,60,61,64,53,63,62,26,64,61,60,59],[45,51\
,50,65,44,47,49,64,44,47,49,64,45,51,50,65],[73,50,50,73,42,60,60,42,60,42,42,60,50,73,73,50],[73,5\
1,51,73,42,61,61,42,61,42,42,61,51,73,73,51],[26,50,51,65,59,49,47,52,52,47,49,59,65,51,50,26]],[[1\
5,73,73,85,15,73,73,85,15,73,73,85,15,73,73,85],[73,73,74,74,43,43,86,86,62,63,62,63,50,51,50,51],[\
73,74,73,74,43,86,43,86,63,63,62,62,51,51,50,50],[85,74,74,85,45,74,74,45,65,73,73,65,53,73,73,53],\
[15,43,43,45,15,43,43,45,37,42,42,44,37,42,42,44],[73,43,86,74,43,73,74,86,60,47,49,61,49,61,60,47]\
,[73,86,43,74,43,74,73,86,61,47,49,60,47,61,60,49],[85,86,86,45,45,86,86,85,64,42,42,52,52,42,42,64\
],[15,63,62,65,37,61,60,64,15,63,62,65,37,61,60,64],[73,62,62,73,42,49,49,42,62,73,73,62,49,42,42,4\
9],[73,63,63,73,42,47,47,42,63,73,73,63,47,42,42,47],[85,62,63,65,44,60,61,52,65,63,62,85,52,61,60,\
44],[15,51,50,53,37,47,49,52,37,47,49,52,15,51,50,53],[73,50,50,73,42,60,60,42,60,42,42,60,50,73,73\
,50],[73,51,51,73,42,61,61,42,61,42,42,61,51,73,73,51],[85,50,51,53,44,49,47,64,64,47,49,44,53,51,5\
0,85]],[[24,43,43,24,24,43,43,24,43,24,24,43,43,24,24,43],[43,43,86,86,73,73,74,74,50,51,50,51,62,6\
3,62,63],[43,86,43,86,73,74,73,74,51,51,50,50,63,63,62,62],[24,86,86,24,24,86,86,24,86,24,24,86,86,\
24,24,86],[24,73,73,24,24,73,73,24,42,57,57,42,42,57,57,42],[43,73,74,86,73,43,86,74,49,61,60,47,60\
,47,49,61],[43,74,73,86,73,86,43,74,47,61,60,49,61,47,49,60],[24,74,74,24,24,74,74,24,48,57,57,48,4\
8,57,57,48],[43,51,50,86,42,47,49,48,43,51,50,86,42,47,49,48],[24,50,50,24,57,60,60,57,50,24,24,50,\
60,57,57,60],[24,51,51,24,57,61,61,57,51,24,24,51,61,57,57,61],[43,50,51,86,42,49,47,48,86,51,50,43\
,48,47,49,42],[43,63,62,86,42,61,60,48,42,61,60,48,43,63,62,86],[24,62,62,24,57,49,49,57,49,57,57,4\
9,62,24,24,62],[24,63,63,24,57,47,47,57,47,57,57,47,63,24,24,63],[43,62,63,86,42,60,61,48,48,61,60,\
42,86,63,62,43]],[[24,43,43,24,24,43,43,24,43,24,24,43,43,24,24,43],[43,43,86,86,73,73,74,74,50,51,\
50,51,62,63,62,63],[43,86,43,86,73,74,73,74,51,51,50,50,63,63,62,62],[24,86,86,24,24,86,86,24,86,24\
,24,86,86,24,24,86],[24,73,73,24,24,73,73,24,42,57,57,42,42,57,57,42],[43,73,74,86,73,43,86,74,49,6\
1,60,47,60,47,49,61],[43,74,73,86,73,86,43,74,47,61,60,49,61,47,49,60],[24,74,74,24,24,74,74,24,48,\
57,57,48,48,57,57,48],[43,51,50,86,42,47,49,48,43,51,50,86,42,47,49,48],[24,50,50,24,57,60,60,57,50\
,24,24,50,60,57,57,60],[24,51,51,24,57,61,61,57,51,24,24,51,61,57,57,61],[43,50,51,86,42,49,47,48,8\
6,51,50,43,48,47,49,42],[43,63,62,86,42,61,60,48,42,61,60,48,43,63,62,86],[24,62,62,24,57,49,49,57,\
49,57,57,49,62,24,24,62],[24,63,63,24,57,47,47,57,47,57,57,47,63,24,24,63],[43,62,63,86,42,60,61,48\
,48,61,60,42,86,63,62,43]],[[26,73,73,45,26,73,73,45,45,73,73,26,45,73,73,26],[73,73,74,74,43,43,86\
,86,62,63,62,63,50,51,50,51],[73,74,73,74,43,86,43,86,63,63,62,62,51,51,50,50],[45,74,74,45,85,74,7\
4,85,53,73,73,53,65,73,73,65],[26,43,43,85,26,43,43,85,44,42,42,59,44,42,42,59],[73,43,86,74,43,73,\
74,86,60,47,49,61,49,61,60,47],[73,86,43,74,43,74,73,86,61,47,49,60,47,61,60,49],[45,86,86,85,85,86\
,86,45,52,42,42,64,64,42,42,52],[45,63,62,53,44,61,60,52,45,63,62,53,44,61,60,52],[73,62,62,73,42,4\
9,49,42,62,73,73,62,49,42,42,49],[73,63,63,73,42,47,47,42,63,73,73,63,47,42,42,47],[26,62,63,53,59,\
60,61,64,53,63,62,26,64,61,60,59],[45,51,50,65,44,47,49,64,44,47,49,64,45,51,50,65],[73,50,50,73,42\
,60,60,42,60,42,42,60,50,73,73,50],[73,51,51,73,42,61,61,42,61,42,42,61,51,73,73,51],[26,50,51,65,5\
9,49,47,52,52,47,49,59,65,51,50,26]]],[[[9,56,72,84,56,9,84,72,39,80,80,39,80,39,39,80],[56,56,66,6\
6,23,23,68,68,60,61,60,61,49,47,49,47],[72,66,72,66,79,29,79,29,61,61,60,60,47,47,49,49],[84,66,66,\
84,76,36,36,76,54,80,80,54,83,39,39,83],[56,23,79,76,56,23,79,76,73,43,43,73,73,43,43,73],[9,23,29,\
36,23,9,36,29,18,33,32,19,32,19,18,33],[84,68,79,36,79,36,84,68,19,33,32,18,33,19,18,32],[72,68,29,\
76,76,29,68,72,74,43,43,74,74,43,43,74],[39,61,60,54,73,19,18,74,39,61,60,54,73,19,18,74],[80,60,60\
,80,43,32,32,43,60,80,80,60,32,43,43,32],[80,61,61,80,43,33,33,43,61,80,80,61,33,43,43,33],[39,60,6\
1,54,73,18,19,74,54,61,60,39,74,19,18,73],[80,47,49,83,73,33,32,74,73,33,32,74,80,47,49,83],[39,49,\
49,39,43,18,18,43,18,43,43,18,49,39,39,49],[39,47,47,39,43,19,19,43,19,43,43,19,47,39,39,47],[80,49\
,47,83,73,32,33,74,74,33,32,73,83,47,49,80]],[[23,23,75,75,23,23,75,75,42,42,42,42,42,42,42,42],[23\
,23,68,68,56,56,66,66,49,47,49,47,60,61,60,61],[75,68,75,68,76,69,76,69,47,47,49,49,61,61,60,60],[7\
5,68,68,75,79,67,67,79,48,42,42,48,48,42,42,48],[23,56,76,79,23,56,76,79,43,73,73,43,43,73,73,43],[\
23,56,69,67,56,23,67,69,50,63,62,51,62,51,50,63],[75,66,76,67,76,67,75,66,51,63,62,50,63,51,50,62],\
[75,66,69,79,79,69,66,75,86,73,73,86,86,73,73,86],[42,47,49,48,43,51,50,86,42,47,49,48,43,51,50,86]\
,[42,49,49,42,73,62,62,73,49,42,42,49,62,73,73,62],[42,47,47,42,73,63,63,73,47,42,42,47,63,73,73,63\
],[42,49,47,48,43,50,51,86,48,47,49,42,86,51,50,43],[42,61,60,48,43,63,62,86,43,63,62,86,42,61,60,4\
8],[42,60,60,42,73,50,50,73,50,73,73,50,60,42,42,60],[42,61,61,42,73,51,51,73,51,73,73,51,61,42,42,\
61],[42,60,61,48,43,62,63,86,86,63,62,43,48,61,60,42]],[[29,67,29,67,67,29,67,29,48,48,48,48,48,48,\
48,48],[67,67,79,79,69,69,76,76,47,49,47,49,61,60,61,60],[29,79,29,79,66,72,66,72,49,49,47,47,60,60\
,61,61],[67,79,79,67,68,75,75,68,42,48,48,42,42,48,48,42],[67,69,66,68,67,69,66,68,86,74,74,86,86,7\
4,74,86],[29,69,72,75,69,29,75,72,51,62,63,50,63,50,51,62],[67,76,66,75,66,75,67,76,50,62,63,51,62,\
50,51,63],[29,76,72,68,68,72,76,29,43,74,74,43,43,74,74,43],[48,49,47,42,86,50,51,43,48,49,47,42,86\
,50,51,43],[48,47,47,48,74,63,63,74,47,48,48,47,63,74,74,63],[48,49,49,48,74,62,62,74,49,48,48,49,6\
2,74,74,62],[48,47,49,42,86,51,50,43,42,49,47,48,43,50,51,86],[48,60,61,42,86,62,63,43,86,62,63,43,\
48,60,61,42],[48,61,61,48,74,51,51,74,51,74,74,51,61,48,48,61],[48,60,60,48,74,50,50,74,50,74,74,50\
,60,48,48,60],[48,61,60,42,86,63,62,43,43,62,63,86,42,60,61,48]],[[36,69,69,36,69,36,36,69,54,83,83\
,54,83,54,54,83],[69,69,76,76,67,67,79,79,61,60,61,60,47,49,47,49],[69,76,69,76,68,75,68,75,60,60,6\
1,61,49,49,47,47],[36,76,76,36,66,84,84,66,39,83,83,39,80,54,54,80],[69,67,68,66,69,67,68,66,74,86,\
86,74,74,86,86,74],[36,67,75,84,67,36,84,75,19,32,33,18,33,18,19,32],[36,79,68,84,68,84,36,79,18,32\
,33,19,32,18,19,33],[69,79,75,66,66,75,79,69,73,86,86,73,73,86,86,73],[54,60,61,39,74,18,19,73,54,6\
0,61,39,74,18,19,73],[83,61,61,83,86,33,33,86,61,83,83,61,33,86,86,33],[83,60,60,83,86,32,32,86,60,\
83,83,60,32,86,86,32],[54,61,60,39,74,19,18,73,39,60,61,54,73,18,19,74],[83,49,47,80,74,32,33,73,74\
,32,33,73,83,49,47,80],[54,47,47,54,86,19,19,86,19,86,86,19,47,54,54,47],[54,49,49,54,86,18,18,86,1\
8,86,86,18,49,54,54,49],[83,47,49,80,74,33,32,73,73,32,33,74,80,49,47,83]],[[23,23,75,75,23,23,75,7\
5,42,42,42,42,42,42,42,42],[23,23,68,68,56,56,66,66,49,47,49,47,60,61,60,61],[75,68,75,68,76,69,76,\
69,47,47,49,49,61,61,60,60],[75,68,68,75,79,67,67,79,48,42,42,48,48,42,42,48],[23,56,76,79,23,56,76\
,79,43,73,73,43,43,73,73,43],[23,56,69,67,56,23,67,69,50,63,62,51,62,51,50,63],[75,66,76,67,76,67,7\
5,66,51,63,62,50,63,51,50,62],[75,66,69,79,79,69,66,75,86,73,73,86,86,73,73,86],[42,47,49,48,43,51,\
50,86,42,47,49,48,43,51,50,86],[42,49,49,42,73,62,62,73,49,42,42,49,62,73,73,62],[42,47,47,42,73,63\
,63,73,47,42,42,47,63,73,73,63],[42,49,47,48,43,50,51,86,48,47,49,42,86,51,50,43],[42,61,60,48,43,6\
3,62,86,43,63,62,86,42,61,60,48],[42,60,60,42,73,50,50,73,50,73,73,50,60,42,42,60],[42,61,61,42,73,\
51,51,73,51,73,73,51,61,42,42,61],[42,60,61,48,43,62,63,86,86,63,62,43,48,61,60,42]],[[9,56,72,84,5\
6,9,84,72,39,80,80,39,80,39,39,80],[56,56,66,66,23,23,68,68,60,61,60,61,49,47,49,47],[72,66,72,66,7\
9,29,79,29,61,61,60,60,47,47,49,49],[84,66,66,84,76,36,36,76,54,80,80,54,83,39,39,83],[56,23,79,76,\
56,23,79,76,73,43,43,73,73,43,43,73],[9,23,29,36,23,9,36,29,18,33,32,19,32,19,18,33],[84,68,79,36,7\
9,36,84,68,19,33,32,18,33,19,18,32],[72,68,29,76,76,29,68,72,74,43,43,74,74,43,43,74],[39,61,60,54,\
73,19,18,74,39,61,60,54,73,19,18,74],[80,60,60,80,43,32,32,43,60,80,80,60,32,43,43,32],[80,61,61,80\
,43,33,33,43,61,80,80,61,33,43,43,33],[39,60,61,54,73,18,19,74,54,61,60,39,74,19,18,73],[80,47,49,8\
3,73,33,32,74,73,33,32,74,80,47,49,83],[39,49,49,39,43,18,18,43,18,43,43,18,49,39,39,49],[39,47,47,\
39,43,19,19,43,19,43,43,19,47,39,39,47],[80,49,47,83,73,32,33,74,74,33,32,73,83,47,49,80]],[[36,69,\
69,36,69,36,36,69,54,83,83,54,83,54,54,83],[69,69,76,76,67,67,79,79,61,60,61,60,47,49,47,49],[69,76\
,69,76,68,75,68,75,60,60,61,61,49,49,47,47],[36,76,76,36,66,84,84,66,39,83,83,39,80,54,54,80],[69,6\
7,68,66,69,67,68,66,74,86,86,74,74,86,86,74],[36,67,75,84,67,36,84,75,19,32,33,18,33,18,19,32],[36,\
79,68,84,68,84,36,79,18,32,33,19,32,18,19,33],[69,79,75,66,66,75,79,69,73,86,86,73,73,86,86,73],[54\
,60,61,39,74,18,19,73,54,60,61,39,74,18,19,73],[83,61,61,83,86,33,33,86,61,83,83,61,33,86,86,33],[8\
3,60,60,83,86,32,32,86,60,83,83,60,32,86,86,32],[54,61,60,39,74,19,18,73,39,60,61,54,73,18,19,74],[\
83,49,47,80,74,32,33,73,74,32,33,73,83,49,47,80],[54,47,47,54,86,19,19,86,19,86,86,19,47,54,54,47],\
[54,49,49,54,86,18,18,86,18,86,86,18,49,54,54,49],[83,47,49,80,74,33,32,73,73,32,33,74,80,49,47,83]\
],[[29,67,29,67,67,29,67,29,48,48,48,48,48,48,48,48],[67,67,79,79,69,69,76,76,47,49,47,49,61,60,61,\
60],[29,79,29,79,66,72,66,72,49,49,47,47,60,60,61,61],[67,79,79,67,68,75,75,68,42,48,48,42,42,48,48\
,42],[67,69,66,68,67,69,66,68,86,74,74,86,86,74,74,86],[29,69,72,75,69,29,75,72,51,62,63,50,63,50,5\
1,62],[67,76,66,75,66,75,67,76,50,62,63,51,62,50,51,63],[29,76,72,68,68,72,76,29,43,74,74,43,43,74,\
74,43],[48,49,47,42,86,50,51,43,48,49,47,42,86,50,51,43],[48,47,47,48,74,63,63,74,47,48,48,47,63,74\
,74,63],[48,49,49,48,74,62,62,74,49,48,48,49,62,74,74,62],[48,47,49,42,86,51,50,43,42,49,47,48,43,5\
0,51,86],[48,60,61,42,86,62,63,43,86,62,63,43,48,60,61,42],[48,61,61,48,74,51,51,74,51,74,74,51,61,\
48,48,61],[48,60,60,48,74,50,50,74,50,74,74,50,60,48,48,60],[48,61,60,42,86,63,62,43,43,62,63,86,42\
,60,61,48]],[[18,62,62,18,62,18,18,62,18,62,62,18,62,18,18,62],[62,62,63,63,50,50,51,51,74,73,74,73\
,86,43,86,43],[62,63,62,63,50,51,50,51,73,73,74,74,43,43,86,86],[18,63,63,18,62,19,19,62,19,62,62,1\
9,63,18,18,63],[62,50,50,62,62,50,50,62,60,49,49,60,60,49,49,60],[18,50,51,19,50,18,19,51,54,42,48,\
39,48,39,54,42],[18,51,50,19,50,19,18,51,39,42,48,54,42,39,54,48],[62,51,51,62,62,51,51,62,61,49,49\
,61,61,49,49,61],[18,73,74,19,60,39,54,61,18,73,74,19,60,39,54,61],[62,74,74,62,49,48,48,49,74,62,6\
2,74,48,49,49,48],[62,73,73,62,49,42,42,49,73,62,62,73,42,49,49,42],[18,74,73,19,60,54,39,61,19,73,\
74,18,61,39,54,60],[62,43,86,63,60,42,48,61,60,42,48,61,62,43,86,63],[18,86,86,18,49,54,54,49,54,49\
,49,54,86,18,18,86],[18,43,43,18,49,39,39,49,39,49,49,39,43,18,18,43],[62,86,43,63,60,48,42,61,61,4\
2,48,60,63,43,86,62]],[[33,51,51,33,51,33,33,51,51,33,33,51,33,51,51,33],[51,51,50,50,63,63,62,62,4\
3,86,43,86,73,74,73,74],[51,50,51,50,63,62,63,62,86,86,43,43,74,74,73,73],[33,50,50,33,51,32,32,51,\
50,33,33,50,32,51,51,32],[51,63,63,51,51,63,63,51,47,61,61,47,47,61,61,47],[33,63,62,32,63,33,32,62\
,42,83,80,48,80,48,42,83],[33,62,63,32,63,32,33,62,48,83,80,42,83,48,42,80],[51,62,62,51,51,62,62,5\
1,49,61,61,49,49,61,61,49],[51,86,43,50,47,48,42,49,51,86,43,50,47,48,42,49],[33,43,43,33,61,80,80,\
61,43,33,33,43,80,61,61,80],[33,86,86,33,61,83,83,61,86,33,33,86,83,61,61,83],[51,43,86,50,47,42,48\
,49,50,86,43,51,49,48,42,47],[33,74,73,32,47,83,80,49,47,83,80,49,33,74,73,32],[51,73,73,51,61,42,4\
2,61,42,61,61,42,73,51,51,73],[51,74,74,51,61,48,48,61,48,61,61,48,74,51,51,74],[33,73,74,32,47,80,\
83,49,49,83,80,47,32,74,73,33]],[[32,50,50,32,50,32,32,50,50,32,32,50,32,50,50,32],[50,50,51,51,62,\
62,63,63,86,43,86,43,74,73,74,73],[50,51,50,51,62,63,62,63,43,43,86,86,73,73,74,74],[32,51,51,32,50\
,33,33,50,51,32,32,51,33,50,50,33],[50,62,62,50,50,62,62,50,49,60,60,49,49,60,60,49],[32,62,63,33,6\
2,32,33,63,48,80,83,42,83,42,48,80],[32,63,62,33,62,33,32,63,42,80,83,48,80,42,48,83],[50,63,63,50,\
50,63,63,50,47,60,60,47,47,60,60,47],[50,43,86,51,49,42,48,47,50,43,86,51,49,42,48,47],[32,86,86,32\
,60,83,83,60,86,32,32,86,83,60,60,83],[32,43,43,32,60,80,80,60,43,32,32,43,80,60,60,80],[50,86,43,5\
1,49,48,42,47,51,43,86,50,47,42,48,49],[32,73,74,33,49,80,83,47,49,80,83,47,32,73,74,33],[50,74,74,\
50,60,48,48,60,48,60,60,48,74,50,50,74],[50,73,73,50,60,42,42,60,42,60,60,42,73,50,50,73],[32,74,73\
,33,49,83,80,47,47,80,83,49,33,73,74,32]],[[19,63,63,19,63,19,19,63,19,63,63,19,63,19,19,63],[63,63\
,62,62,51,51,50,50,73,74,73,74,43,86,43,86],[63,62,63,62,51,50,51,50,74,74,73,73,86,86,43,43],[19,6\
2,62,19,63,18,18,63,18,63,63,18,62,19,19,62],[63,51,51,63,63,51,51,63,61,47,47,61,61,47,47,61],[19,\
51,50,18,51,19,18,50,39,48,42,54,42,54,39,48],[19,50,51,18,51,18,19,50,54,48,42,39,48,54,39,42],[63\
,50,50,63,63,50,50,63,60,47,47,60,60,47,47,60],[19,74,73,18,61,54,39,60,19,74,73,18,61,54,39,60],[6\
3,73,73,63,47,42,42,47,73,63,63,73,42,47,47,42],[63,74,74,63,47,48,48,47,74,63,63,74,48,47,47,48],[\
19,73,74,18,61,39,54,60,18,74,73,19,60,54,39,61],[63,86,43,62,61,48,42,60,61,48,42,60,63,86,43,62],\
[19,43,43,19,47,39,39,47,39,47,47,39,43,19,19,43],[19,86,86,19,47,54,54,47,54,47,47,54,86,19,19,86]\
,[63,43,86,62,61,42,48,60,60,48,42,61,62,86,43,63]],[[32,50,50,32,50,32,32,50,50,32,32,50,32,50,50,\
32],[50,50,51,51,62,62,63,63,86,43,86,43,74,73,74,73],[50,51,50,51,62,63,62,63,43,43,86,86,73,73,74\
,74],[32,51,51,32,50,33,33,50,51,32,32,51,33,50,50,33],[50,62,62,50,50,62,62,50,49,60,60,49,49,60,6\
0,49],[32,62,63,33,62,32,33,63,48,80,83,42,83,42,48,80],[32,63,62,33,62,33,32,63,42,80,83,48,80,42,\
48,83],[50,63,63,50,50,63,63,50,47,60,60,47,47,60,60,47],[50,43,86,51,49,42,48,47,50,43,86,51,49,42\
,48,47],[32,86,86,32,60,83,83,60,86,32,32,86,83,60,60,83],[32,43,43,32,60,80,80,60,43,32,32,43,80,6\
0,60,80],[50,86,43,51,49,48,42,47,51,43,86,50,47,42,48,49],[32,73,74,33,49,80,83,47,49,80,83,47,32,\
73,74,33],[50,74,74,50,60,48,48,60,48,60,60,48,74,50,50,74],[50,73,73,50,60,42,42,60,42,60,60,42,73\
,50,50,73],[32,74,73,33,49,83,80,47,47,80,83,49,33,73,74,32]],[[19,63,63,19,63,19,19,63,19,63,63,19\
,63,19,19,63],[63,63,62,62,51,51,50,50,73,74,73,74,43,86,43,86],[63,62,63,62,51,50,51,50,74,74,73,7\
3,86,86,43,43],[19,62,62,19,63,18,18,63,18,63,63,18,62,19,19,62],[63,51,51,63,63,51,51,63,61,47,47,\
61,61,47,47,61],[19,51,50,18,51,19,18,50,39,48,42,54,42,54,39,48],[19,50,51,18,51,18,19,50,54,48,42\
,39,48,54,39,42],[63,50,50,63,63,50,50,63,60,47,47,60,60,47,47,60],[19,74,73,18,61,54,39,60,19,74,7\
3,18,61,54,39,60],[63,73,73,63,47,42,42,47,73,63,63,73,42,47,47,42],[63,74,74,63,47,48,48,47,74,63,\
63,74,48,47,47,48],[19,73,74,18,61,39,54,60,18,74,73,19,60,54,39,61],[63,86,43,62,61,48,42,60,61,48\
,42,60,63,86,43,62],[19,43,43,19,47,39,39,47,39,47,47,39,43,19,19,43],[19,86,86,19,47,54,54,47,54,4\
7,47,54,86,19,19,86],[63,43,86,62,61,42,48,60,60,48,42,61,62,86,43,63]],[[18,62,62,18,62,18,18,62,1\
8,62,62,18,62,18,18,62],[62,62,63,63,50,50,51,51,74,73,74,73,86,43,86,43],[62,63,62,63,50,51,50,51,\
73,73,74,74,43,43,86,86],[18,63,63,18,62,19,19,62,19,62,62,19,63,18,18,63],[62,50,50,62,62,50,50,62\
,60,49,49,60,60,49,49,60],[18,50,51,19,50,18,19,51,54,42,48,39,48,39,54,42],[18,51,50,19,50,19,18,5\
1,39,42,48,54,42,39,54,48],[62,51,51,62,62,51,51,62,61,49,49,61,61,49,49,61],[18,73,74,19,60,39,54,\
61,18,73,74,19,60,39,54,61],[62,74,74,62,49,48,48,49,74,62,62,74,48,49,49,48],[62,73,73,62,49,42,42\
,49,73,62,62,73,42,49,49,42],[18,74,73,19,60,54,39,61,19,73,74,18,61,39,54,60],[62,43,86,63,60,42,4\
8,61,60,42,48,61,62,43,86,63],[18,86,86,18,49,54,54,49,54,49,49,54,86,18,18,86],[18,43,43,18,49,39,\
39,49,39,49,49,39,43,18,18,43],[62,86,43,63,60,48,42,61,61,42,48,60,63,43,86,62]],[[33,51,51,33,51,\
33,33,51,51,33,33,51,33,51,51,33],[51,51,50,50,63,63,62,62,43,86,43,86,73,74,73,74],[51,50,51,50,63\
,62,63,62,86,86,43,43,74,74,73,73],[33,50,50,33,51,32,32,51,50,33,33,50,32,51,51,32],[51,63,63,51,5\
1,63,63,51,47,61,61,47,47,61,61,47],[33,63,62,32,63,33,32,62,42,83,80,48,80,48,42,83],[33,62,63,32,\
63,32,33,62,48,83,80,42,83,48,42,80],[51,62,62,51,51,62,62,51,49,61,61,49,49,61,61,49],[51,86,43,50\
,47,48,42,49,51,86,43,50,47,48,42,49],[33,43,43,33,61,80,80,61,43,33,33,43,80,61,61,80],[33,86,86,3\
3,61,83,83,61,86,33,33,86,83,61,61,83],[51,43,86,50,47,42,48,49,50,86,43,51,49,48,42,47],[33,74,73,\
32,47,83,80,49,47,83,80,49,33,74,73,32],[51,73,73,51,61,42,42,61,42,61,61,42,73,51,51,73],[51,74,74\
,51,61,48,48,61,48,61,61,48,74,51,51,74],[33,73,74,32,47,80,83,49,49,83,80,47,32,74,73,33]]],[[[8,7\
8,55,84,55,84,8,78,39,80,80,39,80,39,39,80],[78,78,66,66,75,75,31,31,60,61,60,61,49,47,49,47],[55,6\
6,55,66,22,67,22,67,61,61,60,60,47,47,49,49],[84,66,66,84,76,36,36,76,54,80,80,54,83,39,39,83],[55,\
75,22,76,55,75,22,76,73,43,43,73,73,43,43,73],[84,75,67,36,75,84,36,67,18,33,32,19,32,19,18,33],[8,\
31,22,36,22,36,8,31,19,33,32,18,33,19,18,32],[78,31,67,76,76,67,31,78,74,43,43,74,74,43,43,74],[39,\
61,60,54,73,19,18,74,39,61,60,54,73,19,18,74],[80,60,60,80,43,32,32,43,60,80,80,60,32,43,43,32],[80\
,61,61,80,43,33,33,43,61,80,80,61,33,43,43,33],[39,60,61,54,73,18,19,74,54,61,60,39,74,19,18,73],[8\
0,47,49,83,73,33,32,74,73,33,32,74,80,47,49,83],[39,49,49,39,43,18,18,43,18,43,43,18,49,39,39,49],[\
39,47,47,39,43,19,19,43,19,43,43,19,47,39,39,47],[80,49,47,83,73,32,33,74,74,33,32,73,83,47,49,80]]\
,[[31,31,68,68,68,68,31,31,48,48,48,48,48,48,48,48],[31,31,75,75,66,66,78,78,47,49,47,49,61,60,61,6\
0],[68,75,68,75,69,76,69,76,49,49,47,47,60,60,61,61],[68,75,75,68,67,79,79,67,42,48,48,42,42,48,48,\
42],[68,66,69,67,68,66,69,67,86,74,74,86,86,74,74,86],[68,66,76,79,66,68,79,76,51,62,63,50,63,50,51\
,62],[31,78,69,79,69,79,31,78,50,62,63,51,62,50,51,63],[31,78,76,67,67,76,78,31,43,74,74,43,43,74,7\
4,43],[48,49,47,42,86,50,51,43,48,49,47,42,86,50,51,43],[48,47,47,48,74,63,63,74,47,48,48,47,63,74,\
74,63],[48,49,49,48,74,62,62,74,49,48,48,49,62,74,74,62],[48,47,49,42,86,51,50,43,42,49,47,48,43,50\
,51,86],[48,60,61,42,86,62,63,43,86,62,63,43,48,60,61,42],[48,61,61,48,74,51,51,74,51,74,74,51,61,4\
8,48,61],[48,60,60,48,74,50,50,74,50,74,74,50,60,48,48,60],[48,61,60,42,86,63,62,43,43,62,63,86,42,\
60,61,48]],[[22,79,22,79,22,79,22,79,42,42,42,42,42,42,42,42],[79,79,67,67,76,76,69,69,49,47,49,47,\
60,61,60,61],[22,67,22,67,55,66,55,66,47,47,49,49,61,61,60,60],[79,67,67,79,75,68,68,75,48,42,42,48\
,48,42,42,48],[22,76,55,75,22,76,55,75,43,73,73,43,43,73,73,43],[79,76,66,68,76,79,68,66,50,63,62,5\
1,62,51,50,63],[22,69,55,68,55,68,22,69,51,63,62,50,63,51,50,62],[79,69,66,75,75,66,69,79,86,73,73,\
86,86,73,73,86],[42,47,49,48,43,51,50,86,42,47,49,48,43,51,50,86],[42,49,49,42,73,62,62,73,49,42,42\
,49,62,73,73,62],[42,47,47,42,73,63,63,73,47,42,42,47,63,73,73,63],[42,49,47,48,43,50,51,86,48,47,4\
9,42,86,51,50,43],[42,61,60,48,43,63,62,86,43,63,62,86,42,61,60,48],[42,60,60,42,73,50,50,73,50,73,\
73,50,60,42,42,60],[42,61,61,42,73,51,51,73,51,73,73,51,61,42,42,61],[42,60,61,48,43,62,63,86,86,63\
,62,43,48,61,60,42]],[[36,69,69,36,69,36,36,69,54,83,83,54,83,54,54,83],[69,69,76,76,67,67,79,79,61\
,60,61,60,47,49,47,49],[69,76,69,76,68,75,68,75,60,60,61,61,49,49,47,47],[36,76,76,36,66,84,84,66,3\
9,83,83,39,80,54,54,80],[69,67,68,66,69,67,68,66,74,86,86,74,74,86,86,74],[36,67,75,84,67,36,84,75,\
19,32,33,18,33,18,19,32],[36,79,68,84,68,84,36,79,18,32,33,19,32,18,19,33],[69,79,75,66,66,75,79,69\
,73,86,86,73,73,86,86,73],[54,60,61,39,74,18,19,73,54,60,61,39,74,18,19,73],[83,61,61,83,86,33,33,8\
6,61,83,83,61,33,86,86,33],[83,60,60,83,86,32,32,86,60,83,83,60,32,86,86,32],[54,61,60,39,74,19,18,\
73,39,60,61,54,73,18,19,74],[83,49,47,80,74,32,33,73,74,32,33,73,83,49,47,80],[54,47,47,54,86,19,19\
,86,19,86,86,19,47,54,54,47],[54,49,49,54,86,18,18,86,18,86,86,18,49,54,54,49],[83,47,49,80,74,33,3\
2,73,73,32,33,74,80,49,47,83]],[[22,79,22,79,22,79,22,79,42,42,42,42,42,42,42,42],[79,79,67,67,76,7\
6,69,69,49,47,49,47,60,61,60,61],[22,67,22,67,55,66,55,66,47,47,49,49,61,61,60,60],[79,67,67,79,75,\
68,68,75,48,42,42,48,48,42,42,48],[22,76,55,75,22,76,55,75,43,73,73,43,43,73,73,43],[79,76,66,68,76\
,79,68,66,50,63,62,51,62,51,50,63],[22,69,55,68,55,68,22,69,51,63,62,50,63,51,50,62],[79,69,66,75,7\
5,66,69,79,86,73,73,86,86,73,73,86],[42,47,49,48,43,51,50,86,42,47,49,48,43,51,50,86],[42,49,49,42,\
73,62,62,73,49,42,42,49,62,73,73,62],[42,47,47,42,73,63,63,73,47,42,42,47,63,73,73,63],[42,49,47,48\
,43,50,51,86,48,47,49,42,86,51,50,43],[42,61,60,48,43,63,62,86,43,63,62,86,42,61,60,48],[42,60,60,4\
2,73,50,50,73,50,73,73,50,60,42,42,60],[42,61,61,42,73,51,51,73,51,73,73,51,61,42,42,61],[42,60,61,\
48,43,62,63,86,86,63,62,43,48,61,60,42]],[[36,69,69,36,69,36,36,69,54,83,83,54,83,54,54,83],[69,69,\
76,76,67,67,79,79,61,60,61,60,47,49,47,49],[69,76,69,76,68,75,68,75,60,60,61,61,49,49,47,47],[36,76\
,76,36,66,84,84,66,39,83,83,39,80,54,54,80],[69,67,68,66,69,67,68,66,74,86,86,74,74,86,86,74],[36,6\
7,75,84,67,36,84,75,19,32,33,18,33,18,19,32],[36,79,68,84,68,84,36,79,18,32,33,19,32,18,19,33],[69,\
79,75,66,66,75,79,69,73,86,86,73,73,86,86,73],[54,60,61,39,74,18,19,73,54,60,61,39,74,18,19,73],[83\
,61,61,83,86,33,33,86,61,83,83,61,33,86,86,33],[83,60,60,83,86,32,32,86,60,83,83,60,32,86,86,32],[5\
4,61,60,39,74,19,18,73,39,60,61,54,73,18,19,74],[83,49,47,80,74,32,33,73,74,32,33,73,83,49,47,80],[\
54,47,47,54,86,19,19,86,19,86,86,19,47,54,54,47],[54,49,49,54,86,18,18,86,18,86,86,18,49,54,54,49],\
[83,47,49,80,74,33,32,73,73,32,33,74,80,49,47,83]],[[8,78,55,84,55,84,8,78,39,80,80,39,80,39,39,80]\
,[78,78,66,66,75,75,31,31,60,61,60,61,49,47,49,47],[55,66,55,66,22,67,22,67,61,61,60,60,47,47,49,49\
],[84,66,66,84,76,36,36,76,54,80,80,54,83,39,39,83],[55,75,22,76,55,75,22,76,73,43,43,73,73,43,43,7\
3],[84,75,67,36,75,84,36,67,18,33,32,19,32,19,18,33],[8,31,22,36,22,36,8,31,19,33,32,18,33,19,18,32\
],[78,31,67,76,76,67,31,78,74,43,43,74,74,43,43,74],[39,61,60,54,73,19,18,74,39,61,60,54,73,19,18,7\
4],[80,60,60,80,43,32,32,43,60,80,80,60,32,43,43,32],[80,61,61,80,43,33,33,43,61,80,80,61,33,43,43,\
33],[39,60,61,54,73,18,19,74,54,61,60,39,74,19,18,73],[80,47,49,83,73,33,32,74,73,33,32,74,80,47,49\
,83],[39,49,49,39,43,18,18,43,18,43,43,18,49,39,39,49],[39,47,47,39,43,19,19,43,19,43,43,19,47,39,3\
9,47],[80,49,47,83,73,32,33,74,74,33,32,73,83,47,49,80]],[[31,31,68,68,68,68,31,31,48,48,48,48,48,4\
8,48,48],[31,31,75,75,66,66,78,78,47,49,47,49,61,60,61,60],[68,75,68,75,69,76,69,76,49,49,47,47,60,\
60,61,61],[68,75,75,68,67,79,79,67,42,48,48,42,42,48,48,42],[68,66,69,67,68,66,69,67,86,74,74,86,86\
,74,74,86],[68,66,76,79,66,68,79,76,51,62,63,50,63,50,51,62],[31,78,69,79,69,79,31,78,50,62,63,51,6\
2,50,51,63],[31,78,76,67,67,76,78,31,43,74,74,43,43,74,74,43],[48,49,47,42,86,50,51,43,48,49,47,42,\
86,50,51,43],[48,47,47,48,74,63,63,74,47,48,48,47,63,74,74,63],[48,49,49,48,74,62,62,74,49,48,48,49\
,62,74,74,62],[48,47,49,42,86,51,50,43,42,49,47,48,43,50,51,86],[48,60,61,42,86,62,63,43,86,62,63,4\
3,48,60,61,42],[48,61,61,48,74,51,51,74,51,74,74,51,61,48,48,61],[48,60,60,48,74,50,50,74,50,74,74,\
50,60,48,48,60],[48,61,60,42,86,63,62,43,43,62,63,86,42,60,61,48]],[[19,63,63,19,63,19,19,63,19,63,\
63,19,63,19,19,63],[63,63,62,62,51,51,50,50,73,74,73,74,43,86,43,86],[63,62,63,62,51,50,51,50,74,74\
,73,73,86,86,43,43],[19,62,62,19,63,18,18,63,18,63,63,18,62,19,19,62],[63,51,51,63,63,51,51,63,61,4\
7,47,61,61,47,47,61],[19,51,50,18,51,19,18,50,39,48,42,54,42,54,39,48],[19,50,51,18,51,18,19,50,54,\
48,42,39,48,54,39,42],[63,50,50,63,63,50,50,63,60,47,47,60,60,47,47,60],[19,74,73,18,61,54,39,60,19\
,74,73,18,61,54,39,60],[63,73,73,63,47,42,42,47,73,63,63,73,42,47,47,42],[63,74,74,63,47,48,48,47,7\
4,63,63,74,48,47,47,48],[19,73,74,18,61,39,54,60,18,74,73,19,60,54,39,61],[63,86,43,62,61,48,42,60,\
61,48,42,60,63,86,43,62],[19,43,43,19,47,39,39,47,39,47,47,39,43,19,19,43],[19,86,86,19,47,54,54,47\
,54,47,47,54,86,19,19,86],[63,43,86,62,61,42,48,60,60,48,42,61,62,86,43,63]],[[33,51,51,33,51,33,33\
,51,51,33,33,51,33,51,51,33],[51,51,50,50,63,63,62,62,43,86,43,86,73,74,73,74],[51,50,51,50,63,62,6\
3,62,86,86,43,43,74,74,73,73],[33,50,50,33,51,32,32,51,50,33,33,50,32,51,51,32],[51,63,63,51,51,63,\
63,51,47,61,61,47,47,61,61,47],[33,63,62,32,63,33,32,62,42,83,80,48,80,48,42,83],[33,62,63,32,63,32\
,33,62,48,83,80,42,83,48,42,80],[51,62,62,51,51,62,62,51,49,61,61,49,49,61,61,49],[51,86,43,50,47,4\
8,42,49,51,86,43,50,47,48,42,49],[33,43,43,33,61,80,80,61,43,33,33,43,80,61,61,80],[33,86,86,33,61,\
83,83,61,86,33,33,86,83,61,61,83],[51,43,86,50,47,42,48,49,50,86,43,51,49,48,42,47],[33,74,73,32,47\
,83,80,49,47,83,80,49,33,74,73,32],[51,73,73,51,61,42,42,61,42,61,61,42,73,51,51,73],[51,74,74,51,6\
1,48,48,61,48,61,61,48,74,51,51,74],[33,73,74,32,47,80,83,49,49,83,80,47,32,74,73,33]],[[32,50,50,3\
2,50,32,32,50,50,32,32,50,32,50,50,32],[50,50,51,51,62,62,63,63,86,43,86,43,74,73,74,73],[50,51,50,\
51,62,63,62,63,43,43,86,86,73,73,74,74],[32,51,51,32,50,33,33,50,51,32,32,51,33,50,50,33],[50,62,62\
,50,50,62,62,50,49,60,60,49,49,60,60,49],[32,62,63,33,62,32,33,63,48,80,83,42,83,42,48,80],[32,63,6\
2,33,62,33,32,63,42,80,83,48,80,42,48,83],[50,63,63,50,50,63,63,50,47,60,60,47,47,60,60,47],[50,43,\
86,51,49,42,48,47,50,43,86,51,49,42,48,47],[32,86,86,32,60,83,83,60,86,32,32,86,83,60,60,83],[32,43\
,43,32,60,80,80,60,43,32,32,43,80,60,60,80],[50,86,43,51,49,48,42,47,51,43,86,50,47,42,48,49],[32,7\
3,74,33,49,80,83,47,49,80,83,47,32,73,74,33],[50,74,74,50,60,48,48,60,48,60,60,48,74,50,50,74],[50,\
73,73,50,60,42,42,60,42,60,60,42,73,50,50,73],[32,74,73,33,49,83,80,47,47,80,83,49,33,73,74,32]],[[\
18,62,62,18,62,18,18,62,18,62,62,18,62,18,18,62],[62,62,63,63,50,50,51,51,74,73,74,73,86,43,86,43],\
[62,63,62,63,50,51,50,51,73,73,74,74,43,43,86,86],[18,63,63,18,62,19,19,62,19,62,62,19,63,18,18,63]\
,[62,50,50,62,62,50,50,62,60,49,49,60,60,49,49,60],[18,50,51,19,50,18,19,51,54,42,48,39,48,39,54,42\
],[18,51,50,19,50,19,18,51,39,42,48,54,42,39,54,48],[62,51,51,62,62,51,51,62,61,49,49,61,61,49,49,6\
1],[18,73,74,19,60,39,54,61,18,73,74,19,60,39,54,61],[62,74,74,62,49,48,48,49,74,62,62,74,48,49,49,\
48],[62,73,73,62,49,42,42,49,73,62,62,73,42,49,49,42],[18,74,73,19,60,54,39,61,19,73,74,18,61,39,54\
,60],[62,43,86,63,60,42,48,61,60,42,48,61,62,43,86,63],[18,86,86,18,49,54,54,49,54,49,49,54,86,18,1\
8,86],[18,43,43,18,49,39,39,49,39,49,49,39,43,18,18,43],[62,86,43,63,60,48,42,61,61,42,48,60,63,43,\
86,62]],[[33,51,51,33,51,33,33,51,51,33,33,51,33,51,51,33],[51,51,50,50,63,63,62,62,43,86,43,86,73,\
74,73,74],[51,50,51,50,63,62,63,62,86,86,43,43,74,74,73,73],[33,50,50,33,51,32,32,51,50,33,33,50,32\
,51,51,32],[51,63,63,51,51,63,63,51,47,61,61,47,47,61,61,47],[33,63,62,32,63,33,32,62,42,83,80,48,8\
0,48,42,83],[33,62,63,32,63,32,33,62,48,83,80,42,83,48,42,80],[51,62,62,51,51,62,62,51,49,61,61,49,\
49,61,61,49],[51,86,43,50,47,48,42,49,51,86,43,50,47,48,42,49],[33,43,43,33,61,80,80,61,43,33,33,43\
,80,61,61,80],[33,86,86,33,61,83,83,61,86,33,33,86,83,61,61,83],[51,43,86,50,47,42,48,49,50,86,43,5\
1,49,48,42,47],[33,74,73,32,47,83,80,49,47,83,80,49,33,74,73,32],[51,73,73,51,61,42,42,61,42,61,61,\
42,73,51,51,73],[51,74,74,51,61,48,48,61,48,61,61,48,74,51,51,74],[33,73,74,32,47,80,83,49,49,83,80\
,47,32,74,73,33]],[[19,63,63,19,63,19,19,63,19,63,63,19,63,19,19,63],[63,63,62,62,51,51,50,50,73,74\
,73,74,43,86,43,86],[63,62,63,62,51,50,51,50,74,74,73,73,86,86,43,43],[19,62,62,19,63,18,18,63,18,6\
3,63,18,62,19,19,62],[63,51,51,63,63,51,51,63,61,47,47,61,61,47,47,61],[19,51,50,18,51,19,18,50,39,\
48,42,54,42,54,39,48],[19,50,51,18,51,18,19,50,54,48,42,39,48,54,39,42],[63,50,50,63,63,50,50,63,60\
,47,47,60,60,47,47,60],[19,74,73,18,61,54,39,60,19,74,73,18,61,54,39,60],[63,73,73,63,47,42,42,47,7\
3,63,63,73,42,47,47,42],[63,74,74,63,47,48,48,47,74,63,63,74,48,47,47,48],[19,73,74,18,61,39,54,60,\
18,74,73,19,60,54,39,61],[63,86,43,62,61,48,42,60,61,48,42,60,63,86,43,62],[19,43,43,19,47,39,39,47\
,39,47,47,39,43,19,19,43],[19,86,86,19,47,54,54,47,54,47,47,54,86,19,19,86],[63,43,86,62,61,42,48,6\
0,60,48,42,61,62,86,43,63]],[[18,62,62,18,62,18,18,62,18,62,62,18,62,18,18,62],[62,62,63,63,50,50,5\
1,51,74,73,74,73,86,43,86,43],[62,63,62,63,50,51,50,51,73,73,74,74,43,43,86,86],[18,63,63,18,62,19,\
19,62,19,62,62,19,63,18,18,63],[62,50,50,62,62,50,50,62,60,49,49,60,60,49,49,60],[18,50,51,19,50,18\
,19,51,54,42,48,39,48,39,54,42],[18,51,50,19,50,19,18,51,39,42,48,54,42,39,54,48],[62,51,51,62,62,5\
1,51,62,61,49,49,61,61,49,49,61],[18,73,74,19,60,39,54,61,18,73,74,19,60,39,54,61],[62,74,74,62,49,\
48,48,49,74,62,62,74,48,49,49,48],[62,73,73,62,49,42,42,49,73,62,62,73,42,49,49,42],[18,74,73,19,60\
,54,39,61,19,73,74,18,61,39,54,60],[62,43,86,63,60,42,48,61,60,42,48,61,62,43,86,63],[18,86,86,18,4\
9,54,54,49,54,49,49,54,86,18,18,86],[18,43,43,18,49,39,39,49,39,49,49,39,43,18,18,43],[62,86,43,63,\
60,48,42,61,61,42,48,60,63,43,86,62]],[[32,50,50,32,50,32,32,50,50,32,32,50,32,50,50,32],[50,50,51,\
51,62,62,63,63,86,43,86,43,74,73,74,73],[50,51,50,51,62,63,62,63,43,43,86,86,73,73,74,74],[32,51,51\
,32,50,33,33,50,51,32,32,51,33,50,50,33],[50,62,62,50,50,62,62,50,49,60,60,49,49,60,60,49],[32,62,6\
3,33,62,32,33,63,48,80,83,42,83,42,48,80],[32,63,62,33,62,33,32,63,42,80,83,48,80,42,48,83],[50,63,\
63,50,50,63,63,50,47,60,60,47,47,60,60,47],[50,43,86,51,49,42,48,47,50,43,86,51,49,42,48,47],[32,86\
,86,32,60,83,83,60,86,32,32,86,83,60,60,83],[32,43,43,32,60,80,80,60,43,32,32,43,80,60,60,80],[50,8\
6,43,51,49,48,42,47,51,43,86,50,47,42,48,49],[32,73,74,33,49,80,83,47,49,80,83,47,32,73,74,33],[50,\
74,74,50,60,48,48,60,48,60,60,48,74,50,50,74],[50,73,73,50,60,42,42,60,42,60,60,42,73,50,50,73],[32\
,74,73,33,49,83,80,47,47,80,83,49,33,73,74,32]]],[[[13,78,72,58,58,72,78,13,41,57,57,82,82,57,57,41\
],[78,78,66,66,75,75,31,31,60,61,60,61,49,47,49,47],[72,66,72,66,79,29,79,29,61,61,60,60,47,47,49,4\
9],[58,66,66,58,25,69,69,25,64,57,57,64,52,57,57,52],[58,75,79,25,58,75,79,25,85,24,24,45,85,24,24,\
45],[72,75,29,69,75,72,69,29,62,51,50,63,50,63,62,51],[78,31,79,69,79,69,78,31,63,51,50,62,51,63,62\
,50],[13,31,29,25,25,29,31,13,21,24,24,35,35,24,24,21],[41,61,60,64,85,63,62,21,41,61,60,64,85,63,6\
2,21],[57,60,60,57,24,50,50,24,60,57,57,60,50,24,24,50],[57,61,61,57,24,51,51,24,61,57,57,61,51,24,\
24,51],[82,60,61,64,45,62,63,35,64,61,60,82,35,63,62,45],[82,47,49,52,85,51,50,35,85,51,50,35,82,47\
,49,52],[57,49,49,57,24,62,62,24,62,24,24,62,49,57,57,49],[57,47,47,57,24,63,63,24,63,24,24,63,47,5\
7,57,47],[41,49,47,52,45,50,51,21,21,51,50,45,52,47,49,41]],[[31,31,68,68,68,68,31,31,48,48,48,48,4\
8,48,48,48],[31,31,75,75,66,66,78,78,47,49,47,49,61,60,61,60],[68,75,68,75,69,76,69,76,49,49,47,47,\
60,60,61,61],[68,75,75,68,67,79,79,67,42,48,48,42,42,48,48,42],[68,66,69,67,68,66,69,67,86,74,74,86\
,86,74,74,86],[68,66,76,79,66,68,79,76,51,62,63,50,63,50,51,62],[31,78,69,79,69,79,31,78,50,62,63,5\
1,62,50,51,63],[31,78,76,67,67,76,78,31,43,74,74,43,43,74,74,43],[48,49,47,42,86,50,51,43,48,49,47,\
42,86,50,51,43],[48,47,47,48,74,63,63,74,47,48,48,47,63,74,74,63],[48,49,49,48,74,62,62,74,49,48,48\
,49,62,74,74,62],[48,47,49,42,86,51,50,43,42,49,47,48,43,50,51,86],[48,60,61,42,86,62,63,43,86,62,6\
3,43,48,60,61,42],[48,61,61,48,74,51,51,74,51,74,74,51,61,48,48,61],[48,60,60,48,74,50,50,74,50,74,\
74,50,60,48,48,60],[48,61,60,42,86,63,62,43,43,62,63,86,42,60,61,48]],[[29,67,29,67,67,29,67,29,48,\
48,48,48,48,48,48,48],[67,67,79,79,69,69,76,76,47,49,47,49,61,60,61,60],[29,79,29,79,66,72,66,72,49\
,49,47,47,60,60,61,61],[67,79,79,67,68,75,75,68,42,48,48,42,42,48,48,42],[67,69,66,68,67,69,66,68,8\
6,74,74,86,86,74,74,86],[29,69,72,75,69,29,75,72,51,62,63,50,63,50,51,62],[67,76,66,75,66,75,67,76,\
50,62,63,51,62,50,51,63],[29,76,72,68,68,72,76,29,43,74,74,43,43,74,74,43],[48,49,47,42,86,50,51,43\
,48,49,47,42,86,50,51,43],[48,47,47,48,74,63,63,74,47,48,48,47,63,74,74,63],[48,49,49,48,74,62,62,7\
4,49,48,48,49,62,74,74,62],[48,47,49,42,86,51,50,43,42,49,47,48,43,50,51,86],[48,60,61,42,86,62,63,\
43,86,62,63,43,48,60,61,42],[48,61,61,48,74,51,51,74,51,74,74,51,61,48,48,61],[48,60,60,48,74,50,50\
,74,50,74,74,50,60,48,48,60],[48,61,60,42,86,63,62,43,43,62,63,86,42,60,61,48]],[[25,76,76,25,25,76\
,76,25,44,57,57,44,44,57,57,44],[76,76,69,69,79,79,67,67,60,61,60,61,49,47,49,47],[76,69,76,69,75,6\
8,75,68,61,61,60,60,47,47,49,49],[25,69,69,25,58,66,66,58,52,57,57,52,64,57,57,64],[25,79,75,58,25,\
79,75,58,45,24,24,85,45,24,24,85],[76,79,68,66,79,76,66,68,62,51,50,63,50,63,62,51],[76,67,75,66,75\
,66,76,67,63,51,50,62,51,63,62,50],[25,67,68,58,58,68,67,25,53,24,24,65,65,24,24,53],[44,61,60,52,4\
5,63,62,53,44,61,60,52,45,63,62,53],[57,60,60,57,24,50,50,24,60,57,57,60,50,24,24,50],[57,61,61,57,\
24,51,51,24,61,57,57,61,51,24,24,51],[44,60,61,52,85,62,63,65,52,61,60,44,65,63,62,85],[44,47,49,64\
,45,51,50,65,45,51,50,65,44,47,49,64],[57,49,49,57,24,62,62,24,62,24,24,62,49,57,57,49],[57,47,47,5\
7,24,63,63,24,63,24,24,63,47,57,57,47],[44,49,47,64,85,50,51,53,53,51,50,85,64,47,49,44]],[[25,76,7\
6,25,25,76,76,25,44,57,57,44,44,57,57,44],[76,76,69,69,79,79,67,67,60,61,60,61,49,47,49,47],[76,69,\
76,69,75,68,75,68,61,61,60,60,47,47,49,49],[25,69,69,25,58,66,66,58,52,57,57,52,64,57,57,64],[25,79\
,75,58,25,79,75,58,45,24,24,85,45,24,24,85],[76,79,68,66,79,76,66,68,62,51,50,63,50,63,62,51],[76,6\
7,75,66,75,66,76,67,63,51,50,62,51,63,62,50],[25,67,68,58,58,68,67,25,53,24,24,65,65,24,24,53],[44,\
61,60,52,45,63,62,53,44,61,60,52,45,63,62,53],[57,60,60,57,24,50,50,24,60,57,57,60,50,24,24,50],[57\
,61,61,57,24,51,51,24,61,57,57,61,51,24,24,51],[44,60,61,52,85,62,63,65,52,61,60,44,65,63,62,85],[4\
4,47,49,64,45,51,50,65,45,51,50,65,44,47,49,64],[57,49,49,57,24,62,62,24,62,24,24,62,49,57,57,49],[\
57,47,47,57,24,63,63,24,63,24,24,63,47,57,57,47],[44,49,47,64,85,50,51,53,53,51,50,85,64,47,49,44]]\
,[[29,67,29,67,67,29,67,29,48,48,48,48,48,48,48,48],[67,67,79,79,69,69,76,76,47,49,47,49,61,60,61,6\
0],[29,79,29,79,66,72,66,72,49,49,47,47,60,60,61,61],[67,79,79,67,68,75,75,68,42,48,48,42,42,48,48,\
42],[67,69,66,68,67,69,66,68,86,74,74,86,86,74,74,86],[29,69,72,75,69,29,75,72,51,62,63,50,63,50,51\
,62],[67,76,66,75,66,75,67,76,50,62,63,51,62,50,51,63],[29,76,72,68,68,72,76,29,43,74,74,43,43,74,7\
4,43],[48,49,47,42,86,50,51,43,48,49,47,42,86,50,51,43],[48,47,47,48,74,63,63,74,47,48,48,47,63,74,\
74,63],[48,49,49,48,74,62,62,74,49,48,48,49,62,74,74,62],[48,47,49,42,86,51,50,43,42,49,47,48,43,50\
,51,86],[48,60,61,42,86,62,63,43,86,62,63,43,48,60,61,42],[48,61,61,48,74,51,51,74,51,74,74,51,61,4\
8,48,61],[48,60,60,48,74,50,50,74,50,74,74,50,60,48,48,60],[48,61,60,42,86,63,62,43,43,62,63,86,42,\
60,61,48]],[[31,31,68,68,68,68,31,31,48,48,48,48,48,48,48,48],[31,31,75,75,66,66,78,78,47,49,47,49,\
61,60,61,60],[68,75,68,75,69,76,69,76,49,49,47,47,60,60,61,61],[68,75,75,68,67,79,79,67,42,48,48,42\
,42,48,48,42],[68,66,69,67,68,66,69,67,86,74,74,86,86,74,74,86],[68,66,76,79,66,68,79,76,51,62,63,5\
0,63,50,51,62],[31,78,69,79,69,79,31,78,50,62,63,51,62,50,51,63],[31,78,76,67,67,76,78,31,43,74,74,\
43,43,74,74,43],[48,49,47,42,86,50,51,43,48,49,47,42,86,50,51,43],[48,47,47,48,74,63,63,74,47,48,48\
,47,63,74,74,63],[48,49,49,48,74,62,62,74,49,48,48,49,62,74,74,62],[48,47,49,42,86,51,50,43,42,49,4\
7,48,43,50,51,86],[48,60,61,42,86,62,63,43,86,62,63,43,48,60,61,42],[48,61,61,48,74,51,51,74,51,74,\
74,51,61,48,48,61],[48,60,60,48,74,50,50,74,50,74,74,50,60,48,48,60],[48,61,60,42,86,63,62,43,43,62\
,63,86,42,60,61,48]],[[13,78,72,58,58,72,78,13,41,57,57,82,82,57,57,41],[78,78,66,66,75,75,31,31,60\
,61,60,61,49,47,49,47],[72,66,72,66,79,29,79,29,61,61,60,60,47,47,49,49],[58,66,66,58,25,69,69,25,6\
4,57,57,64,52,57,57,52],[58,75,79,25,58,75,79,25,85,24,24,45,85,24,24,45],[72,75,29,69,75,72,69,29,\
62,51,50,63,50,63,62,51],[78,31,79,69,79,69,78,31,63,51,50,62,51,63,62,50],[13,31,29,25,25,29,31,13\
,21,24,24,35,35,24,24,21],[41,61,60,64,85,63,62,21,41,61,60,64,85,63,62,21],[57,60,60,57,24,50,50,2\
4,60,57,57,60,50,24,24,50],[57,61,61,57,24,51,51,24,61,57,57,61,51,24,24,51],[82,60,61,64,45,62,63,\
35,64,61,60,82,35,63,62,45],[82,47,49,52,85,51,50,35,85,51,50,35,82,47,49,52],[57,49,49,57,24,62,62\
,24,62,24,24,62,49,57,57,49],[57,47,47,57,24,63,63,24,63,24,24,63,47,57,57,47],[41,49,47,52,45,50,5\
1,21,21,51,50,45,52,47,49,41]],[[21,74,74,65,65,74,74,21,21,74,74,65,65,74,74,21],[74,74,73,73,86,8\
6,43,43,63,62,63,62,51,50,51,50],[74,73,74,73,86,43,86,43,62,62,63,63,50,50,51,51],[65,73,73,65,53,\
73,73,53,85,74,74,85,45,74,74,45],[65,86,86,53,65,86,86,53,64,48,48,52,64,48,48,52],[74,86,43,73,86\
,74,73,43,61,49,47,60,47,60,61,49],[74,43,86,73,86,73,74,43,60,49,47,61,49,60,61,47],[21,43,43,53,5\
3,43,43,21,41,48,48,44,44,48,48,41],[21,62,63,85,64,60,61,41,21,62,63,85,64,60,61,41],[74,63,63,74,\
48,47,47,48,63,74,74,63,47,48,48,47],[74,62,62,74,48,49,49,48,62,74,74,62,49,48,48,49],[65,63,62,85\
,52,61,60,44,85,62,63,65,44,60,61,52],[65,50,51,45,64,49,47,44,64,49,47,44,65,50,51,45],[74,51,51,7\
4,48,61,61,48,61,48,48,61,51,74,74,51],[74,50,50,74,48,60,60,48,60,48,48,60,50,74,74,50],[21,51,50,\
45,52,47,49,41,41,49,47,52,45,50,51,21]],[[24,43,43,24,24,43,43,24,43,24,24,43,43,24,24,43],[43,43,\
86,86,73,73,74,74,50,51,50,51,62,63,62,63],[43,86,43,86,73,74,73,74,51,51,50,50,63,63,62,62],[24,86\
,86,24,24,86,86,24,86,24,24,86,86,24,24,86],[24,73,73,24,24,73,73,24,42,57,57,42,42,57,57,42],[43,7\
3,74,86,73,43,86,74,49,61,60,47,60,47,49,61],[43,74,73,86,73,86,43,74,47,61,60,49,61,47,49,60],[24,\
74,74,24,24,74,74,24,48,57,57,48,48,57,57,48],[43,51,50,86,42,47,49,48,43,51,50,86,42,47,49,48],[24\
,50,50,24,57,60,60,57,50,24,24,50,60,57,57,60],[24,51,51,24,57,61,61,57,51,24,24,51,61,57,57,61],[4\
3,50,51,86,42,49,47,48,86,51,50,43,48,47,49,42],[43,63,62,86,42,61,60,48,42,61,60,48,43,63,62,86],[\
24,62,62,24,57,49,49,57,49,57,57,49,62,24,24,62],[24,63,63,24,57,47,47,57,47,57,57,47,63,24,24,63],\
[43,62,63,86,42,60,61,48,48,61,60,42,86,63,62,43]],[[24,43,43,24,24,43,43,24,43,24,24,43,43,24,24,4\
3],[43,43,86,86,73,73,74,74,50,51,50,51,62,63,62,63],[43,86,43,86,73,74,73,74,51,51,50,50,63,63,62,\
62],[24,86,86,24,24,86,86,24,86,24,24,86,86,24,24,86],[24,73,73,24,24,73,73,24,42,57,57,42,42,57,57\
,42],[43,73,74,86,73,43,86,74,49,61,60,47,60,47,49,61],[43,74,73,86,73,86,43,74,47,61,60,49,61,47,4\
9,60],[24,74,74,24,24,74,74,24,48,57,57,48,48,57,57,48],[43,51,50,86,42,47,49,48,43,51,50,86,42,47,\
49,48],[24,50,50,24,57,60,60,57,50,24,24,50,60,57,57,60],[24,51,51,24,57,61,61,57,51,24,24,51,61,57\
,57,61],[43,50,51,86,42,49,47,48,86,51,50,43,48,47,49,42],[43,63,62,86,42,61,60,48,42,61,60,48,43,6\
3,62,86],[24,62,62,24,57,49,49,57,49,57,57,49,62,24,24,62],[24,63,63,24,57,47,47,57,47,57,57,47,63,\
24,24,63],[43,62,63,86,42,60,61,48,48,61,60,42,86,63,62,43]],[[35,74,74,53,53,74,74,35,53,74,74,35,\
35,74,74,53],[74,74,73,73,86,86,43,43,63,62,63,62,51,50,51,50],[74,73,74,73,86,43,86,43,62,62,63,63\
,50,50,51,51],[53,73,73,53,65,73,73,65,45,74,74,45,85,74,74,85],[53,86,86,65,53,86,86,65,52,48,48,6\
4,52,48,48,64],[74,86,43,73,86,74,73,43,61,49,47,60,47,60,61,49],[74,43,86,73,86,73,74,43,60,49,47,\
61,49,60,61,47],[35,43,43,65,65,43,43,35,44,48,48,82,82,48,48,44],[53,62,63,45,52,60,61,44,53,62,63\
,45,52,60,61,44],[74,63,63,74,48,47,47,48,63,74,74,63,47,48,48,47],[74,62,62,74,48,49,49,48,62,74,7\
4,62,49,48,48,49],[35,63,62,45,64,61,60,82,45,62,63,35,82,60,61,64],[35,50,51,85,52,49,47,82,52,49,\
47,82,35,50,51,85],[74,51,51,74,48,61,61,48,61,48,48,61,51,74,74,51],[74,50,50,74,48,60,60,48,60,48\
,48,60,50,74,74,50],[53,51,50,85,64,47,49,44,44,49,47,64,85,50,51,53]],[[35,74,74,53,53,74,74,35,53\
,74,74,35,35,74,74,53],[74,74,73,73,86,86,43,43,63,62,63,62,51,50,51,50],[74,73,74,73,86,43,86,43,6\
2,62,63,63,50,50,51,51],[53,73,73,53,65,73,73,65,45,74,74,45,85,74,74,85],[53,86,86,65,53,86,86,65,\
52,48,48,64,52,48,48,64],[74,86,43,73,86,74,73,43,61,49,47,60,47,60,61,49],[74,43,86,73,86,73,74,43\
,60,49,47,61,49,60,61,47],[35,43,43,65,65,43,43,35,44,48,48,82,82,48,48,44],[53,62,63,45,52,60,61,4\
4,53,62,63,45,52,60,61,44],[74,63,63,74,48,47,47,48,63,74,74,63,47,48,48,47],[74,62,62,74,48,49,49,\
48,62,74,74,62,49,48,48,49],[35,63,62,45,64,61,60,82,45,62,63,35,82,60,61,64],[35,50,51,85,52,49,47\
,82,52,49,47,82,35,50,51,85],[74,51,51,74,48,61,61,48,61,48,48,61,51,74,74,51],[74,50,50,74,48,60,6\
0,48,60,48,48,60,50,74,74,50],[53,51,50,85,64,47,49,44,44,49,47,64,85,50,51,53]],[[24,43,43,24,24,4\
3,43,24,43,24,24,43,43,24,24,43],[43,43,86,86,73,73,74,74,50,51,50,51,62,63,62,63],[43,86,43,86,73,\
74,73,74,51,51,50,50,63,63,62,62],[24,86,86,24,24,86,86,24,86,24,24,86,86,24,24,86],[24,73,73,24,24\
,73,73,24,42,57,57,42,42,57,57,42],[43,73,74,86,73,43,86,74,49,61,60,47,60,47,49,61],[43,74,73,86,7\
3,86,43,74,47,61,60,49,61,47,49,60],[24,74,74,24,24,74,74,24,48,57,57,48,48,57,57,48],[43,51,50,86,\
42,47,49,48,43,51,50,86,42,47,49,48],[24,50,50,24,57,60,60,57,50,24,24,50,60,57,57,60],[24,51,51,24\
,57,61,61,57,51,24,24,51,61,57,57,61],[43,50,51,86,42,49,47,48,86,51,50,43,48,47,49,42],[43,63,62,8\
6,42,61,60,48,42,61,60,48,43,63,62,86],[24,62,62,24,57,49,49,57,49,57,57,49,62,24,24,62],[24,63,63,\
24,57,47,47,57,47,57,57,47,63,24,24,63],[43,62,63,86,42,60,61,48,48,61,60,42,86,63,62,43]],[[24,43,\
43,24,24,43,43,24,43,24,24,43,43,24,24,43],[43,43,86,86,73,73,74,74,50,51,50,51,62,63,62,63],[43,86\
,43,86,73,74,73,74,51,51,50,50,63,63,62,62],[24,86,86,24,24,86,86,24,86,24,24,86,86,24,24,86],[24,7\
3,73,24,24,73,73,24,42,57,57,42,42,57,57,42],[43,73,74,86,73,43,86,74,49,61,60,47,60,47,49,61],[43,\
74,73,86,73,86,43,74,47,61,60,49,61,47,49,60],[24,74,74,24,24,74,74,24,48,57,57,48,48,57,57,48],[43\
,51,50,86,42,47,49,48,43,51,50,86,42,47,49,48],[24,50,50,24,57,60,60,57,50,24,24,50,60,57,57,60],[2\
4,51,51,24,57,61,61,57,51,24,24,51,61,57,57,61],[43,50,51,86,42,49,47,48,86,51,50,43,48,47,49,42],[\
43,63,62,86,42,61,60,48,42,61,60,48,43,63,62,86],[24,62,62,24,57,49,49,57,49,57,57,49,62,24,24,62],\
[24,63,63,24,57,47,47,57,47,57,57,47,63,24,24,63],[43,62,63,86,42,60,61,48,48,61,60,42,86,63,62,43]\
],[[21,74,74,65,65,74,74,21,21,74,74,65,65,74,74,21],[74,74,73,73,86,86,43,43,63,62,63,62,51,50,51,\
50],[74,73,74,73,86,43,86,43,62,62,63,63,50,50,51,51],[65,73,73,65,53,73,73,53,85,74,74,85,45,74,74\
,45],[65,86,86,53,65,86,86,53,64,48,48,52,64,48,48,52],[74,86,43,73,86,74,73,43,61,49,47,60,47,60,6\
1,49],[74,43,86,73,86,73,74,43,60,49,47,61,49,60,61,47],[21,43,43,53,53,43,43,21,41,48,48,44,44,48,\
48,41],[21,62,63,85,64,60,61,41,21,62,63,85,64,60,61,41],[74,63,63,74,48,47,47,48,63,74,74,63,47,48\
,48,47],[74,62,62,74,48,49,49,48,62,74,74,62,49,48,48,49],[65,63,62,85,52,61,60,44,85,62,63,65,44,6\
0,61,52],[65,50,51,45,64,49,47,44,64,49,47,44,65,50,51,45],[74,51,51,74,48,61,61,48,61,48,48,61,51,\
74,74,51],[74,50,50,74,48,60,60,48,60,48,48,60,50,74,74,50],[21,51,50,45,52,47,49,41,41,49,47,52,45\
,50,51,21]]],[[[2,38,38,40,37,39,39,41,2,38,38,40,37,39,39,41],[38,38,46,46,42,42,48,48,16,17,16,17\
,49,47,49,47],[38,46,38,46,42,48,42,48,17,17,16,16,47,47,49,49],[40,46,46,40,44,54,54,44,20,38,38,2\
0,52,39,39,52],[37,42,42,44,37,42,42,44,15,43,43,45,15,43,43,45],[39,42,48,54,42,39,54,48,18,51,50,\
19,50,19,18,51],[39,48,42,54,42,54,39,48,19,51,50,18,51,19,18,50],[41,48,48,44,44,48,48,41,21,43,43\
,53,53,43,43,21],[2,17,16,20,15,19,18,21,2,17,16,20,15,19,18,21],[38,16,16,38,43,50,50,43,16,38,38,\
16,50,43,43,50],[38,17,17,38,43,51,51,43,17,38,38,17,51,43,43,51],[40,16,17,20,45,18,19,53,20,17,16\
,40,53,19,18,45],[37,47,49,52,15,51,50,53,15,51,50,53,37,47,49,52],[39,49,49,39,43,18,18,43,18,43,4\
3,18,49,39,39,49],[39,47,47,39,43,19,19,43,19,43,43,19,47,39,39,47],[41,49,47,52,45,50,51,21,21,51,\
50,45,52,47,49,41]],[[17,17,17,17,61,61,61,61,17,17,17,17,61,61,61,61],[17,17,16,16,47,47,49,49,38,\
46,38,46,42,48,42,48],[17,16,17,16,47,49,47,49,46,46,38,38,48,48,42,42],[17,16,16,17,61,60,60,61,16\
,17,17,16,60,61,61,60],[61,47,47,61,61,47,47,61,63,51,51,63,63,51,51,63],[61,47,49,60,47,61,60,49,7\
3,86,43,74,43,74,73,86],[61,49,47,60,47,60,61,49,74,86,43,73,86,74,73,43],[61,49,49,61,61,49,49,61,\
62,51,51,62,62,51,51,62],[17,46,38,16,63,74,73,62,17,46,38,16,63,74,73,62],[17,38,38,17,51,43,43,51\
,38,17,17,38,43,51,51,43],[17,46,46,17,51,86,86,51,46,17,17,46,86,51,51,86],[17,38,46,16,63,73,74,6\
2,16,46,38,17,62,74,73,63],[61,48,42,60,63,86,43,62,63,86,43,62,61,48,42,60],[61,42,42,61,51,73,73,\
51,73,51,51,73,42,61,61,42],[61,48,48,61,51,74,74,51,74,51,51,74,48,61,61,48],[61,42,48,60,63,43,86\
,62,62,86,43,63,60,48,42,61]],[[16,16,16,16,60,60,60,60,16,16,16,16,60,60,60,60],[16,16,17,17,49,49\
,47,47,46,38,46,38,48,42,48,42],[16,17,16,17,49,47,49,47,38,38,46,46,42,42,48,48],[16,17,17,16,60,6\
1,61,60,17,16,16,17,61,60,60,61],[60,49,49,60,60,49,49,60,62,50,50,62,62,50,50,62],[60,49,47,61,49,\
60,61,47,74,43,86,73,86,73,74,43],[60,47,49,61,49,61,60,47,73,43,86,74,43,73,74,86],[60,47,47,60,60\
,47,47,60,63,50,50,63,63,50,50,63],[16,38,46,17,62,73,74,63,16,38,46,17,62,73,74,63],[16,46,46,16,5\
0,86,86,50,46,16,16,46,86,50,50,86],[16,38,38,16,50,43,43,50,38,16,16,38,43,50,50,43],[16,46,38,17,\
62,74,73,63,17,38,46,16,63,73,74,62],[60,42,48,61,62,43,86,63,62,43,86,63,60,42,48,61],[60,48,48,60\
,50,74,74,50,74,50,50,74,48,60,60,48],[60,42,42,60,50,73,73,50,73,50,50,73,42,60,60,42],[60,48,42,6\
1,62,86,43,63,63,43,86,62,61,42,48,60]],[[20,46,46,20,64,54,54,64,20,46,46,20,64,54,54,64],[46,46,3\
8,38,48,48,42,42,17,16,17,16,47,49,47,49],[46,38,46,38,48,42,48,42,16,16,17,17,49,49,47,47],[20,38,\
38,20,52,39,39,52,40,46,46,40,44,54,54,44],[64,48,48,52,64,48,48,52,65,86,86,53,65,86,86,53],[54,48\
,42,39,48,54,39,42,19,50,51,18,51,18,19,50],[54,42,48,39,48,39,54,42,18,50,51,19,50,18,19,51],[64,4\
2,42,52,52,42,42,64,85,86,86,45,45,86,86,85],[20,16,17,40,65,18,19,85,20,16,17,40,65,18,19,85],[46,\
17,17,46,86,51,51,86,17,46,46,17,51,86,86,51],[46,16,16,46,86,50,50,86,16,46,46,16,50,86,86,50],[20\
,17,16,40,53,19,18,45,40,16,17,20,45,18,19,53],[64,49,47,44,65,50,51,45,65,50,51,45,64,49,47,44],[5\
4,47,47,54,86,19,19,86,19,86,86,19,47,54,54,47],[54,49,49,54,86,18,18,86,18,86,86,18,49,54,54,49],[\
64,47,49,44,53,51,50,85,85,50,51,53,44,49,47,64]],[[15,73,73,85,15,73,73,85,15,73,73,85,15,73,73,85\
],[73,73,74,74,43,43,86,86,62,63,62,63,50,51,50,51],[73,74,73,74,43,86,43,86,63,63,62,62,51,51,50,5\
0],[85,74,74,85,45,74,74,45,65,73,73,65,53,73,73,53],[15,43,43,45,15,43,43,45,37,42,42,44,37,42,42,\
44],[73,43,86,74,43,73,74,86,60,47,49,61,49,61,60,47],[73,86,43,74,43,74,73,86,61,47,49,60,47,61,60\
,49],[85,86,86,45,45,86,86,85,64,42,42,52,52,42,42,64],[15,63,62,65,37,61,60,64,15,63,62,65,37,61,6\
0,64],[73,62,62,73,42,49,49,42,62,73,73,62,49,42,42,49],[73,63,63,73,42,47,47,42,63,73,73,63,47,42,\
42,47],[85,62,63,65,44,60,61,52,65,63,62,85,52,61,60,44],[15,51,50,53,37,47,49,52,37,47,49,52,15,51\
,50,53],[73,50,50,73,42,60,60,42,60,42,42,60,50,73,73,50],[73,51,51,73,42,61,61,42,61,42,42,61,51,7\
3,73,51],[85,50,51,53,44,49,47,64,64,47,49,44,53,51,50,85]],[[19,63,63,19,63,19,19,63,19,63,63,19,6\
3,19,19,63],[63,63,62,62,51,51,50,50,73,74,73,74,43,86,43,86],[63,62,63,62,51,50,51,50,74,74,73,73,\
86,86,43,43],[19,62,62,19,63,18,18,63,18,63,63,18,62,19,19,62],[63,51,51,63,63,51,51,63,61,47,47,61\
,61,47,47,61],[19,51,50,18,51,19,18,50,39,48,42,54,42,54,39,48],[19,50,51,18,51,18,19,50,54,48,42,3\
9,48,54,39,42],[63,50,50,63,63,50,50,63,60,47,47,60,60,47,47,60],[19,74,73,18,61,54,39,60,19,74,73,\
18,61,54,39,60],[63,73,73,63,47,42,42,47,73,63,63,73,42,47,47,42],[63,74,74,63,47,48,48,47,74,63,63\
,74,48,47,47,48],[19,73,74,18,61,39,54,60,18,74,73,19,60,54,39,61],[63,86,43,62,61,48,42,60,61,48,4\
2,60,63,86,43,62],[19,43,43,19,47,39,39,47,39,47,47,39,43,19,19,43],[19,86,86,19,47,54,54,47,54,47,\
47,54,86,19,19,86],[63,43,86,62,61,42,48,60,60,48,42,61,62,86,43,63]],[[18,62,62,18,62,18,18,62,18,\
62,62,18,62,18,18,62],[62,62,63,63,50,50,51,51,74,73,74,73,86,43,86,43],[62,63,62,63,50,51,50,51,73\
,73,74,74,43,43,86,86],[18,63,63,18,62,19,19,62,19,62,62,19,63,18,18,63],[62,50,50,62,62,50,50,62,6\
0,49,49,60,60,49,49,60],[18,50,51,19,50,18,19,51,54,42,48,39,48,39,54,42],[18,51,50,19,50,19,18,51,\
39,42,48,54,42,39,54,48],[62,51,51,62,62,51,51,62,61,49,49,61,61,49,49,61],[18,73,74,19,60,39,54,61\
,18,73,74,19,60,39,54,61],[62,74,74,62,49,48,48,49,74,62,62,74,48,49,49,48],[62,73,73,62,49,42,42,4\
9,73,62,62,73,42,49,49,42],[18,74,73,19,60,54,39,61,19,73,74,18,61,39,54,60],[62,43,86,63,60,42,48,\
61,60,42,48,61,62,43,86,63],[18,86,86,18,49,54,54,49,54,49,49,54,86,18,18,86],[18,43,43,18,49,39,39\
,49,39,49,49,39,43,18,18,43],[62,86,43,63,60,48,42,61,61,42,48,60,63,43,86,62]],[[21,74,74,65,65,74\
,74,21,21,74,74,65,65,74,74,21],[74,74,73,73,86,86,43,43,63,62,63,62,51,50,51,50],[74,73,74,73,86,4\
3,86,43,62,62,63,63,50,50,51,51],[65,73,73,65,53,73,73,53,85,74,74,85,45,74,74,45],[65,86,86,53,65,\
86,86,53,64,48,48,52,64,48,48,52],[74,86,43,73,86,74,73,43,61,49,47,60,47,60,61,49],[74,43,86,73,86\
,73,74,43,60,49,47,61,49,60,61,47],[21,43,43,53,53,43,43,21,41,48,48,44,44,48,48,41],[21,62,63,85,6\
4,60,61,41,21,62,63,85,64,60,61,41],[74,63,63,74,48,47,47,48,63,74,74,63,47,48,48,47],[74,62,62,74,\
48,49,49,48,62,74,74,62,49,48,48,49],[65,63,62,85,52,61,60,44,85,62,63,65,44,60,61,52],[65,50,51,45\
,64,49,47,44,64,49,47,44,65,50,51,45],[74,51,51,74,48,61,61,48,61,48,48,61,51,74,74,51],[74,50,50,7\
4,48,60,60,48,60,48,48,60,50,74,74,50],[21,51,50,45,52,47,49,41,41,49,47,52,45,50,51,21]],[[2,38,38\
,40,37,39,39,41,2,38,38,40,37,39,39,41],[38,38,46,46,42,42,48,48,16,17,16,17,49,47,49,47],[38,46,38\
,46,42,48,42,48,17,17,16,16,47,47,49,49],[40,46,46,40,44,54,54,44,20,38,38,20,52,39,39,52],[37,42,4\
2,44,37,42,42,44,15,43,43,45,15,43,43,45],[39,42,48,54,42,39,54,48,18,51,50,19,50,19,18,51],[39,48,\
42,54,42,54,39,48,19,51,50,18,51,19,18,50],[41,48,48,44,44,48,48,41,21,43,43,53,53,43,43,21],[2,17,\
16,20,15,19,18,21,2,17,16,20,15,19,18,21],[38,16,16,38,43,50,50,43,16,38,38,16,50,43,43,50],[38,17,\
17,38,43,51,51,43,17,38,38,17,51,43,43,51],[40,16,17,20,45,18,19,53,20,17,16,40,53,19,18,45],[37,47\
,49,52,15,51,50,53,15,51,50,53,37,47,49,52],[39,49,49,39,43,18,18,43,18,43,43,18,49,39,39,49],[39,4\
7,47,39,43,19,19,43,19,43,43,19,47,39,39,47],[41,49,47,52,45,50,51,21,21,51,50,45,52,47,49,41]],[[1\
7,17,17,17,61,61,61,61,17,17,17,17,61,61,61,61],[17,17,16,16,47,47,49,49,38,46,38,46,42,48,42,48],[\
17,16,17,16,47,49,47,49,46,46,38,38,48,48,42,42],[17,16,16,17,61,60,60,61,16,17,17,16,60,61,61,60],\
[61,47,47,61,61,47,47,61,63,51,51,63,63,51,51,63],[61,47,49,60,47,61,60,49,73,86,43,74,43,74,73,86]\
,[61,49,47,60,47,60,61,49,74,86,43,73,86,74,73,43],[61,49,49,61,61,49,49,61,62,51,51,62,62,51,51,62\
],[17,46,38,16,63,74,73,62,17,46,38,16,63,74,73,62],[17,38,38,17,51,43,43,51,38,17,17,38,43,51,51,4\
3],[17,46,46,17,51,86,86,51,46,17,17,46,86,51,51,86],[17,38,46,16,63,73,74,62,16,46,38,17,62,74,73,\
63],[61,48,42,60,63,86,43,62,63,86,43,62,61,48,42,60],[61,42,42,61,51,73,73,51,73,51,51,73,42,61,61\
,42],[61,48,48,61,51,74,74,51,74,51,51,74,48,61,61,48],[61,42,48,60,63,43,86,62,62,86,43,63,60,48,4\
2,61]],[[16,16,16,16,60,60,60,60,16,16,16,16,60,60,60,60],[16,16,17,17,49,49,47,47,46,38,46,38,48,4\
2,48,42],[16,17,16,17,49,47,49,47,38,38,46,46,42,42,48,48],[16,17,17,16,60,61,61,60,17,16,16,17,61,\
60,60,61],[60,49,49,60,60,49,49,60,62,50,50,62,62,50,50,62],[60,49,47,61,49,60,61,47,74,43,86,73,86\
,73,74,43],[60,47,49,61,49,61,60,47,73,43,86,74,43,73,74,86],[60,47,47,60,60,47,47,60,63,50,50,63,6\
3,50,50,63],[16,38,46,17,62,73,74,63,16,38,46,17,62,73,74,63],[16,46,46,16,50,86,86,50,46,16,16,46,\
86,50,50,86],[16,38,38,16,50,43,43,50,38,16,16,38,43,50,50,43],[16,46,38,17,62,74,73,63,17,38,46,16\
,63,73,74,62],[60,42,48,61,62,43,86,63,62,43,86,63,60,42,48,61],[60,48,48,60,50,74,74,50,74,50,50,7\
4,48,60,60,48],[60,42,42,60,50,73,73,50,73,50,50,73,42,60,60,42],[60,48,42,61,62,86,43,63,63,43,86,\
62,61,42,48,60]],[[20,46,46,20,64,54,54,64,20,46,46,20,64,54,54,64],[46,46,38,38,48,48,42,42,17,16,\
17,16,47,49,47,49],[46,38,46,38,48,42,48,42,16,16,17,17,49,49,47,47],[20,38,38,20,52,39,39,52,40,46\
,46,40,44,54,54,44],[64,48,48,52,64,48,48,52,65,86,86,53,65,86,86,53],[54,48,42,39,48,54,39,42,19,5\
0,51,18,51,18,19,50],[54,42,48,39,48,39,54,42,18,50,51,19,50,18,19,51],[64,42,42,52,52,42,42,64,85,\
86,86,45,45,86,86,85],[20,16,17,40,65,18,19,85,20,16,17,40,65,18,19,85],[46,17,17,46,86,51,51,86,17\
,46,46,17,51,86,86,51],[46,16,16,46,86,50,50,86,16,46,46,16,50,86,86,50],[20,17,16,40,53,19,18,45,4\
0,16,17,20,45,18,19,53],[64,49,47,44,65,50,51,45,65,50,51,45,64,49,47,44],[54,47,47,54,86,19,19,86,\
19,86,86,19,47,54,54,47],[54,49,49,54,86,18,18,86,18,86,86,18,49,54,54,49],[64,47,49,44,53,51,50,85\
,85,50,51,53,44,49,47,64]],[[15,73,73,85,15,73,73,85,15,73,73,85,15,73,73,85],[73,73,74,74,43,43,86\
,86,62,63,62,63,50,51,50,51],[73,74,73,74,43,86,43,86,63,63,62,62,51,51,50,50],[85,74,74,85,45,74,7\
4,45,65,73,73,65,53,73,73,53],[15,43,43,45,15,43,43,45,37,42,42,44,37,42,42,44],[73,43,86,74,43,73,\
74,86,60,47,49,61,49,61,60,47],[73,86,43,74,43,74,73,86,61,47,49,60,47,61,60,49],[85,86,86,45,45,86\
,86,85,64,42,42,52,52,42,42,64],[15,63,62,65,37,61,60,64,15,63,62,65,37,61,60,64],[73,62,62,73,42,4\
9,49,42,62,73,73,62,49,42,42,49],[73,63,63,73,42,47,47,42,63,73,73,63,47,42,42,47],[85,62,63,65,44,\
60,61,52,65,63,62,85,52,61,60,44],[15,51,50,53,37,47,49,52,37,47,49,52,15,51,50,53],[73,50,50,73,42\
,60,60,42,60,42,42,60,50,73,73,50],[73,51,51,73,42,61,61,42,61,42,42,61,51,73,73,51],[85,50,51,53,4\
4,49,47,64,64,47,49,44,53,51,50,85]],[[19,63,63,19,63,19,19,63,19,63,63,19,63,19,19,63],[63,63,62,6\
2,51,51,50,50,73,74,73,74,43,86,43,86],[63,62,63,62,51,50,51,50,74,74,73,73,86,86,43,43],[19,62,62,\
19,63,18,18,63,18,63,63,18,62,19,19,62],[63,51,51,63,63,51,51,63,61,47,47,61,61,47,47,61],[19,51,50\
,18,51,19,18,50,39,48,42,54,42,54,39,48],[19,50,51,18,51,18,19,50,54,48,42,39,48,54,39,42],[63,50,5\
0,63,63,50,50,63,60,47,47,60,60,47,47,60],[19,74,73,18,61,54,39,60,19,74,73,18,61,54,39,60],[63,73,\
73,63,47,42,42,47,73,63,63,73,42,47,47,42],[63,74,74,63,47,48,48,47,74,63,63,74,48,47,47,48],[19,73\
,74,18,61,39,54,60,18,74,73,19,60,54,39,61],[63,86,43,62,61,48,42,60,61,48,42,60,63,86,43,62],[19,4\
3,43,19,47,39,39,47,39,47,47,39,43,19,19,43],[19,86,86,19,47,54,54,47,54,47,47,54,86,19,19,86],[63,\
43,86,62,61,42,48,60,60,48,42,61,62,86,43,63]],[[18,62,62,18,62,18,18,62,18,62,62,18,62,18,18,62],[\
62,62,63,63,50,50,51,51,74,73,74,73,86,43,86,43],[62,63,62,63,50,51,50,51,73,73,74,74,43,43,86,86],\
[18,63,63,18,62,19,19,62,19,62,62,19,63,18,18,63],[62,50,50,62,62,50,50,62,60,49,49,60,60,49,49,60]\
,[18,50,51,19,50,18,19,51,54,42,48,39,48,39,54,42],[18,51,50,19,50,19,18,51,39,42,48,54,42,39,54,48\
],[62,51,51,62,62,51,51,62,61,49,49,61,61,49,49,61],[18,73,74,19,60,39,54,61,18,73,74,19,60,39,54,6\
1],[62,74,74,62,49,48,48,49,74,62,62,74,48,49,49,48],[62,73,73,62,49,42,42,49,73,62,62,73,42,49,49,\
42],[18,74,73,19,60,54,39,61,19,73,74,18,61,39,54,60],[62,43,86,63,60,42,48,61,60,42,48,61,62,43,86\
,63],[18,86,86,18,49,54,54,49,54,49,49,54,86,18,18,86],[18,43,43,18,49,39,39,49,39,49,49,39,43,18,1\
8,43],[62,86,43,63,60,48,42,61,61,42,48,60,63,43,86,62]],[[21,74,74,65,65,74,74,21,21,74,74,65,65,7\
4,74,21],[74,74,73,73,86,86,43,43,63,62,63,62,51,50,51,50],[74,73,74,73,86,43,86,43,62,62,63,63,50,\
50,51,51],[65,73,73,65,53,73,73,53,85,74,74,85,45,74,74,45],[65,86,86,53,65,86,86,53,64,48,48,52,64\
,48,48,52],[74,86,43,73,86,74,73,43,61,49,47,60,47,60,61,49],[74,43,86,73,86,73,74,43,60,49,47,61,4\
9,60,61,47],[21,43,43,53,53,43,43,21,41,48,48,44,44,48,48,41],[21,62,63,85,64,60,61,41,21,62,63,85,\
64,60,61,41],[74,63,63,74,48,47,47,48,63,74,74,63,47,48,48,47],[74,62,62,74,48,49,49,48,62,74,74,62\
,49,48,48,49],[65,63,62,85,52,61,60,44,85,62,63,65,44,60,61,52],[65,50,51,45,64,49,47,44,64,49,47,4\
4,65,50,51,45],[74,51,51,74,48,61,61,48,61,48,48,61,51,74,74,51],[74,50,50,74,48,60,60,48,60,48,48,\
60,50,74,74,50],[21,51,50,45,52,47,49,41,41,49,47,52,45,50,51,21]]],[[[7,38,38,7,57,80,80,57,38,7,7\
,38,80,57,57,80],[38,38,46,46,42,42,48,48,16,17,16,17,49,47,49,47],[38,46,38,46,42,48,42,48,17,17,1\
6,16,47,47,49,49],[7,46,46,7,57,83,83,57,46,7,7,46,83,57,57,83],[57,42,42,57,57,42,42,57,73,24,24,7\
3,73,24,24,73],[80,42,48,83,42,80,83,48,62,33,32,63,32,63,62,33],[80,48,42,83,42,83,80,48,63,33,32,\
62,33,63,62,32],[57,48,48,57,57,48,48,57,74,24,24,74,74,24,24,74],[38,17,16,46,73,63,62,74,38,17,16\
,46,73,63,62,74],[7,16,16,7,24,32,32,24,16,7,7,16,32,24,24,32],[7,17,17,7,24,33,33,24,17,7,7,17,33,\
24,24,33],[38,16,17,46,73,62,63,74,46,17,16,38,74,63,62,73],[80,47,49,83,73,33,32,74,73,33,32,74,80\
,47,49,83],[57,49,49,57,24,62,62,24,62,24,24,62,49,57,57,49],[57,47,47,57,24,63,63,24,63,24,24,63,4\
7,57,57,47],[80,49,47,83,73,32,33,74,74,33,32,73,83,47,49,80]],[[16,16,16,16,60,60,60,60,16,16,16,1\
6,60,60,60,60],[16,16,17,17,49,49,47,47,46,38,46,38,48,42,48,42],[16,17,16,17,49,47,49,47,38,38,46,\
46,42,42,48,48],[16,17,17,16,60,61,61,60,17,16,16,17,61,60,60,61],[60,49,49,60,60,49,49,60,62,50,50\
,62,62,50,50,62],[60,49,47,61,49,60,61,47,74,43,86,73,86,73,74,43],[60,47,49,61,49,61,60,47,73,43,8\
6,74,43,73,74,86],[60,47,47,60,60,47,47,60,63,50,50,63,63,50,50,63],[16,38,46,17,62,73,74,63,16,38,\
46,17,62,73,74,63],[16,46,46,16,50,86,86,50,46,16,16,46,86,50,50,86],[16,38,38,16,50,43,43,50,38,16\
,16,38,43,50,50,43],[16,46,38,17,62,74,73,63,17,38,46,16,63,73,74,62],[60,42,48,61,62,43,86,63,62,4\
3,86,63,60,42,48,61],[60,48,48,60,50,74,74,50,74,50,50,74,48,60,60,48],[60,42,42,60,50,73,73,50,73,\
50,50,73,42,60,60,42],[60,48,42,61,62,86,43,63,63,43,86,62,61,42,48,60]],[[16,16,16,16,60,60,60,60,\
16,16,16,16,60,60,60,60],[16,16,17,17,49,49,47,47,46,38,46,38,48,42,48,42],[16,17,16,17,49,47,49,47\
,38,38,46,46,42,42,48,48],[16,17,17,16,60,61,61,60,17,16,16,17,61,60,60,61],[60,49,49,60,60,49,49,6\
0,62,50,50,62,62,50,50,62],[60,49,47,61,49,60,61,47,74,43,86,73,86,73,74,43],[60,47,49,61,49,61,60,\
47,73,43,86,74,43,73,74,86],[60,47,47,60,60,47,47,60,63,50,50,63,63,50,50,63],[16,38,46,17,62,73,74\
,63,16,38,46,17,62,73,74,63],[16,46,46,16,50,86,86,50,46,16,16,46,86,50,50,86],[16,38,38,16,50,43,4\
3,50,38,16,16,38,43,50,50,43],[16,46,38,17,62,74,73,63,17,38,46,16,63,73,74,62],[60,42,48,61,62,43,\
86,63,62,43,86,63,60,42,48,61],[60,48,48,60,50,74,74,50,74,50,50,74,48,60,60,48],[60,42,42,60,50,73\
,73,50,73,50,50,73,42,60,60,42],[60,48,42,61,62,86,43,63,63,43,86,62,61,42,48,60]],[[7,38,38,7,57,8\
0,80,57,38,7,7,38,80,57,57,80],[38,38,46,46,42,42,48,48,16,17,16,17,49,47,49,47],[38,46,38,46,42,48\
,42,48,17,17,16,16,47,47,49,49],[7,46,46,7,57,83,83,57,46,7,7,46,83,57,57,83],[57,42,42,57,57,42,42\
,57,73,24,24,73,73,24,24,73],[80,42,48,83,42,80,83,48,62,33,32,63,32,63,62,33],[80,48,42,83,42,83,8\
0,48,63,33,32,62,33,63,62,32],[57,48,48,57,57,48,48,57,74,24,24,74,74,24,24,74],[38,17,16,46,73,63,\
62,74,38,17,16,46,73,63,62,74],[7,16,16,7,24,32,32,24,16,7,7,16,32,24,24,32],[7,17,17,7,24,33,33,24\
,17,7,7,17,33,24,24,33],[38,16,17,46,73,62,63,74,46,17,16,38,74,63,62,73],[80,47,49,83,73,33,32,74,\
73,33,32,74,80,47,49,83],[57,49,49,57,24,62,62,24,62,24,24,62,49,57,57,49],[57,47,47,57,24,63,63,24\
,63,24,24,63,47,57,57,47],[80,49,47,83,73,32,33,74,74,33,32,73,83,47,49,80]],[[24,43,43,24,24,43,43\
,24,43,24,24,43,43,24,24,43],[43,43,86,86,73,73,74,74,50,51,50,51,62,63,62,63],[43,86,43,86,73,74,7\
3,74,51,51,50,50,63,63,62,62],[24,86,86,24,24,86,86,24,86,24,24,86,86,24,24,86],[24,73,73,24,24,73,\
73,24,42,57,57,42,42,57,57,42],[43,73,74,86,73,43,86,74,49,61,60,47,60,47,49,61],[43,74,73,86,73,86\
,43,74,47,61,60,49,61,47,49,60],[24,74,74,24,24,74,74,24,48,57,57,48,48,57,57,48],[43,51,50,86,42,4\
7,49,48,43,51,50,86,42,47,49,48],[24,50,50,24,57,60,60,57,50,24,24,50,60,57,57,60],[24,51,51,24,57,\
61,61,57,51,24,24,51,61,57,57,61],[43,50,51,86,42,49,47,48,86,51,50,43,48,47,49,42],[43,63,62,86,42\
,61,60,48,42,61,60,48,43,63,62,86],[24,62,62,24,57,49,49,57,49,57,57,49,62,24,24,62],[24,63,63,24,5\
7,47,47,57,47,57,57,47,63,24,24,63],[43,62,63,86,42,60,61,48,48,61,60,42,86,63,62,43]],[[32,50,50,3\
2,50,32,32,50,50,32,32,50,32,50,50,32],[50,50,51,51,62,62,63,63,86,43,86,43,74,73,74,73],[50,51,50,\
51,62,63,62,63,43,43,86,86,73,73,74,74],[32,51,51,32,50,33,33,50,51,32,32,51,33,50,50,33],[50,62,62\
,50,50,62,62,50,49,60,60,49,49,60,60,49],[32,62,63,33,62,32,33,63,48,80,83,42,83,42,48,80],[32,63,6\
2,33,62,33,32,63,42,80,83,48,80,42,48,83],[50,63,63,50,50,63,63,50,47,60,60,47,47,60,60,47],[50,43,\
86,51,49,42,48,47,50,43,86,51,49,42,48,47],[32,86,86,32,60,83,83,60,86,32,32,86,83,60,60,83],[32,43\
,43,32,60,80,80,60,43,32,32,43,80,60,60,80],[50,86,43,51,49,48,42,47,51,43,86,50,47,42,48,49],[32,7\
3,74,33,49,80,83,47,49,80,83,47,32,73,74,33],[50,74,74,50,60,48,48,60,48,60,60,48,74,50,50,74],[50,\
73,73,50,60,42,42,60,42,60,60,42,73,50,50,73],[32,74,73,33,49,83,80,47,47,80,83,49,33,73,74,32]],[[\
32,50,50,32,50,32,32,50,50,32,32,50,32,50,50,32],[50,50,51,51,62,62,63,63,86,43,86,43,74,73,74,73],\
[50,51,50,51,62,63,62,63,43,43,86,86,73,73,74,74],[32,51,51,32,50,33,33,50,51,32,32,51,33,50,50,33]\
,[50,62,62,50,50,62,62,50,49,60,60,49,49,60,60,49],[32,62,63,33,62,32,33,63,48,80,83,42,83,42,48,80\
],[32,63,62,33,62,33,32,63,42,80,83,48,80,42,48,83],[50,63,63,50,50,63,63,50,47,60,60,47,47,60,60,4\
7],[50,43,86,51,49,42,48,47,50,43,86,51,49,42,48,47],[32,86,86,32,60,83,83,60,86,32,32,86,83,60,60,\
83],[32,43,43,32,60,80,80,60,43,32,32,43,80,60,60,80],[50,86,43,51,49,48,42,47,51,43,86,50,47,42,48\
,49],[32,73,74,33,49,80,83,47,49,80,83,47,32,73,74,33],[50,74,74,50,60,48,48,60,48,60,60,48,74,50,5\
0,74],[50,73,73,50,60,42,42,60,42,60,60,42,73,50,50,73],[32,74,73,33,49,83,80,47,47,80,83,49,33,73,\
74,32]],[[24,43,43,24,24,43,43,24,43,24,24,43,43,24,24,43],[43,43,86,86,73,73,74,74,50,51,50,51,62,\
63,62,63],[43,86,43,86,73,74,73,74,51,51,50,50,63,63,62,62],[24,86,86,24,24,86,86,24,86,24,24,86,86\
,24,24,86],[24,73,73,24,24,73,73,24,42,57,57,42,42,57,57,42],[43,73,74,86,73,43,86,74,49,61,60,47,6\
0,47,49,61],[43,74,73,86,73,86,43,74,47,61,60,49,61,47,49,60],[24,74,74,24,24,74,74,24,48,57,57,48,\
48,57,57,48],[43,51,50,86,42,47,49,48,43,51,50,86,42,47,49,48],[24,50,50,24,57,60,60,57,50,24,24,50\
,60,57,57,60],[24,51,51,24,57,61,61,57,51,24,24,51,61,57,57,61],[43,50,51,86,42,49,47,48,86,51,50,4\
3,48,47,49,42],[43,63,62,86,42,61,60,48,42,61,60,48,43,63,62,86],[24,62,62,24,57,49,49,57,49,57,57,\
49,62,24,24,62],[24,63,63,24,57,47,47,57,47,57,57,47,63,24,24,63],[43,62,63,86,42,60,61,48,48,61,60\
,42,86,63,62,43]],[[16,16,16,16,60,60,60,60,16,16,16,16,60,60,60,60],[16,16,17,17,49,49,47,47,46,38\
,46,38,48,42,48,42],[16,17,16,17,49,47,49,47,38,38,46,46,42,42,48,48],[16,17,17,16,60,61,61,60,17,1\
6,16,17,61,60,60,61],[60,49,49,60,60,49,49,60,62,50,50,62,62,50,50,62],[60,49,47,61,49,60,61,47,74,\
43,86,73,86,73,74,43],[60,47,49,61,49,61,60,47,73,43,86,74,43,73,74,86],[60,47,47,60,60,47,47,60,63\
,50,50,63,63,50,50,63],[16,38,46,17,62,73,74,63,16,38,46,17,62,73,74,63],[16,46,46,16,50,86,86,50,4\
6,16,16,46,86,50,50,86],[16,38,38,16,50,43,43,50,38,16,16,38,43,50,50,43],[16,46,38,17,62,74,73,63,\
17,38,46,16,63,73,74,62],[60,42,48,61,62,43,86,63,62,43,86,63,60,42,48,61],[60,48,48,60,50,74,74,50\
,74,50,50,74,48,60,60,48],[60,42,42,60,50,73,73,50,73,50,50,73,42,60,60,42],[60,48,42,61,62,86,43,6\
3,63,43,86,62,61,42,48,60]],[[7,38,38,7,57,80,80,57,38,7,7,38,80,57,57,80],[38,38,46,46,42,42,48,48\
,16,17,16,17,49,47,49,47],[38,46,38,46,42,48,42,48,17,17,16,16,47,47,49,49],[7,46,46,7,57,83,83,57,\
46,7,7,46,83,57,57,83],[57,42,42,57,57,42,42,57,73,24,24,73,73,24,24,73],[80,42,48,83,42,80,83,48,6\
2,33,32,63,32,63,62,33],[80,48,42,83,42,83,80,48,63,33,32,62,33,63,62,32],[57,48,48,57,57,48,48,57,\
74,24,24,74,74,24,24,74],[38,17,16,46,73,63,62,74,38,17,16,46,73,63,62,74],[7,16,16,7,24,32,32,24,1\
6,7,7,16,32,24,24,32],[7,17,17,7,24,33,33,24,17,7,7,17,33,24,24,33],[38,16,17,46,73,62,63,74,46,17,\
16,38,74,63,62,73],[80,47,49,83,73,33,32,74,73,33,32,74,80,47,49,83],[57,49,49,57,24,62,62,24,62,24\
,24,62,49,57,57,49],[57,47,47,57,24,63,63,24,63,24,24,63,47,57,57,47],[80,49,47,83,73,32,33,74,74,3\
3,32,73,83,47,49,80]],[[7,38,38,7,57,80,80,57,38,7,7,38,80,57,57,80],[38,38,46,46,42,42,48,48,16,17\
,16,17,49,47,49,47],[38,46,38,46,42,48,42,48,17,17,16,16,47,47,49,49],[7,46,46,7,57,83,83,57,46,7,7\
,46,83,57,57,83],[57,42,42,57,57,42,42,57,73,24,24,73,73,24,24,73],[80,42,48,83,42,80,83,48,62,33,3\
2,63,32,63,62,33],[80,48,42,83,42,83,80,48,63,33,32,62,33,63,62,32],[57,48,48,57,57,48,48,57,74,24,\
24,74,74,24,24,74],[38,17,16,46,73,63,62,74,38,17,16,46,73,63,62,74],[7,16,16,7,24,32,32,24,16,7,7,\
16,32,24,24,32],[7,17,17,7,24,33,33,24,17,7,7,17,33,24,24,33],[38,16,17,46,73,62,63,74,46,17,16,38,\
74,63,62,73],[80,47,49,83,73,33,32,74,73,33,32,74,80,47,49,83],[57,49,49,57,24,62,62,24,62,24,24,62\
,49,57,57,49],[57,47,47,57,24,63,63,24,63,24,24,63,47,57,57,47],[80,49,47,83,73,32,33,74,74,33,32,7\
3,83,47,49,80]],[[16,16,16,16,60,60,60,60,16,16,16,16,60,60,60,60],[16,16,17,17,49,49,47,47,46,38,4\
6,38,48,42,48,42],[16,17,16,17,49,47,49,47,38,38,46,46,42,42,48,48],[16,17,17,16,60,61,61,60,17,16,\
16,17,61,60,60,61],[60,49,49,60,60,49,49,60,62,50,50,62,62,50,50,62],[60,49,47,61,49,60,61,47,74,43\
,86,73,86,73,74,43],[60,47,49,61,49,61,60,47,73,43,86,74,43,73,74,86],[60,47,47,60,60,47,47,60,63,5\
0,50,63,63,50,50,63],[16,38,46,17,62,73,74,63,16,38,46,17,62,73,74,63],[16,46,46,16,50,86,86,50,46,\
16,16,46,86,50,50,86],[16,38,38,16,50,43,43,50,38,16,16,38,43,50,50,43],[16,46,38,17,62,74,73,63,17\
,38,46,16,63,73,74,62],[60,42,48,61,62,43,86,63,62,43,86,63,60,42,48,61],[60,48,48,60,50,74,74,50,7\
4,50,50,74,48,60,60,48],[60,42,42,60,50,73,73,50,73,50,50,73,42,60,60,42],[60,48,42,61,62,86,43,63,\
63,43,86,62,61,42,48,60]],[[32,50,50,32,50,32,32,50,50,32,32,50,32,50,50,32],[50,50,51,51,62,62,63,\
63,86,43,86,43,74,73,74,73],[50,51,50,51,62,63,62,63,43,43,86,86,73,73,74,74],[32,51,51,32,50,33,33\
,50,51,32,32,51,33,50,50,33],[50,62,62,50,50,62,62,50,49,60,60,49,49,60,60,49],[32,62,63,33,62,32,3\
3,63,48,80,83,42,83,42,48,80],[32,63,62,33,62,33,32,63,42,80,83,48,80,42,48,83],[50,63,63,50,50,63,\
63,50,47,60,60,47,47,60,60,47],[50,43,86,51,49,42,48,47,50,43,86,51,49,42,48,47],[32,86,86,32,60,83\
,83,60,86,32,32,86,83,60,60,83],[32,43,43,32,60,80,80,60,43,32,32,43,80,60,60,80],[50,86,43,51,49,4\
8,42,47,51,43,86,50,47,42,48,49],[32,73,74,33,49,80,83,47,49,80,83,47,32,73,74,33],[50,74,74,50,60,\
48,48,60,48,60,60,48,74,50,50,74],[50,73,73,50,60,42,42,60,42,60,60,42,73,50,50,73],[32,74,73,33,49\
,83,80,47,47,80,83,49,33,73,74,32]],[[24,43,43,24,24,43,43,24,43,24,24,43,43,24,24,43],[43,43,86,86\
,73,73,74,74,50,51,50,51,62,63,62,63],[43,86,43,86,73,74,73,74,51,51,50,50,63,63,62,62],[24,86,86,2\
4,24,86,86,24,86,24,24,86,86,24,24,86],[24,73,73,24,24,73,73,24,42,57,57,42,42,57,57,42],[43,73,74,\
86,73,43,86,74,49,61,60,47,60,47,49,61],[43,74,73,86,73,86,43,74,47,61,60,49,61,47,49,60],[24,74,74\
,24,24,74,74,24,48,57,57,48,48,57,57,48],[43,51,50,86,42,47,49,48,43,51,50,86,42,47,49,48],[24,50,5\
0,24,57,60,60,57,50,24,24,50,60,57,57,60],[24,51,51,24,57,61,61,57,51,24,24,51,61,57,57,61],[43,50,\
51,86,42,49,47,48,86,51,50,43,48,47,49,42],[43,63,62,86,42,61,60,48,42,61,60,48,43,63,62,86],[24,62\
,62,24,57,49,49,57,49,57,57,49,62,24,24,62],[24,63,63,24,57,47,47,57,47,57,57,47,63,24,24,63],[43,6\
2,63,86,42,60,61,48,48,61,60,42,86,63,62,43]],[[24,43,43,24,24,43,43,24,43,24,24,43,43,24,24,43],[4\
3,43,86,86,73,73,74,74,50,51,50,51,62,63,62,63],[43,86,43,86,73,74,73,74,51,51,50,50,63,63,62,62],[\
24,86,86,24,24,86,86,24,86,24,24,86,86,24,24,86],[24,73,73,24,24,73,73,24,42,57,57,42,42,57,57,42],\
[43,73,74,86,73,43,86,74,49,61,60,47,60,47,49,61],[43,74,73,86,73,86,43,74,47,61,60,49,61,47,49,60]\
,[24,74,74,24,24,74,74,24,48,57,57,48,48,57,57,48],[43,51,50,86,42,47,49,48,43,51,50,86,42,47,49,48\
],[24,50,50,24,57,60,60,57,50,24,24,50,60,57,57,60],[24,51,51,24,57,61,61,57,51,24,24,51,61,57,57,6\
1],[43,50,51,86,42,49,47,48,86,51,50,43,48,47,49,42],[43,63,62,86,42,61,60,48,42,61,60,48,43,63,62,\
86],[24,62,62,24,57,49,49,57,49,57,57,49,62,24,24,62],[24,63,63,24,57,47,47,57,47,57,57,47,63,24,24\
,63],[43,62,63,86,42,60,61,48,48,61,60,42,86,63,62,43]],[[32,50,50,32,50,32,32,50,50,32,32,50,32,50\
,50,32],[50,50,51,51,62,62,63,63,86,43,86,43,74,73,74,73],[50,51,50,51,62,63,62,63,43,43,86,86,73,7\
3,74,74],[32,51,51,32,50,33,33,50,51,32,32,51,33,50,50,33],[50,62,62,50,50,62,62,50,49,60,60,49,49,\
60,60,49],[32,62,63,33,62,32,33,63,48,80,83,42,83,42,48,80],[32,63,62,33,62,33,32,63,42,80,83,48,80\
,42,48,83],[50,63,63,50,50,63,63,50,47,60,60,47,47,60,60,47],[50,43,86,51,49,42,48,47,50,43,86,51,4\
9,42,48,47],[32,86,86,32,60,83,83,60,86,32,32,86,83,60,60,83],[32,43,43,32,60,80,80,60,43,32,32,43,\
80,60,60,80],[50,86,43,51,49,48,42,47,51,43,86,50,47,42,48,49],[32,73,74,33,49,80,83,47,49,80,83,47\
,32,73,74,33],[50,74,74,50,60,48,48,60,48,60,60,48,74,50,50,74],[50,73,73,50,60,42,42,60,42,60,60,4\
2,73,50,50,73],[32,74,73,33,49,83,80,47,47,80,83,49,33,73,74,32]]],[[[7,38,38,7,57,80,80,57,38,7,7,\
38,80,57,57,80],[38,38,46,46,42,42,48,48,16,17,16,17,49,47,49,47],[38,46,38,46,42,48,42,48,17,17,16\
,16,47,47,49,49],[7,46,46,7,57,83,83,57,46,7,7,46,83,57,57,83],[57,42,42,57,57,42,42,57,73,24,24,73\
,73,24,24,73],[80,42,48,83,42,80,83,48,62,33,32,63,32,63,62,33],[80,48,42,83,42,83,80,48,63,33,32,6\
2,33,63,62,32],[57,48,48,57,57,48,48,57,74,24,24,74,74,24,24,74],[38,17,16,46,73,63,62,74,38,17,16,\
46,73,63,62,74],[7,16,16,7,24,32,32,24,16,7,7,16,32,24,24,32],[7,17,17,7,24,33,33,24,17,7,7,17,33,2\
4,24,33],[38,16,17,46,73,62,63,74,46,17,16,38,74,63,62,73],[80,47,49,83,73,33,32,74,73,33,32,74,80,\
47,49,83],[57,49,49,57,24,62,62,24,62,24,24,62,49,57,57,49],[57,47,47,57,24,63,63,24,63,24,24,63,47\
,57,57,47],[80,49,47,83,73,32,33,74,74,33,32,73,83,47,49,80]],[[17,17,17,17,61,61,61,61,17,17,17,17\
,61,61,61,61],[17,17,16,16,47,47,49,49,38,46,38,46,42,48,42,48],[17,16,17,16,47,49,47,49,46,46,38,3\
8,48,48,42,42],[17,16,16,17,61,60,60,61,16,17,17,16,60,61,61,60],[61,47,47,61,61,47,47,61,63,51,51,\
63,63,51,51,63],[61,47,49,60,47,61,60,49,73,86,43,74,43,74,73,86],[61,49,47,60,47,60,61,49,74,86,43\
,73,86,74,73,43],[61,49,49,61,61,49,49,61,62,51,51,62,62,51,51,62],[17,46,38,16,63,74,73,62,17,46,3\
8,16,63,74,73,62],[17,38,38,17,51,43,43,51,38,17,17,38,43,51,51,43],[17,46,46,17,51,86,86,51,46,17,\
17,46,86,51,51,86],[17,38,46,16,63,73,74,62,16,46,38,17,62,74,73,63],[61,48,42,60,63,86,43,62,63,86\
,43,62,61,48,42,60],[61,42,42,61,51,73,73,51,73,51,51,73,42,61,61,42],[61,48,48,61,51,74,74,51,74,5\
1,51,74,48,61,61,48],[61,42,48,60,63,43,86,62,62,86,43,63,60,48,42,61]],[[17,17,17,17,61,61,61,61,1\
7,17,17,17,61,61,61,61],[17,17,16,16,47,47,49,49,38,46,38,46,42,48,42,48],[17,16,17,16,47,49,47,49,\
46,46,38,38,48,48,42,42],[17,16,16,17,61,60,60,61,16,17,17,16,60,61,61,60],[61,47,47,61,61,47,47,61\
,63,51,51,63,63,51,51,63],[61,47,49,60,47,61,60,49,73,86,43,74,43,74,73,86],[61,49,47,60,47,60,61,4\
9,74,86,43,73,86,74,73,43],[61,49,49,61,61,49,49,61,62,51,51,62,62,51,51,62],[17,46,38,16,63,74,73,\
62,17,46,38,16,63,74,73,62],[17,38,38,17,51,43,43,51,38,17,17,38,43,51,51,43],[17,46,46,17,51,86,86\
,51,46,17,17,46,86,51,51,86],[17,38,46,16,63,73,74,62,16,46,38,17,62,74,73,63],[61,48,42,60,63,86,4\
3,62,63,86,43,62,61,48,42,60],[61,42,42,61,51,73,73,51,73,51,51,73,42,61,61,42],[61,48,48,61,51,74,\
74,51,74,51,51,74,48,61,61,48],[61,42,48,60,63,43,86,62,62,86,43,63,60,48,42,61]],[[7,38,38,7,57,80\
,80,57,38,7,7,38,80,57,57,80],[38,38,46,46,42,42,48,48,16,17,16,17,49,47,49,47],[38,46,38,46,42,48,\
42,48,17,17,16,16,47,47,49,49],[7,46,46,7,57,83,83,57,46,7,7,46,83,57,57,83],[57,42,42,57,57,42,42,\
57,73,24,24,73,73,24,24,73],[80,42,48,83,42,80,83,48,62,33,32,63,32,63,62,33],[80,48,42,83,42,83,80\
,48,63,33,32,62,33,63,62,32],[57,48,48,57,57,48,48,57,74,24,24,74,74,24,24,74],[38,17,16,46,73,63,6\
2,74,38,17,16,46,73,63,62,74],[7,16,16,7,24,32,32,24,16,7,7,16,32,24,24,32],[7,17,17,7,24,33,33,24,\
17,7,7,17,33,24,24,33],[38,16,17,46,73,62,63,74,46,17,16,38,74,63,62,73],[80,47,49,83,73,33,32,74,7\
3,33,32,74,80,47,49,83],[57,49,49,57,24,62,62,24,62,24,24,62,49,57,57,49],[57,47,47,57,24,63,63,24,\
63,24,24,63,47,57,57,47],[80,49,47,83,73,32,33,74,74,33,32,73,83,47,49,80]],[[24,43,43,24,24,43,43,\
24,43,24,24,43,43,24,24,43],[43,43,86,86,73,73,74,74,50,51,50,51,62,63,62,63],[43,86,43,86,73,74,73\
,74,51,51,50,50,63,63,62,62],[24,86,86,24,24,86,86,24,86,24,24,86,86,24,24,86],[24,73,73,24,24,73,7\
3,24,42,57,57,42,42,57,57,42],[43,73,74,86,73,43,86,74,49,61,60,47,60,47,49,61],[43,74,73,86,73,86,\
43,74,47,61,60,49,61,47,49,60],[24,74,74,24,24,74,74,24,48,57,57,48,48,57,57,48],[43,51,50,86,42,47\
,49,48,43,51,50,86,42,47,49,48],[24,50,50,24,57,60,60,57,50,24,24,50,60,57,57,60],[24,51,51,24,57,6\
1,61,57,51,24,24,51,61,57,57,61],[43,50,51,86,42,49,47,48,86,51,50,43,48,47,49,42],[43,63,62,86,42,\
61,60,48,42,61,60,48,43,63,62,86],[24,62,62,24,57,49,49,57,49,57,57,49,62,24,24,62],[24,63,63,24,57\
,47,47,57,47,57,57,47,63,24,24,63],[43,62,63,86,42,60,61,48,48,61,60,42,86,63,62,43]],[[33,51,51,33\
,51,33,33,51,51,33,33,51,33,51,51,33],[51,51,50,50,63,63,62,62,43,86,43,86,73,74,73,74],[51,50,51,5\
0,63,62,63,62,86,86,43,43,74,74,73,73],[33,50,50,33,51,32,32,51,50,33,33,50,32,51,51,32],[51,63,63,\
51,51,63,63,51,47,61,61,47,47,61,61,47],[33,63,62,32,63,33,32,62,42,83,80,48,80,48,42,83],[33,62,63\
,32,63,32,33,62,48,83,80,42,83,48,42,80],[51,62,62,51,51,62,62,51,49,61,61,49,49,61,61,49],[51,86,4\
3,50,47,48,42,49,51,86,43,50,47,48,42,49],[33,43,43,33,61,80,80,61,43,33,33,43,80,61,61,80],[33,86,\
86,33,61,83,83,61,86,33,33,86,83,61,61,83],[51,43,86,50,47,42,48,49,50,86,43,51,49,48,42,47],[33,74\
,73,32,47,83,80,49,47,83,80,49,33,74,73,32],[51,73,73,51,61,42,42,61,42,61,61,42,73,51,51,73],[51,7\
4,74,51,61,48,48,61,48,61,61,48,74,51,51,74],[33,73,74,32,47,80,83,49,49,83,80,47,32,74,73,33]],[[3\
3,51,51,33,51,33,33,51,51,33,33,51,33,51,51,33],[51,51,50,50,63,63,62,62,43,86,43,86,73,74,73,74],[\
51,50,51,50,63,62,63,62,86,86,43,43,74,74,73,73],[33,50,50,33,51,32,32,51,50,33,33,50,32,51,51,32],\
[51,63,63,51,51,63,63,51,47,61,61,47,47,61,61,47],[33,63,62,32,63,33,32,62,42,83,80,48,80,48,42,83]\
,[33,62,63,32,63,32,33,62,48,83,80,42,83,48,42,80],[51,62,62,51,51,62,62,51,49,61,61,49,49,61,61,49\
],[51,86,43,50,47,48,42,49,51,86,43,50,47,48,42,49],[33,43,43,33,61,80,80,61,43,33,33,43,80,61,61,8\
0],[33,86,86,33,61,83,83,61,86,33,33,86,83,61,61,83],[51,43,86,50,47,42,48,49,50,86,43,51,49,48,42,\
47],[33,74,73,32,47,83,80,49,47,83,80,49,33,74,73,32],[51,73,73,51,61,42,42,61,42,61,61,42,73,51,51\
,73],[51,74,74,51,61,48,48,61,48,61,61,48,74,51,51,74],[33,73,74,32,47,80,83,49,49,83,80,47,32,74,7\
3,33]],[[24,43,43,24,24,43,43,24,43,24,24,43,43,24,24,43],[43,43,86,86,73,73,74,74,50,51,50,51,62,6\
3,62,63],[43,86,43,86,73,74,73,74,51,51,50,50,63,63,62,62],[24,86,86,24,24,86,86,24,86,24,24,86,86,\
24,24,86],[24,73,73,24,24,73,73,24,42,57,57,42,42,57,57,42],[43,73,74,86,73,43,86,74,49,61,60,47,60\
,47,49,61],[43,74,73,86,73,86,43,74,47,61,60,49,61,47,49,60],[24,74,74,24,24,74,74,24,48,57,57,48,4\
8,57,57,48],[43,51,50,86,42,47,49,48,43,51,50,86,42,47,49,48],[24,50,50,24,57,60,60,57,50,24,24,50,\
60,57,57,60],[24,51,51,24,57,61,61,57,51,24,24,51,61,57,57,61],[43,50,51,86,42,49,47,48,86,51,50,43\
,48,47,49,42],[43,63,62,86,42,61,60,48,42,61,60,48,43,63,62,86],[24,62,62,24,57,49,49,57,49,57,57,4\
9,62,24,24,62],[24,63,63,24,57,47,47,57,47,57,57,47,63,24,24,63],[43,62,63,86,42,60,61,48,48,61,60,\
42,86,63,62,43]],[[17,17,17,17,61,61,61,61,17,17,17,17,61,61,61,61],[17,17,16,16,47,47,49,49,38,46,\
38,46,42,48,42,48],[17,16,17,16,47,49,47,49,46,46,38,38,48,48,42,42],[17,16,16,17,61,60,60,61,16,17\
,17,16,60,61,61,60],[61,47,47,61,61,47,47,61,63,51,51,63,63,51,51,63],[61,47,49,60,47,61,60,49,73,8\
6,43,74,43,74,73,86],[61,49,47,60,47,60,61,49,74,86,43,73,86,74,73,43],[61,49,49,61,61,49,49,61,62,\
51,51,62,62,51,51,62],[17,46,38,16,63,74,73,62,17,46,38,16,63,74,73,62],[17,38,38,17,51,43,43,51,38\
,17,17,38,43,51,51,43],[17,46,46,17,51,86,86,51,46,17,17,46,86,51,51,86],[17,38,46,16,63,73,74,62,1\
6,46,38,17,62,74,73,63],[61,48,42,60,63,86,43,62,63,86,43,62,61,48,42,60],[61,42,42,61,51,73,73,51,\
73,51,51,73,42,61,61,42],[61,48,48,61,51,74,74,51,74,51,51,74,48,61,61,48],[61,42,48,60,63,43,86,62\
,62,86,43,63,60,48,42,61]],[[7,38,38,7,57,80,80,57,38,7,7,38,80,57,57,80],[38,38,46,46,42,42,48,48,\
16,17,16,17,49,47,49,47],[38,46,38,46,42,48,42,48,17,17,16,16,47,47,49,49],[7,46,46,7,57,83,83,57,4\
6,7,7,46,83,57,57,83],[57,42,42,57,57,42,42,57,73,24,24,73,73,24,24,73],[80,42,48,83,42,80,83,48,62\
,33,32,63,32,63,62,33],[80,48,42,83,42,83,80,48,63,33,32,62,33,63,62,32],[57,48,48,57,57,48,48,57,7\
4,24,24,74,74,24,24,74],[38,17,16,46,73,63,62,74,38,17,16,46,73,63,62,74],[7,16,16,7,24,32,32,24,16\
,7,7,16,32,24,24,32],[7,17,17,7,24,33,33,24,17,7,7,17,33,24,24,33],[38,16,17,46,73,62,63,74,46,17,1\
6,38,74,63,62,73],[80,47,49,83,73,33,32,74,73,33,32,74,80,47,49,83],[57,49,49,57,24,62,62,24,62,24,\
24,62,49,57,57,49],[57,47,47,57,24,63,63,24,63,24,24,63,47,57,57,47],[80,49,47,83,73,32,33,74,74,33\
,32,73,83,47,49,80]],[[7,38,38,7,57,80,80,57,38,7,7,38,80,57,57,80],[38,38,46,46,42,42,48,48,16,17,\
16,17,49,47,49,47],[38,46,38,46,42,48,42,48,17,17,16,16,47,47,49,49],[7,46,46,7,57,83,83,57,46,7,7,\
46,83,57,57,83],[57,42,42,57,57,42,42,57,73,24,24,73,73,24,24,73],[80,42,48,83,42,80,83,48,62,33,32\
,63,32,63,62,33],[80,48,42,83,42,83,80,48,63,33,32,62,33,63,62,32],[57,48,48,57,57,48,48,57,74,24,2\
4,74,74,24,24,74],[38,17,16,46,73,63,62,74,38,17,16,46,73,63,62,74],[7,16,16,7,24,32,32,24,16,7,7,1\
6,32,24,24,32],[7,17,17,7,24,33,33,24,17,7,7,17,33,24,24,33],[38,16,17,46,73,62,63,74,46,17,16,38,7\
4,63,62,73],[80,47,49,83,73,33,32,74,73,33,32,74,80,47,49,83],[57,49,49,57,24,62,62,24,62,24,24,62,\
49,57,57,49],[57,47,47,57,24,63,63,24,63,24,24,63,47,57,57,47],[80,49,47,83,73,32,33,74,74,33,32,73\
,83,47,49,80]],[[17,17,17,17,61,61,61,61,17,17,17,17,61,61,61,61],[17,17,16,16,47,47,49,49,38,46,38\
,46,42,48,42,48],[17,16,17,16,47,49,47,49,46,46,38,38,48,48,42,42],[17,16,16,17,61,60,60,61,16,17,1\
7,16,60,61,61,60],[61,47,47,61,61,47,47,61,63,51,51,63,63,51,51,63],[61,47,49,60,47,61,60,49,73,86,\
43,74,43,74,73,86],[61,49,47,60,47,60,61,49,74,86,43,73,86,74,73,43],[61,49,49,61,61,49,49,61,62,51\
,51,62,62,51,51,62],[17,46,38,16,63,74,73,62,17,46,38,16,63,74,73,62],[17,38,38,17,51,43,43,51,38,1\
7,17,38,43,51,51,43],[17,46,46,17,51,86,86,51,46,17,17,46,86,51,51,86],[17,38,46,16,63,73,74,62,16,\
46,38,17,62,74,73,63],[61,48,42,60,63,86,43,62,63,86,43,62,61,48,42,60],[61,42,42,61,51,73,73,51,73\
,51,51,73,42,61,61,42],[61,48,48,61,51,74,74,51,74,51,51,74,48,61,61,48],[61,42,48,60,63,43,86,62,6\
2,86,43,63,60,48,42,61]],[[33,51,51,33,51,33,33,51,51,33,33,51,33,51,51,33],[51,51,50,50,63,63,62,6\
2,43,86,43,86,73,74,73,74],[51,50,51,50,63,62,63,62,86,86,43,43,74,74,73,73],[33,50,50,33,51,32,32,\
51,50,33,33,50,32,51,51,32],[51,63,63,51,51,63,63,51,47,61,61,47,47,61,61,47],[33,63,62,32,63,33,32\
,62,42,83,80,48,80,48,42,83],[33,62,63,32,63,32,33,62,48,83,80,42,83,48,42,80],[51,62,62,51,51,62,6\
2,51,49,61,61,49,49,61,61,49],[51,86,43,50,47,48,42,49,51,86,43,50,47,48,42,49],[33,43,43,33,61,80,\
80,61,43,33,33,43,80,61,61,80],[33,86,86,33,61,83,83,61,86,33,33,86,83,61,61,83],[51,43,86,50,47,42\
,48,49,50,86,43,51,49,48,42,47],[33,74,73,32,47,83,80,49,47,83,80,49,33,74,73,32],[51,73,73,51,61,4\
2,42,61,42,61,61,42,73,51,51,73],[51,74,74,51,61,48,48,61,48,61,61,48,74,51,51,74],[33,73,74,32,47,\
80,83,49,49,83,80,47,32,74,73,33]],[[24,43,43,24,24,43,43,24,43,24,24,43,43,24,24,43],[43,43,86,86,\
73,73,74,74,50,51,50,51,62,63,62,63],[43,86,43,86,73,74,73,74,51,51,50,50,63,63,62,62],[24,86,86,24\
,24,86,86,24,86,24,24,86,86,24,24,86],[24,73,73,24,24,73,73,24,42,57,57,42,42,57,57,42],[43,73,74,8\
6,73,43,86,74,49,61,60,47,60,47,49,61],[43,74,73,86,73,86,43,74,47,61,60,49,61,47,49,60],[24,74,74,\
24,24,74,74,24,48,57,57,48,48,57,57,48],[43,51,50,86,42,47,49,48,43,51,50,86,42,47,49,48],[24,50,50\
,24,57,60,60,57,50,24,24,50,60,57,57,60],[24,51,51,24,57,61,61,57,51,24,24,51,61,57,57,61],[43,50,5\
1,86,42,49,47,48,86,51,50,43,48,47,49,42],[43,63,62,86,42,61,60,48,42,61,60,48,43,63,62,86],[24,62,\
62,24,57,49,49,57,49,57,57,49,62,24,24,62],[24,63,63,24,57,47,47,57,47,57,57,47,63,24,24,63],[43,62\
,63,86,42,60,61,48,48,61,60,42,86,63,62,43]],[[24,43,43,24,24,43,43,24,43,24,24,43,43,24,24,43],[43\
,43,86,86,73,73,74,74,50,51,50,51,62,63,62,63],[43,86,43,86,73,74,73,74,51,51,50,50,63,63,62,62],[2\
4,86,86,24,24,86,86,24,86,24,24,86,86,24,24,86],[24,73,73,24,24,73,73,24,42,57,57,42,42,57,57,42],[\
43,73,74,86,73,43,86,74,49,61,60,47,60,47,49,61],[43,74,73,86,73,86,43,74,47,61,60,49,61,47,49,60],\
[24,74,74,24,24,74,74,24,48,57,57,48,48,57,57,48],[43,51,50,86,42,47,49,48,43,51,50,86,42,47,49,48]\
,[24,50,50,24,57,60,60,57,50,24,24,50,60,57,57,60],[24,51,51,24,57,61,61,57,51,24,24,51,61,57,57,61\
],[43,50,51,86,42,49,47,48,86,51,50,43,48,47,49,42],[43,63,62,86,42,61,60,48,42,61,60,48,43,63,62,8\
6],[24,62,62,24,57,49,49,57,49,57,57,49,62,24,24,62],[24,63,63,24,57,47,47,57,47,57,57,47,63,24,24,\
63],[43,62,63,86,42,60,61,48,48,61,60,42,86,63,62,43]],[[33,51,51,33,51,33,33,51,51,33,33,51,33,51,\
51,33],[51,51,50,50,63,63,62,62,43,86,43,86,73,74,73,74],[51,50,51,50,63,62,63,62,86,86,43,43,74,74\
,73,73],[33,50,50,33,51,32,32,51,50,33,33,50,32,51,51,32],[51,63,63,51,51,63,63,51,47,61,61,47,47,6\
1,61,47],[33,63,62,32,63,33,32,62,42,83,80,48,80,48,42,83],[33,62,63,32,63,32,33,62,48,83,80,42,83,\
48,42,80],[51,62,62,51,51,62,62,51,49,61,61,49,49,61,61,49],[51,86,43,50,47,48,42,49,51,86,43,50,47\
,48,42,49],[33,43,43,33,61,80,80,61,43,33,33,43,80,61,61,80],[33,86,86,33,61,83,83,61,86,33,33,86,8\
3,61,61,83],[51,43,86,50,47,42,48,49,50,86,43,51,49,48,42,47],[33,74,73,32,47,83,80,49,47,83,80,49,\
33,74,73,32],[51,73,73,51,61,42,42,61,42,61,61,42,73,51,51,73],[51,74,74,51,61,48,48,61,48,61,61,48\
,74,51,51,74],[33,73,74,32,47,80,83,49,49,83,80,47,32,74,73,33]]],[[[12,38,38,40,59,39,39,82,40,38,\
38,12,82,39,39,59],[38,38,46,46,42,42,48,48,16,17,16,17,49,47,49,47],[38,46,38,46,42,48,42,48,17,17\
,16,16,47,47,49,49],[40,46,46,40,44,54,54,44,20,38,38,20,52,39,39,52],[59,42,42,44,59,42,42,44,85,4\
3,43,26,85,43,43,26],[39,42,48,54,42,39,54,48,18,51,50,19,50,19,18,51],[39,48,42,54,42,54,39,48,19,\
51,50,18,51,19,18,50],[82,48,48,44,44,48,48,82,65,43,43,35,35,43,43,65],[40,17,16,20,85,19,18,65,40\
,17,16,20,85,19,18,65],[38,16,16,38,43,50,50,43,16,38,38,16,50,43,43,50],[38,17,17,38,43,51,51,43,1\
7,38,38,17,51,43,43,51],[12,16,17,20,26,18,19,35,20,17,16,12,35,19,18,26],[82,47,49,52,85,51,50,35,\
85,51,50,35,82,47,49,52],[39,49,49,39,43,18,18,43,18,43,43,18,49,39,39,49],[39,47,47,39,43,19,19,43\
,19,43,43,19,47,39,39,47],[59,49,47,52,26,50,51,65,65,51,50,26,52,47,49,59]],[[16,16,16,16,60,60,60\
,60,16,16,16,16,60,60,60,60],[16,16,17,17,49,49,47,47,46,38,46,38,48,42,48,42],[16,17,16,17,49,47,4\
9,47,38,38,46,46,42,42,48,48],[16,17,17,16,60,61,61,60,17,16,16,17,61,60,60,61],[60,49,49,60,60,49,\
49,60,62,50,50,62,62,50,50,62],[60,49,47,61,49,60,61,47,74,43,86,73,86,73,74,43],[60,47,49,61,49,61\
,60,47,73,43,86,74,43,73,74,86],[60,47,47,60,60,47,47,60,63,50,50,63,63,50,50,63],[16,38,46,17,62,7\
3,74,63,16,38,46,17,62,73,74,63],[16,46,46,16,50,86,86,50,46,16,16,46,86,50,50,86],[16,38,38,16,50,\
43,43,50,38,16,16,38,43,50,50,43],[16,46,38,17,62,74,73,63,17,38,46,16,63,73,74,62],[60,42,48,61,62\
,43,86,63,62,43,86,63,60,42,48,61],[60,48,48,60,50,74,74,50,74,50,50,74,48,60,60,48],[60,42,42,60,5\
0,73,73,50,73,50,50,73,42,60,60,42],[60,48,42,61,62,86,43,63,63,43,86,62,61,42,48,60]],[[17,17,17,1\
7,61,61,61,61,17,17,17,17,61,61,61,61],[17,17,16,16,47,47,49,49,38,46,38,46,42,48,42,48],[17,16,17,\
16,47,49,47,49,46,46,38,38,48,48,42,42],[17,16,16,17,61,60,60,61,16,17,17,16,60,61,61,60],[61,47,47\
,61,61,47,47,61,63,51,51,63,63,51,51,63],[61,47,49,60,47,61,60,49,73,86,43,74,43,74,73,86],[61,49,4\
7,60,47,60,61,49,74,86,43,73,86,74,73,43],[61,49,49,61,61,49,49,61,62,51,51,62,62,51,51,62],[17,46,\
38,16,63,74,73,62,17,46,38,16,63,74,73,62],[17,38,38,17,51,43,43,51,38,17,17,38,43,51,51,43],[17,46\
,46,17,51,86,86,51,46,17,17,46,86,51,51,86],[17,38,46,16,63,73,74,62,16,46,38,17,62,74,73,63],[61,4\
8,42,60,63,86,43,62,63,86,43,62,61,48,42,60],[61,42,42,61,51,73,73,51,73,51,51,73,42,61,61,42],[61,\
48,48,61,51,74,74,51,74,51,51,74,48,61,61,48],[61,42,48,60,63,43,86,62,62,86,43,63,60,48,42,61]],[[\
20,46,46,20,64,54,54,64,20,46,46,20,64,54,54,64],[46,46,38,38,48,48,42,42,17,16,17,16,47,49,47,49],\
[46,38,46,38,48,42,48,42,16,16,17,17,49,49,47,47],[20,38,38,20,52,39,39,52,40,46,46,40,44,54,54,44]\
,[64,48,48,52,64,48,48,52,65,86,86,53,65,86,86,53],[54,48,42,39,48,54,39,42,19,50,51,18,51,18,19,50\
],[54,42,48,39,48,39,54,42,18,50,51,19,50,18,19,51],[64,42,42,52,52,42,42,64,85,86,86,45,45,86,86,8\
5],[20,16,17,40,65,18,19,85,20,16,17,40,65,18,19,85],[46,17,17,46,86,51,51,86,17,46,46,17,51,86,86,\
51],[46,16,16,46,86,50,50,86,16,46,46,16,50,86,86,50],[20,17,16,40,53,19,18,45,40,16,17,20,45,18,19\
,53],[64,49,47,44,65,50,51,45,65,50,51,45,64,49,47,44],[54,47,47,54,86,19,19,86,19,86,86,19,47,54,5\
4,47],[54,49,49,54,86,18,18,86,18,86,86,18,49,54,54,49],[64,47,49,44,53,51,50,85,85,50,51,53,44,49,\
47,64]],[[26,73,73,45,26,73,73,45,45,73,73,26,45,73,73,26],[73,73,74,74,43,43,86,86,62,63,62,63,50,\
51,50,51],[73,74,73,74,43,86,43,86,63,63,62,62,51,51,50,50],[45,74,74,45,85,74,74,85,53,73,73,53,65\
,73,73,65],[26,43,43,85,26,43,43,85,44,42,42,59,44,42,42,59],[73,43,86,74,43,73,74,86,60,47,49,61,4\
9,61,60,47],[73,86,43,74,43,74,73,86,61,47,49,60,47,61,60,49],[45,86,86,85,85,86,86,45,52,42,42,64,\
64,42,42,52],[45,63,62,53,44,61,60,52,45,63,62,53,44,61,60,52],[73,62,62,73,42,49,49,42,62,73,73,62\
,49,42,42,49],[73,63,63,73,42,47,47,42,63,73,73,63,47,42,42,47],[26,62,63,53,59,60,61,64,53,63,62,2\
6,64,61,60,59],[45,51,50,65,44,47,49,64,44,47,49,64,45,51,50,65],[73,50,50,73,42,60,60,42,60,42,42,\
60,50,73,73,50],[73,51,51,73,42,61,61,42,61,42,42,61,51,73,73,51],[26,50,51,65,59,49,47,52,52,47,49\
,59,65,51,50,26]],[[18,62,62,18,62,18,18,62,18,62,62,18,62,18,18,62],[62,62,63,63,50,50,51,51,74,73\
,74,73,86,43,86,43],[62,63,62,63,50,51,50,51,73,73,74,74,43,43,86,86],[18,63,63,18,62,19,19,62,19,6\
2,62,19,63,18,18,63],[62,50,50,62,62,50,50,62,60,49,49,60,60,49,49,60],[18,50,51,19,50,18,19,51,54,\
42,48,39,48,39,54,42],[18,51,50,19,50,19,18,51,39,42,48,54,42,39,54,48],[62,51,51,62,62,51,51,62,61\
,49,49,61,61,49,49,61],[18,73,74,19,60,39,54,61,18,73,74,19,60,39,54,61],[62,74,74,62,49,48,48,49,7\
4,62,62,74,48,49,49,48],[62,73,73,62,49,42,42,49,73,62,62,73,42,49,49,42],[18,74,73,19,60,54,39,61,\
19,73,74,18,61,39,54,60],[62,43,86,63,60,42,48,61,60,42,48,61,62,43,86,63],[18,86,86,18,49,54,54,49\
,54,49,49,54,86,18,18,86],[18,43,43,18,49,39,39,49,39,49,49,39,43,18,18,43],[62,86,43,63,60,48,42,6\
1,61,42,48,60,63,43,86,62]],[[19,63,63,19,63,19,19,63,19,63,63,19,63,19,19,63],[63,63,62,62,51,51,5\
0,50,73,74,73,74,43,86,43,86],[63,62,63,62,51,50,51,50,74,74,73,73,86,86,43,43],[19,62,62,19,63,18,\
18,63,18,63,63,18,62,19,19,62],[63,51,51,63,63,51,51,63,61,47,47,61,61,47,47,61],[19,51,50,18,51,19\
,18,50,39,48,42,54,42,54,39,48],[19,50,51,18,51,18,19,50,54,48,42,39,48,54,39,42],[63,50,50,63,63,5\
0,50,63,60,47,47,60,60,47,47,60],[19,74,73,18,61,54,39,60,19,74,73,18,61,54,39,60],[63,73,73,63,47,\
42,42,47,73,63,63,73,42,47,47,42],[63,74,74,63,47,48,48,47,74,63,63,74,48,47,47,48],[19,73,74,18,61\
,39,54,60,18,74,73,19,60,54,39,61],[63,86,43,62,61,48,42,60,61,48,42,60,63,86,43,62],[19,43,43,19,4\
7,39,39,47,39,47,47,39,43,19,19,43],[19,86,86,19,47,54,54,47,54,47,47,54,86,19,19,86],[63,43,86,62,\
61,42,48,60,60,48,42,61,62,86,43,63]],[[35,74,74,53,53,74,74,35,53,74,74,35,35,74,74,53],[74,74,73,\
73,86,86,43,43,63,62,63,62,51,50,51,50],[74,73,74,73,86,43,86,43,62,62,63,63,50,50,51,51],[53,73,73\
,53,65,73,73,65,45,74,74,45,85,74,74,85],[53,86,86,65,53,86,86,65,52,48,48,64,52,48,48,64],[74,86,4\
3,73,86,74,73,43,61,49,47,60,47,60,61,49],[74,43,86,73,86,73,74,43,60,49,47,61,49,60,61,47],[35,43,\
43,65,65,43,43,35,44,48,48,82,82,48,48,44],[53,62,63,45,52,60,61,44,53,62,63,45,52,60,61,44],[74,63\
,63,74,48,47,47,48,63,74,74,63,47,48,48,47],[74,62,62,74,48,49,49,48,62,74,74,62,49,48,48,49],[35,6\
3,62,45,64,61,60,82,45,62,63,35,82,60,61,64],[35,50,51,85,52,49,47,82,52,49,47,82,35,50,51,85],[74,\
51,51,74,48,61,61,48,61,48,48,61,51,74,74,51],[74,50,50,74,48,60,60,48,60,48,48,60,50,74,74,50],[53\
,51,50,85,64,47,49,44,44,49,47,64,85,50,51,53]],[[20,46,46,20,64,54,54,64,20,46,46,20,64,54,54,64],\
[46,46,38,38,48,48,42,42,17,16,17,16,47,49,47,49],[46,38,46,38,48,42,48,42,16,16,17,17,49,49,47,47]\
,[20,38,38,20,52,39,39,52,40,46,46,40,44,54,54,44],[64,48,48,52,64,48,48,52,65,86,86,53,65,86,86,53\
],[54,48,42,39,48,54,39,42,19,50,51,18,51,18,19,50],[54,42,48,39,48,39,54,42,18,50,51,19,50,18,19,5\
1],[64,42,42,52,52,42,42,64,85,86,86,45,45,86,86,85],[20,16,17,40,65,18,19,85,20,16,17,40,65,18,19,\
85],[46,17,17,46,86,51,51,86,17,46,46,17,51,86,86,51],[46,16,16,46,86,50,50,86,16,46,46,16,50,86,86\
,50],[20,17,16,40,53,19,18,45,40,16,17,20,45,18,19,53],[64,49,47,44,65,50,51,45,65,50,51,45,64,49,4\
7,44],[54,47,47,54,86,19,19,86,19,86,86,19,47,54,54,47],[54,49,49,54,86,18,18,86,18,86,86,18,49,54,\
54,49],[64,47,49,44,53,51,50,85,85,50,51,53,44,49,47,64]],[[17,17,17,17,61,61,61,61,17,17,17,17,61,\
61,61,61],[17,17,16,16,47,47,49,49,38,46,38,46,42,48,42,48],[17,16,17,16,47,49,47,49,46,46,38,38,48\
,48,42,42],[17,16,16,17,61,60,60,61,16,17,17,16,60,61,61,60],[61,47,47,61,61,47,47,61,63,51,51,63,6\
3,51,51,63],[61,47,49,60,47,61,60,49,73,86,43,74,43,74,73,86],[61,49,47,60,47,60,61,49,74,86,43,73,\
86,74,73,43],[61,49,49,61,61,49,49,61,62,51,51,62,62,51,51,62],[17,46,38,16,63,74,73,62,17,46,38,16\
,63,74,73,62],[17,38,38,17,51,43,43,51,38,17,17,38,43,51,51,43],[17,46,46,17,51,86,86,51,46,17,17,4\
6,86,51,51,86],[17,38,46,16,63,73,74,62,16,46,38,17,62,74,73,63],[61,48,42,60,63,86,43,62,63,86,43,\
62,61,48,42,60],[61,42,42,61,51,73,73,51,73,51,51,73,42,61,61,42],[61,48,48,61,51,74,74,51,74,51,51\
,74,48,61,61,48],[61,42,48,60,63,43,86,62,62,86,43,63,60,48,42,61]],[[16,16,16,16,60,60,60,60,16,16\
,16,16,60,60,60,60],[16,16,17,17,49,49,47,47,46,38,46,38,48,42,48,42],[16,17,16,17,49,47,49,47,38,3\
8,46,46,42,42,48,48],[16,17,17,16,60,61,61,60,17,16,16,17,61,60,60,61],[60,49,49,60,60,49,49,60,62,\
50,50,62,62,50,50,62],[60,49,47,61,49,60,61,47,74,43,86,73,86,73,74,43],[60,47,49,61,49,61,60,47,73\
,43,86,74,43,73,74,86],[60,47,47,60,60,47,47,60,63,50,50,63,63,50,50,63],[16,38,46,17,62,73,74,63,1\
6,38,46,17,62,73,74,63],[16,46,46,16,50,86,86,50,46,16,16,46,86,50,50,86],[16,38,38,16,50,43,43,50,\
38,16,16,38,43,50,50,43],[16,46,38,17,62,74,73,63,17,38,46,16,63,73,74,62],[60,42,48,61,62,43,86,63\
,62,43,86,63,60,42,48,61],[60,48,48,60,50,74,74,50,74,50,50,74,48,60,60,48],[60,42,42,60,50,73,73,5\
0,73,50,50,73,42,60,60,42],[60,48,42,61,62,86,43,63,63,43,86,62,61,42,48,60]],[[12,38,38,40,59,39,3\
9,82,40,38,38,12,82,39,39,59],[38,38,46,46,42,42,48,48,16,17,16,17,49,47,49,47],[38,46,38,46,42,48,\
42,48,17,17,16,16,47,47,49,49],[40,46,46,40,44,54,54,44,20,38,38,20,52,39,39,52],[59,42,42,44,59,42\
,42,44,85,43,43,26,85,43,43,26],[39,42,48,54,42,39,54,48,18,51,50,19,50,19,18,51],[39,48,42,54,42,5\
4,39,48,19,51,50,18,51,19,18,50],[82,48,48,44,44,48,48,82,65,43,43,35,35,43,43,65],[40,17,16,20,85,\
19,18,65,40,17,16,20,85,19,18,65],[38,16,16,38,43,50,50,43,16,38,38,16,50,43,43,50],[38,17,17,38,43\
,51,51,43,17,38,38,17,51,43,43,51],[12,16,17,20,26,18,19,35,20,17,16,12,35,19,18,26],[82,47,49,52,8\
5,51,50,35,85,51,50,35,82,47,49,52],[39,49,49,39,43,18,18,43,18,43,43,18,49,39,39,49],[39,47,47,39,\
43,19,19,43,19,43,43,19,47,39,39,47],[59,49,47,52,26,50,51,65,65,51,50,26,52,47,49,59]],[[35,74,74,\
53,53,74,74,35,53,74,74,35,35,74,74,53],[74,74,73,73,86,86,43,43,63,62,63,62,51,50,51,50],[74,73,74\
,73,86,43,86,43,62,62,63,63,50,50,51,51],[53,73,73,53,65,73,73,65,45,74,74,45,85,74,74,85],[53,86,8\
6,65,53,86,86,65,52,48,48,64,52,48,48,64],[74,86,43,73,86,74,73,43,61,49,47,60,47,60,61,49],[74,43,\
86,73,86,73,74,43,60,49,47,61,49,60,61,47],[35,43,43,65,65,43,43,35,44,48,48,82,82,48,48,44],[53,62\
,63,45,52,60,61,44,53,62,63,45,52,60,61,44],[74,63,63,74,48,47,47,48,63,74,74,63,47,48,48,47],[74,6\
2,62,74,48,49,49,48,62,74,74,62,49,48,48,49],[35,63,62,45,64,61,60,82,45,62,63,35,82,60,61,64],[35,\
50,51,85,52,49,47,82,52,49,47,82,35,50,51,85],[74,51,51,74,48,61,61,48,61,48,48,61,51,74,74,51],[74\
,50,50,74,48,60,60,48,60,48,48,60,50,74,74,50],[53,51,50,85,64,47,49,44,44,49,47,64,85,50,51,53]],[\
[19,63,63,19,63,19,19,63,19,63,63,19,63,19,19,63],[63,63,62,62,51,51,50,50,73,74,73,74,43,86,43,86]\
,[63,62,63,62,51,50,51,50,74,74,73,73,86,86,43,43],[19,62,62,19,63,18,18,63,18,63,63,18,62,19,19,62\
],[63,51,51,63,63,51,51,63,61,47,47,61,61,47,47,61],[19,51,50,18,51,19,18,50,39,48,42,54,42,54,39,4\
8],[19,50,51,18,51,18,19,50,54,48,42,39,48,54,39,42],[63,50,50,63,63,50,50,63,60,47,47,60,60,47,47,\
60],[19,74,73,18,61,54,39,60,19,74,73,18,61,54,39,60],[63,73,73,63,47,42,42,47,73,63,63,73,42,47,47\
,42],[63,74,74,63,47,48,48,47,74,63,63,74,48,47,47,48],[19,73,74,18,61,39,54,60,18,74,73,19,60,54,3\
9,61],[63,86,43,62,61,48,42,60,61,48,42,60,63,86,43,62],[19,43,43,19,47,39,39,47,39,47,47,39,43,19,\
19,43],[19,86,86,19,47,54,54,47,54,47,47,54,86,19,19,86],[63,43,86,62,61,42,48,60,60,48,42,61,62,86\
,43,63]],[[18,62,62,18,62,18,18,62,18,62,62,18,62,18,18,62],[62,62,63,63,50,50,51,51,74,73,74,73,86\
,43,86,43],[62,63,62,63,50,51,50,51,73,73,74,74,43,43,86,86],[18,63,63,18,62,19,19,62,19,62,62,19,6\
3,18,18,63],[62,50,50,62,62,50,50,62,60,49,49,60,60,49,49,60],[18,50,51,19,50,18,19,51,54,42,48,39,\
48,39,54,42],[18,51,50,19,50,19,18,51,39,42,48,54,42,39,54,48],[62,51,51,62,62,51,51,62,61,49,49,61\
,61,49,49,61],[18,73,74,19,60,39,54,61,18,73,74,19,60,39,54,61],[62,74,74,62,49,48,48,49,74,62,62,7\
4,48,49,49,48],[62,73,73,62,49,42,42,49,73,62,62,73,42,49,49,42],[18,74,73,19,60,54,39,61,19,73,74,\
18,61,39,54,60],[62,43,86,63,60,42,48,61,60,42,48,61,62,43,86,63],[18,86,86,18,49,54,54,49,54,49,49\
,54,86,18,18,86],[18,43,43,18,49,39,39,49,39,49,49,39,43,18,18,43],[62,86,43,63,60,48,42,61,61,42,4\
8,60,63,43,86,62]],[[26,73,73,45,26,73,73,45,45,73,73,26,45,73,73,26],[73,73,74,74,43,43,86,86,62,6\
3,62,63,50,51,50,51],[73,74,73,74,43,86,43,86,63,63,62,62,51,51,50,50],[45,74,74,45,85,74,74,85,53,\
73,73,53,65,73,73,65],[26,43,43,85,26,43,43,85,44,42,42,59,44,42,42,59],[73,43,86,74,43,73,74,86,60\
,47,49,61,49,61,60,47],[73,86,43,74,43,74,73,86,61,47,49,60,47,61,60,49],[45,86,86,85,85,86,86,45,5\
2,42,42,64,64,42,42,52],[45,63,62,53,44,61,60,52,45,63,62,53,44,61,60,52],[73,62,62,73,42,49,49,42,\
62,73,73,62,49,42,42,49],[73,63,63,73,42,47,47,42,63,73,73,63,47,42,42,47],[26,62,63,53,59,60,61,64\
,53,63,62,26,64,61,60,59],[45,51,50,65,44,47,49,64,44,47,49,64,45,51,50,65],[73,50,50,73,42,60,60,4\
2,60,42,42,60,50,73,73,50],[73,51,51,73,42,61,61,42,61,42,42,61,51,73,73,51],[26,50,51,65,59,49,47,\
52,52,47,49,59,65,51,50,26]]],[[[6,71,71,81,37,80,80,82,37,80,80,82,6,71,71,81],[71,71,77,77,42,42,\
48,48,60,61,60,61,30,28,30,28],[71,77,71,77,42,48,42,48,61,61,60,60,28,28,30,30],[81,77,77,81,44,83\
,83,44,64,80,80,64,34,71,71,34],[37,42,42,44,37,42,42,44,15,43,43,45,15,43,43,45],[80,42,48,83,42,8\
0,83,48,62,33,32,63,32,63,62,33],[80,48,42,83,42,83,80,48,63,33,32,62,33,63,62,32],[82,48,48,44,44,\
48,48,82,65,43,43,35,35,43,43,65],[37,61,60,64,15,63,62,65,37,61,60,64,15,63,62,65],[80,60,60,80,43\
,32,32,43,60,80,80,60,32,43,43,32],[80,61,61,80,43,33,33,43,61,80,80,61,33,43,43,33],[82,60,61,64,4\
5,62,63,35,64,61,60,82,35,63,62,45],[6,28,30,34,15,33,32,35,15,33,32,35,6,28,30,34],[71,30,30,71,43\
,62,62,43,62,43,43,62,30,71,71,30],[71,28,28,71,43,63,63,43,63,43,43,63,28,71,71,28],[81,30,28,34,4\
5,32,33,65,65,33,32,45,34,28,30,81]],[[28,28,28,28,47,47,47,47,47,47,47,47,28,28,28,28],[28,28,30,3\
0,61,61,60,60,42,48,42,48,71,77,71,77],[28,30,28,30,61,60,61,60,48,48,42,42,77,77,71,71],[28,30,30,\
28,47,49,49,47,49,47,47,49,30,28,28,30],[47,61,61,47,47,61,61,47,51,63,63,51,51,63,63,51],[47,61,60\
,49,61,47,49,60,43,74,73,86,73,86,43,74],[47,60,61,49,61,49,47,60,86,74,73,43,74,86,43,73],[47,60,6\
0,47,47,60,60,47,50,63,63,50,50,63,63,50],[47,48,42,49,51,86,43,50,47,48,42,49,51,86,43,50],[47,42,\
42,47,63,73,73,63,42,47,47,42,73,63,63,73],[47,48,48,47,63,74,74,63,48,47,47,48,74,63,63,74],[47,42\
,48,49,51,43,86,50,49,48,42,47,50,86,43,51],[28,77,71,30,51,74,73,50,51,74,73,50,28,77,71,30],[28,7\
1,71,28,63,43,43,63,43,63,63,43,71,28,28,71],[28,77,77,28,63,86,86,63,86,63,63,86,77,28,28,77],[28,\
71,77,30,51,73,74,50,50,74,73,51,30,77,71,28]],[[30,30,30,30,49,49,49,49,49,49,49,49,30,30,30,30],[\
30,30,28,28,60,60,61,61,48,42,48,42,77,71,77,71],[30,28,30,28,60,61,60,61,42,42,48,48,71,71,77,77],\
[30,28,28,30,49,47,47,49,47,49,49,47,28,30,30,28],[49,60,60,49,49,60,60,49,50,62,62,50,50,62,62,50]\
,[49,60,61,47,60,49,47,61,86,73,74,43,74,43,86,73],[49,61,60,47,60,47,49,61,43,73,74,86,73,43,86,74\
],[49,61,61,49,49,61,61,49,51,62,62,51,51,62,62,51],[49,42,48,47,50,43,86,51,49,42,48,47,50,43,86,5\
1],[49,48,48,49,62,74,74,62,48,49,49,48,74,62,62,74],[49,42,42,49,62,73,73,62,42,49,49,42,73,62,62,\
73],[49,48,42,47,50,86,43,51,47,42,48,49,51,43,86,50],[30,71,77,28,50,73,74,51,50,73,74,51,30,71,77\
,28],[30,77,77,30,62,86,86,62,86,62,62,86,77,30,30,77],[30,71,71,30,62,43,43,62,43,62,62,43,71,30,3\
0,71],[30,77,71,28,50,74,73,51,51,73,74,50,28,71,77,30]],[[34,77,77,34,52,83,83,52,52,83,83,52,34,7\
7,77,34],[77,77,71,71,48,48,42,42,61,60,61,60,28,30,28,30],[77,71,77,71,48,42,48,42,60,60,61,61,30,\
30,28,28],[34,71,71,34,64,80,80,64,44,83,83,44,81,77,77,81],[52,48,48,64,52,48,48,64,53,86,86,65,53\
,86,86,65],[83,48,42,80,48,83,80,42,63,32,33,62,33,62,63,32],[83,42,48,80,48,80,83,42,62,32,33,63,3\
2,62,63,33],[52,42,42,64,64,42,42,52,45,86,86,85,85,86,86,45],[52,60,61,44,53,62,63,45,52,60,61,44,\
53,62,63,45],[83,61,61,83,86,33,33,86,61,83,83,61,33,86,86,33],[83,60,60,83,86,32,32,86,60,83,83,60\
,32,86,86,32],[52,61,60,44,65,63,62,85,44,60,61,52,85,62,63,65],[34,30,28,81,53,32,33,85,53,32,33,8\
5,34,30,28,81],[77,28,28,77,86,63,63,86,63,86,86,63,28,77,77,28],[77,30,30,77,86,62,62,86,62,86,86,\
62,30,77,77,30],[34,28,30,81,65,33,32,45,45,32,33,65,81,30,28,34]],[[15,73,73,85,15,73,73,85,15,73,\
73,85,15,73,73,85],[73,73,74,74,43,43,86,86,62,63,62,63,50,51,50,51],[73,74,73,74,43,86,43,86,63,63\
,62,62,51,51,50,50],[85,74,74,85,45,74,74,45,65,73,73,65,53,73,73,53],[15,43,43,45,15,43,43,45,37,4\
2,42,44,37,42,42,44],[73,43,86,74,43,73,74,86,60,47,49,61,49,61,60,47],[73,86,43,74,43,74,73,86,61,\
47,49,60,47,61,60,49],[85,86,86,45,45,86,86,85,64,42,42,52,52,42,42,64],[15,63,62,65,37,61,60,64,15\
,63,62,65,37,61,60,64],[73,62,62,73,42,49,49,42,62,73,73,62,49,42,42,49],[73,63,63,73,42,47,47,42,6\
3,73,73,63,47,42,42,47],[85,62,63,65,44,60,61,52,65,63,62,85,52,61,60,44],[15,51,50,53,37,47,49,52,\
37,47,49,52,15,51,50,53],[73,50,50,73,42,60,60,42,60,42,42,60,50,73,73,50],[73,51,51,73,42,61,61,42\
,61,42,42,61,51,73,73,51],[85,50,51,53,44,49,47,64,64,47,49,44,53,51,50,85]],[[33,51,51,33,51,33,33\
,51,51,33,33,51,33,51,51,33],[51,51,50,50,63,63,62,62,43,86,43,86,73,74,73,74],[51,50,51,50,63,62,6\
3,62,86,86,43,43,74,74,73,73],[33,50,50,33,51,32,32,51,50,33,33,50,32,51,51,32],[51,63,63,51,51,63,\
63,51,47,61,61,47,47,61,61,47],[33,63,62,32,63,33,32,62,42,83,80,48,80,48,42,83],[33,62,63,32,63,32\
,33,62,48,83,80,42,83,48,42,80],[51,62,62,51,51,62,62,51,49,61,61,49,49,61,61,49],[51,86,43,50,47,4\
8,42,49,51,86,43,50,47,48,42,49],[33,43,43,33,61,80,80,61,43,33,33,43,80,61,61,80],[33,86,86,33,61,\
83,83,61,86,33,33,86,83,61,61,83],[51,43,86,50,47,42,48,49,50,86,43,51,49,48,42,47],[33,74,73,32,47\
,83,80,49,47,83,80,49,33,74,73,32],[51,73,73,51,61,42,42,61,42,61,61,42,73,51,51,73],[51,74,74,51,6\
1,48,48,61,48,61,61,48,74,51,51,74],[33,73,74,32,47,80,83,49,49,83,80,47,32,74,73,33]],[[32,50,50,3\
2,50,32,32,50,50,32,32,50,32,50,50,32],[50,50,51,51,62,62,63,63,86,43,86,43,74,73,74,73],[50,51,50,\
51,62,63,62,63,43,43,86,86,73,73,74,74],[32,51,51,32,50,33,33,50,51,32,32,51,33,50,50,33],[50,62,62\
,50,50,62,62,50,49,60,60,49,49,60,60,49],[32,62,63,33,62,32,33,63,48,80,83,42,83,42,48,80],[32,63,6\
2,33,62,33,32,63,42,80,83,48,80,42,48,83],[50,63,63,50,50,63,63,50,47,60,60,47,47,60,60,47],[50,43,\
86,51,49,42,48,47,50,43,86,51,49,42,48,47],[32,86,86,32,60,83,83,60,86,32,32,86,83,60,60,83],[32,43\
,43,32,60,80,80,60,43,32,32,43,80,60,60,80],[50,86,43,51,49,48,42,47,51,43,86,50,47,42,48,49],[32,7\
3,74,33,49,80,83,47,49,80,83,47,32,73,74,33],[50,74,74,50,60,48,48,60,48,60,60,48,74,50,50,74],[50,\
73,73,50,60,42,42,60,42,60,60,42,73,50,50,73],[32,74,73,33,49,83,80,47,47,80,83,49,33,73,74,32]],[[\
35,74,74,53,53,74,74,35,53,74,74,35,35,74,74,53],[74,74,73,73,86,86,43,43,63,62,63,62,51,50,51,50],\
[74,73,74,73,86,43,86,43,62,62,63,63,50,50,51,51],[53,73,73,53,65,73,73,65,45,74,74,45,85,74,74,85]\
,[53,86,86,65,53,86,86,65,52,48,48,64,52,48,48,64],[74,86,43,73,86,74,73,43,61,49,47,60,47,60,61,49\
],[74,43,86,73,86,73,74,43,60,49,47,61,49,60,61,47],[35,43,43,65,65,43,43,35,44,48,48,82,82,48,48,4\
4],[53,62,63,45,52,60,61,44,53,62,63,45,52,60,61,44],[74,63,63,74,48,47,47,48,63,74,74,63,47,48,48,\
47],[74,62,62,74,48,49,49,48,62,74,74,62,49,48,48,49],[35,63,62,45,64,61,60,82,45,62,63,35,82,60,61\
,64],[35,50,51,85,52,49,47,82,52,49,47,82,35,50,51,85],[74,51,51,74,48,61,61,48,61,48,48,61,51,74,7\
4,51],[74,50,50,74,48,60,60,48,60,48,48,60,50,74,74,50],[53,51,50,85,64,47,49,44,44,49,47,64,85,50,\
51,53]],[[15,73,73,85,15,73,73,85,15,73,73,85,15,73,73,85],[73,73,74,74,43,43,86,86,62,63,62,63,50,\
51,50,51],[73,74,73,74,43,86,43,86,63,63,62,62,51,51,50,50],[85,74,74,85,45,74,74,45,65,73,73,65,53\
,73,73,53],[15,43,43,45,15,43,43,45,37,42,42,44,37,42,42,44],[73,43,86,74,43,73,74,86,60,47,49,61,4\
9,61,60,47],[73,86,43,74,43,74,73,86,61,47,49,60,47,61,60,49],[85,86,86,45,45,86,86,85,64,42,42,52,\
52,42,42,64],[15,63,62,65,37,61,60,64,15,63,62,65,37,61,60,64],[73,62,62,73,42,49,49,42,62,73,73,62\
,49,42,42,49],[73,63,63,73,42,47,47,42,63,73,73,63,47,42,42,47],[85,62,63,65,44,60,61,52,65,63,62,8\
5,52,61,60,44],[15,51,50,53,37,47,49,52,37,47,49,52,15,51,50,53],[73,50,50,73,42,60,60,42,60,42,42,\
60,50,73,73,50],[73,51,51,73,42,61,61,42,61,42,42,61,51,73,73,51],[85,50,51,53,44,49,47,64,64,47,49\
,44,53,51,50,85]],[[33,51,51,33,51,33,33,51,51,33,33,51,33,51,51,33],[51,51,50,50,63,63,62,62,43,86\
,43,86,73,74,73,74],[51,50,51,50,63,62,63,62,86,86,43,43,74,74,73,73],[33,50,50,33,51,32,32,51,50,3\
3,33,50,32,51,51,32],[51,63,63,51,51,63,63,51,47,61,61,47,47,61,61,47],[33,63,62,32,63,33,32,62,42,\
83,80,48,80,48,42,83],[33,62,63,32,63,32,33,62,48,83,80,42,83,48,42,80],[51,62,62,51,51,62,62,51,49\
,61,61,49,49,61,61,49],[51,86,43,50,47,48,42,49,51,86,43,50,47,48,42,49],[33,43,43,33,61,80,80,61,4\
3,33,33,43,80,61,61,80],[33,86,86,33,61,83,83,61,86,33,33,86,83,61,61,83],[51,43,86,50,47,42,48,49,\
50,86,43,51,49,48,42,47],[33,74,73,32,47,83,80,49,47,83,80,49,33,74,73,32],[51,73,73,51,61,42,42,61\
,42,61,61,42,73,51,51,73],[51,74,74,51,61,48,48,61,48,61,61,48,74,51,51,74],[33,73,74,32,47,80,83,4\
9,49,83,80,47,32,74,73,33]],[[32,50,50,32,50,32,32,50,50,32,32,50,32,50,50,32],[50,50,51,51,62,62,6\
3,63,86,43,86,43,74,73,74,73],[50,51,50,51,62,63,62,63,43,43,86,86,73,73,74,74],[32,51,51,32,50,33,\
33,50,51,32,32,51,33,50,50,33],[50,62,62,50,50,62,62,50,49,60,60,49,49,60,60,49],[32,62,63,33,62,32\
,33,63,48,80,83,42,83,42,48,80],[32,63,62,33,62,33,32,63,42,80,83,48,80,42,48,83],[50,63,63,50,50,6\
3,63,50,47,60,60,47,47,60,60,47],[50,43,86,51,49,42,48,47,50,43,86,51,49,42,48,47],[32,86,86,32,60,\
83,83,60,86,32,32,86,83,60,60,83],[32,43,43,32,60,80,80,60,43,32,32,43,80,60,60,80],[50,86,43,51,49\
,48,42,47,51,43,86,50,47,42,48,49],[32,73,74,33,49,80,83,47,49,80,83,47,32,73,74,33],[50,74,74,50,6\
0,48,48,60,48,60,60,48,74,50,50,74],[50,73,73,50,60,42,42,60,42,60,60,42,73,50,50,73],[32,74,73,33,\
49,83,80,47,47,80,83,49,33,73,74,32]],[[35,74,74,53,53,74,74,35,53,74,74,35,35,74,74,53],[74,74,73,\
73,86,86,43,43,63,62,63,62,51,50,51,50],[74,73,74,73,86,43,86,43,62,62,63,63,50,50,51,51],[53,73,73\
,53,65,73,73,65,45,74,74,45,85,74,74,85],[53,86,86,65,53,86,86,65,52,48,48,64,52,48,48,64],[74,86,4\
3,73,86,74,73,43,61,49,47,60,47,60,61,49],[74,43,86,73,86,73,74,43,60,49,47,61,49,60,61,47],[35,43,\
43,65,65,43,43,35,44,48,48,82,82,48,48,44],[53,62,63,45,52,60,61,44,53,62,63,45,52,60,61,44],[74,63\
,63,74,48,47,47,48,63,74,74,63,47,48,48,47],[74,62,62,74,48,49,49,48,62,74,74,62,49,48,48,49],[35,6\
3,62,45,64,61,60,82,45,62,63,35,82,60,61,64],[35,50,51,85,52,49,47,82,52,49,47,82,35,50,51,85],[74,\
51,51,74,48,61,61,48,61,48,48,61,51,74,74,51],[74,50,50,74,48,60,60,48,60,48,48,60,50,74,74,50],[53\
,51,50,85,64,47,49,44,44,49,47,64,85,50,51,53]],[[6,71,71,81,37,80,80,82,37,80,80,82,6,71,71,81],[7\
1,71,77,77,42,42,48,48,60,61,60,61,30,28,30,28],[71,77,71,77,42,48,42,48,61,61,60,60,28,28,30,30],[\
81,77,77,81,44,83,83,44,64,80,80,64,34,71,71,34],[37,42,42,44,37,42,42,44,15,43,43,45,15,43,43,45],\
[80,42,48,83,42,80,83,48,62,33,32,63,32,63,62,33],[80,48,42,83,42,83,80,48,63,33,32,62,33,63,62,32]\
,[82,48,48,44,44,48,48,82,65,43,43,35,35,43,43,65],[37,61,60,64,15,63,62,65,37,61,60,64,15,63,62,65\
],[80,60,60,80,43,32,32,43,60,80,80,60,32,43,43,32],[80,61,61,80,43,33,33,43,61,80,80,61,33,43,43,3\
3],[82,60,61,64,45,62,63,35,64,61,60,82,35,63,62,45],[6,28,30,34,15,33,32,35,15,33,32,35,6,28,30,34\
],[71,30,30,71,43,62,62,43,62,43,43,62,30,71,71,30],[71,28,28,71,43,63,63,43,63,43,43,63,28,71,71,2\
8],[81,30,28,34,45,32,33,65,65,33,32,45,34,28,30,81]],[[28,28,28,28,47,47,47,47,47,47,47,47,28,28,2\
8,28],[28,28,30,30,61,61,60,60,42,48,42,48,71,77,71,77],[28,30,28,30,61,60,61,60,48,48,42,42,77,77,\
71,71],[28,30,30,28,47,49,49,47,49,47,47,49,30,28,28,30],[47,61,61,47,47,61,61,47,51,63,63,51,51,63\
,63,51],[47,61,60,49,61,47,49,60,43,74,73,86,73,86,43,74],[47,60,61,49,61,49,47,60,86,74,73,43,74,8\
6,43,73],[47,60,60,47,47,60,60,47,50,63,63,50,50,63,63,50],[47,48,42,49,51,86,43,50,47,48,42,49,51,\
86,43,50],[47,42,42,47,63,73,73,63,42,47,47,42,73,63,63,73],[47,48,48,47,63,74,74,63,48,47,47,48,74\
,63,63,74],[47,42,48,49,51,43,86,50,49,48,42,47,50,86,43,51],[28,77,71,30,51,74,73,50,51,74,73,50,2\
8,77,71,30],[28,71,71,28,63,43,43,63,43,63,63,43,71,28,28,71],[28,77,77,28,63,86,86,63,86,63,63,86,\
77,28,28,77],[28,71,77,30,51,73,74,50,50,74,73,51,30,77,71,28]],[[30,30,30,30,49,49,49,49,49,49,49,\
49,30,30,30,30],[30,30,28,28,60,60,61,61,48,42,48,42,77,71,77,71],[30,28,30,28,60,61,60,61,42,42,48\
,48,71,71,77,77],[30,28,28,30,49,47,47,49,47,49,49,47,28,30,30,28],[49,60,60,49,49,60,60,49,50,62,6\
2,50,50,62,62,50],[49,60,61,47,60,49,47,61,86,73,74,43,74,43,86,73],[49,61,60,47,60,47,49,61,43,73,\
74,86,73,43,86,74],[49,61,61,49,49,61,61,49,51,62,62,51,51,62,62,51],[49,42,48,47,50,43,86,51,49,42\
,48,47,50,43,86,51],[49,48,48,49,62,74,74,62,48,49,49,48,74,62,62,74],[49,42,42,49,62,73,73,62,42,4\
9,49,42,73,62,62,73],[49,48,42,47,50,86,43,51,47,42,48,49,51,43,86,50],[30,71,77,28,50,73,74,51,50,\
73,74,51,30,71,77,28],[30,77,77,30,62,86,86,62,86,62,62,86,77,30,30,77],[30,71,71,30,62,43,43,62,43\
,62,62,43,71,30,30,71],[30,77,71,28,50,74,73,51,51,73,74,50,28,71,77,30]],[[34,77,77,34,52,83,83,52\
,52,83,83,52,34,77,77,34],[77,77,71,71,48,48,42,42,61,60,61,60,28,30,28,30],[77,71,77,71,48,42,48,4\
2,60,60,61,61,30,30,28,28],[34,71,71,34,64,80,80,64,44,83,83,44,81,77,77,81],[52,48,48,64,52,48,48,\
64,53,86,86,65,53,86,86,65],[83,48,42,80,48,83,80,42,63,32,33,62,33,62,63,32],[83,42,48,80,48,80,83\
,42,62,32,33,63,32,62,63,33],[52,42,42,64,64,42,42,52,45,86,86,85,85,86,86,45],[52,60,61,44,53,62,6\
3,45,52,60,61,44,53,62,63,45],[83,61,61,83,86,33,33,86,61,83,83,61,33,86,86,33],[83,60,60,83,86,32,\
32,86,60,83,83,60,32,86,86,32],[52,61,60,44,65,63,62,85,44,60,61,52,85,62,63,65],[34,30,28,81,53,32\
,33,85,53,32,33,85,34,30,28,81],[77,28,28,77,86,63,63,86,63,86,86,63,28,77,77,28],[77,30,30,77,86,6\
2,62,86,62,86,86,62,30,77,77,30],[34,28,30,81,65,33,32,45,45,32,33,65,81,30,28,34]]],[[[11,71,71,11\
,57,39,39,57,39,57,57,39,71,11,11,71],[71,71,77,77,42,42,48,48,60,61,60,61,30,28,30,28],[71,77,71,7\
7,42,48,42,48,61,61,60,60,28,28,30,30],[11,77,77,11,57,54,54,57,54,57,57,54,77,11,11,77],[57,42,42,\
57,57,42,42,57,73,24,24,73,73,24,24,73],[39,42,48,54,42,39,54,48,18,51,50,19,50,19,18,51],[39,48,42\
,54,42,54,39,48,19,51,50,18,51,19,18,50],[57,48,48,57,57,48,48,57,74,24,24,74,74,24,24,74],[39,61,6\
0,54,73,19,18,74,39,61,60,54,73,19,18,74],[57,60,60,57,24,50,50,24,60,57,57,60,50,24,24,50],[57,61,\
61,57,24,51,51,24,61,57,57,61,51,24,24,51],[39,60,61,54,73,18,19,74,54,61,60,39,74,19,18,73],[71,28\
,30,77,73,51,50,74,73,51,50,74,71,28,30,77],[11,30,30,11,24,18,18,24,18,24,24,18,30,11,11,30],[11,2\
8,28,11,24,19,19,24,19,24,24,19,28,11,11,28],[71,30,28,77,73,50,51,74,74,51,50,73,77,28,30,71]],[[3\
0,30,30,30,49,49,49,49,49,49,49,49,30,30,30,30],[30,30,28,28,60,60,61,61,48,42,48,42,77,71,77,71],[\
30,28,30,28,60,61,60,61,42,42,48,48,71,71,77,77],[30,28,28,30,49,47,47,49,47,49,49,47,28,30,30,28],\
[49,60,60,49,49,60,60,49,50,62,62,50,50,62,62,50],[49,60,61,47,60,49,47,61,86,73,74,43,74,43,86,73]\
,[49,61,60,47,60,47,49,61,43,73,74,86,73,43,86,74],[49,61,61,49,49,61,61,49,51,62,62,51,51,62,62,51\
],[49,42,48,47,50,43,86,51,49,42,48,47,50,43,86,51],[49,48,48,49,62,74,74,62,48,49,49,48,74,62,62,7\
4],[49,42,42,49,62,73,73,62,42,49,49,42,73,62,62,73],[49,48,42,47,50,86,43,51,47,42,48,49,51,43,86,\
50],[30,71,77,28,50,73,74,51,50,73,74,51,30,71,77,28],[30,77,77,30,62,86,86,62,86,62,62,86,77,30,30\
,77],[30,71,71,30,62,43,43,62,43,62,62,43,71,30,30,71],[30,77,71,28,50,74,73,51,51,73,74,50,28,71,7\
7,30]],[[30,30,30,30,49,49,49,49,49,49,49,49,30,30,30,30],[30,30,28,28,60,60,61,61,48,42,48,42,77,7\
1,77,71],[30,28,30,28,60,61,60,61,42,42,48,48,71,71,77,77],[30,28,28,30,49,47,47,49,47,49,49,47,28,\
30,30,28],[49,60,60,49,49,60,60,49,50,62,62,50,50,62,62,50],[49,60,61,47,60,49,47,61,86,73,74,43,74\
,43,86,73],[49,61,60,47,60,47,49,61,43,73,74,86,73,43,86,74],[49,61,61,49,49,61,61,49,51,62,62,51,5\
1,62,62,51],[49,42,48,47,50,43,86,51,49,42,48,47,50,43,86,51],[49,48,48,49,62,74,74,62,48,49,49,48,\
74,62,62,74],[49,42,42,49,62,73,73,62,42,49,49,42,73,62,62,73],[49,48,42,47,50,86,43,51,47,42,48,49\
,51,43,86,50],[30,71,77,28,50,73,74,51,50,73,74,51,30,71,77,28],[30,77,77,30,62,86,86,62,86,62,62,8\
6,77,30,30,77],[30,71,71,30,62,43,43,62,43,62,62,43,71,30,30,71],[30,77,71,28,50,74,73,51,51,73,74,\
50,28,71,77,30]],[[11,71,71,11,57,39,39,57,39,57,57,39,71,11,11,71],[71,71,77,77,42,42,48,48,60,61,\
60,61,30,28,30,28],[71,77,71,77,42,48,42,48,61,61,60,60,28,28,30,30],[11,77,77,11,57,54,54,57,54,57\
,57,54,77,11,11,77],[57,42,42,57,57,42,42,57,73,24,24,73,73,24,24,73],[39,42,48,54,42,39,54,48,18,5\
1,50,19,50,19,18,51],[39,48,42,54,42,54,39,48,19,51,50,18,51,19,18,50],[57,48,48,57,57,48,48,57,74,\
24,24,74,74,24,24,74],[39,61,60,54,73,19,18,74,39,61,60,54,73,19,18,74],[57,60,60,57,24,50,50,24,60\
,57,57,60,50,24,24,50],[57,61,61,57,24,51,51,24,61,57,57,61,51,24,24,51],[39,60,61,54,73,18,19,74,5\
4,61,60,39,74,19,18,73],[71,28,30,77,73,51,50,74,73,51,50,74,71,28,30,77],[11,30,30,11,24,18,18,24,\
18,24,24,18,30,11,11,30],[11,28,28,11,24,19,19,24,19,24,24,19,28,11,11,28],[71,30,28,77,73,50,51,74\
,74,51,50,73,77,28,30,71]],[[24,43,43,24,24,43,43,24,43,24,24,43,43,24,24,43],[43,43,86,86,73,73,74\
,74,50,51,50,51,62,63,62,63],[43,86,43,86,73,74,73,74,51,51,50,50,63,63,62,62],[24,86,86,24,24,86,8\
6,24,86,24,24,86,86,24,24,86],[24,73,73,24,24,73,73,24,42,57,57,42,42,57,57,42],[43,73,74,86,73,43,\
86,74,49,61,60,47,60,47,49,61],[43,74,73,86,73,86,43,74,47,61,60,49,61,47,49,60],[24,74,74,24,24,74\
,74,24,48,57,57,48,48,57,57,48],[43,51,50,86,42,47,49,48,43,51,50,86,42,47,49,48],[24,50,50,24,57,6\
0,60,57,50,24,24,50,60,57,57,60],[24,51,51,24,57,61,61,57,51,24,24,51,61,57,57,61],[43,50,51,86,42,\
49,47,48,86,51,50,43,48,47,49,42],[43,63,62,86,42,61,60,48,42,61,60,48,43,63,62,86],[24,62,62,24,57\
,49,49,57,49,57,57,49,62,24,24,62],[24,63,63,24,57,47,47,57,47,57,57,47,63,24,24,63],[43,62,63,86,4\
2,60,61,48,48,61,60,42,86,63,62,43]],[[18,62,62,18,62,18,18,62,18,62,62,18,62,18,18,62],[62,62,63,6\
3,50,50,51,51,74,73,74,73,86,43,86,43],[62,63,62,63,50,51,50,51,73,73,74,74,43,43,86,86],[18,63,63,\
18,62,19,19,62,19,62,62,19,63,18,18,63],[62,50,50,62,62,50,50,62,60,49,49,60,60,49,49,60],[18,50,51\
,19,50,18,19,51,54,42,48,39,48,39,54,42],[18,51,50,19,50,19,18,51,39,42,48,54,42,39,54,48],[62,51,5\
1,62,62,51,51,62,61,49,49,61,61,49,49,61],[18,73,74,19,60,39,54,61,18,73,74,19,60,39,54,61],[62,74,\
74,62,49,48,48,49,74,62,62,74,48,49,49,48],[62,73,73,62,49,42,42,49,73,62,62,73,42,49,49,42],[18,74\
,73,19,60,54,39,61,19,73,74,18,61,39,54,60],[62,43,86,63,60,42,48,61,60,42,48,61,62,43,86,63],[18,8\
6,86,18,49,54,54,49,54,49,49,54,86,18,18,86],[18,43,43,18,49,39,39,49,39,49,49,39,43,18,18,43],[62,\
86,43,63,60,48,42,61,61,42,48,60,63,43,86,62]],[[18,62,62,18,62,18,18,62,18,62,62,18,62,18,18,62],[\
62,62,63,63,50,50,51,51,74,73,74,73,86,43,86,43],[62,63,62,63,50,51,50,51,73,73,74,74,43,43,86,86],\
[18,63,63,18,62,19,19,62,19,62,62,19,63,18,18,63],[62,50,50,62,62,50,50,62,60,49,49,60,60,49,49,60]\
,[18,50,51,19,50,18,19,51,54,42,48,39,48,39,54,42],[18,51,50,19,50,19,18,51,39,42,48,54,42,39,54,48\
],[62,51,51,62,62,51,51,62,61,49,49,61,61,49,49,61],[18,73,74,19,60,39,54,61,18,73,74,19,60,39,54,6\
1],[62,74,74,62,49,48,48,49,74,62,62,74,48,49,49,48],[62,73,73,62,49,42,42,49,73,62,62,73,42,49,49,\
42],[18,74,73,19,60,54,39,61,19,73,74,18,61,39,54,60],[62,43,86,63,60,42,48,61,60,42,48,61,62,43,86\
,63],[18,86,86,18,49,54,54,49,54,49,49,54,86,18,18,86],[18,43,43,18,49,39,39,49,39,49,49,39,43,18,1\
8,43],[62,86,43,63,60,48,42,61,61,42,48,60,63,43,86,62]],[[24,43,43,24,24,43,43,24,43,24,24,43,43,2\
4,24,43],[43,43,86,86,73,73,74,74,50,51,50,51,62,63,62,63],[43,86,43,86,73,74,73,74,51,51,50,50,63,\
63,62,62],[24,86,86,24,24,86,86,24,86,24,24,86,86,24,24,86],[24,73,73,24,24,73,73,24,42,57,57,42,42\
,57,57,42],[43,73,74,86,73,43,86,74,49,61,60,47,60,47,49,61],[43,74,73,86,73,86,43,74,47,61,60,49,6\
1,47,49,60],[24,74,74,24,24,74,74,24,48,57,57,48,48,57,57,48],[43,51,50,86,42,47,49,48,43,51,50,86,\
42,47,49,48],[24,50,50,24,57,60,60,57,50,24,24,50,60,57,57,60],[24,51,51,24,57,61,61,57,51,24,24,51\
,61,57,57,61],[43,50,51,86,42,49,47,48,86,51,50,43,48,47,49,42],[43,63,62,86,42,61,60,48,42,61,60,4\
8,43,63,62,86],[24,62,62,24,57,49,49,57,49,57,57,49,62,24,24,62],[24,63,63,24,57,47,47,57,47,57,57,\
47,63,24,24,63],[43,62,63,86,42,60,61,48,48,61,60,42,86,63,62,43]],[[18,62,62,18,62,18,18,62,18,62,\
62,18,62,18,18,62],[62,62,63,63,50,50,51,51,74,73,74,73,86,43,86,43],[62,63,62,63,50,51,50,51,73,73\
,74,74,43,43,86,86],[18,63,63,18,62,19,19,62,19,62,62,19,63,18,18,63],[62,50,50,62,62,50,50,62,60,4\
9,49,60,60,49,49,60],[18,50,51,19,50,18,19,51,54,42,48,39,48,39,54,42],[18,51,50,19,50,19,18,51,39,\
42,48,54,42,39,54,48],[62,51,51,62,62,51,51,62,61,49,49,61,61,49,49,61],[18,73,74,19,60,39,54,61,18\
,73,74,19,60,39,54,61],[62,74,74,62,49,48,48,49,74,62,62,74,48,49,49,48],[62,73,73,62,49,42,42,49,7\
3,62,62,73,42,49,49,42],[18,74,73,19,60,54,39,61,19,73,74,18,61,39,54,60],[62,43,86,63,60,42,48,61,\
60,42,48,61,62,43,86,63],[18,86,86,18,49,54,54,49,54,49,49,54,86,18,18,86],[18,43,43,18,49,39,39,49\
,39,49,49,39,43,18,18,43],[62,86,43,63,60,48,42,61,61,42,48,60,63,43,86,62]],[[24,43,43,24,24,43,43\
,24,43,24,24,43,43,24,24,43],[43,43,86,86,73,73,74,74,50,51,50,51,62,63,62,63],[43,86,43,86,73,74,7\
3,74,51,51,50,50,63,63,62,62],[24,86,86,24,24,86,86,24,86,24,24,86,86,24,24,86],[24,73,73,24,24,73,\
73,24,42,57,57,42,42,57,57,42],[43,73,74,86,73,43,86,74,49,61,60,47,60,47,49,61],[43,74,73,86,73,86\
,43,74,47,61,60,49,61,47,49,60],[24,74,74,24,24,74,74,24,48,57,57,48,48,57,57,48],[43,51,50,86,42,4\
7,49,48,43,51,50,86,42,47,49,48],[24,50,50,24,57,60,60,57,50,24,24,50,60,57,57,60],[24,51,51,24,57,\
61,61,57,51,24,24,51,61,57,57,61],[43,50,51,86,42,49,47,48,86,51,50,43,48,47,49,42],[43,63,62,86,42\
,61,60,48,42,61,60,48,43,63,62,86],[24,62,62,24,57,49,49,57,49,57,57,49,62,24,24,62],[24,63,63,24,5\
7,47,47,57,47,57,57,47,63,24,24,63],[43,62,63,86,42,60,61,48,48,61,60,42,86,63,62,43]],[[24,43,43,2\
4,24,43,43,24,43,24,24,43,43,24,24,43],[43,43,86,86,73,73,74,74,50,51,50,51,62,63,62,63],[43,86,43,\
86,73,74,73,74,51,51,50,50,63,63,62,62],[24,86,86,24,24,86,86,24,86,24,24,86,86,24,24,86],[24,73,73\
,24,24,73,73,24,42,57,57,42,42,57,57,42],[43,73,74,86,73,43,86,74,49,61,60,47,60,47,49,61],[43,74,7\
3,86,73,86,43,74,47,61,60,49,61,47,49,60],[24,74,74,24,24,74,74,24,48,57,57,48,48,57,57,48],[43,51,\
50,86,42,47,49,48,43,51,50,86,42,47,49,48],[24,50,50,24,57,60,60,57,50,24,24,50,60,57,57,60],[24,51\
,51,24,57,61,61,57,51,24,24,51,61,57,57,61],[43,50,51,86,42,49,47,48,86,51,50,43,48,47,49,42],[43,6\
3,62,86,42,61,60,48,42,61,60,48,43,63,62,86],[24,62,62,24,57,49,49,57,49,57,57,49,62,24,24,62],[24,\
63,63,24,57,47,47,57,47,57,57,47,63,24,24,63],[43,62,63,86,42,60,61,48,48,61,60,42,86,63,62,43]],[[\
18,62,62,18,62,18,18,62,18,62,62,18,62,18,18,62],[62,62,63,63,50,50,51,51,74,73,74,73,86,43,86,43],\
[62,63,62,63,50,51,50,51,73,73,74,74,43,43,86,86],[18,63,63,18,62,19,19,62,19,62,62,19,63,18,18,63]\
,[62,50,50,62,62,50,50,62,60,49,49,60,60,49,49,60],[18,50,51,19,50,18,19,51,54,42,48,39,48,39,54,42\
],[18,51,50,19,50,19,18,51,39,42,48,54,42,39,54,48],[62,51,51,62,62,51,51,62,61,49,49,61,61,49,49,6\
1],[18,73,74,19,60,39,54,61,18,73,74,19,60,39,54,61],[62,74,74,62,49,48,48,49,74,62,62,74,48,49,49,\
48],[62,73,73,62,49,42,42,49,73,62,62,73,42,49,49,42],[18,74,73,19,60,54,39,61,19,73,74,18,61,39,54\
,60],[62,43,86,63,60,42,48,61,60,42,48,61,62,43,86,63],[18,86,86,18,49,54,54,49,54,49,49,54,86,18,1\
8,86],[18,43,43,18,49,39,39,49,39,49,49,39,43,18,18,43],[62,86,43,63,60,48,42,61,61,42,48,60,63,43,\
86,62]],[[30,30,30,30,49,49,49,49,49,49,49,49,30,30,30,30],[30,30,28,28,60,60,61,61,48,42,48,42,77,\
71,77,71],[30,28,30,28,60,61,60,61,42,42,48,48,71,71,77,77],[30,28,28,30,49,47,47,49,47,49,49,47,28\
,30,30,28],[49,60,60,49,49,60,60,49,50,62,62,50,50,62,62,50],[49,60,61,47,60,49,47,61,86,73,74,43,7\
4,43,86,73],[49,61,60,47,60,47,49,61,43,73,74,86,73,43,86,74],[49,61,61,49,49,61,61,49,51,62,62,51,\
51,62,62,51],[49,42,48,47,50,43,86,51,49,42,48,47,50,43,86,51],[49,48,48,49,62,74,74,62,48,49,49,48\
,74,62,62,74],[49,42,42,49,62,73,73,62,42,49,49,42,73,62,62,73],[49,48,42,47,50,86,43,51,47,42,48,4\
9,51,43,86,50],[30,71,77,28,50,73,74,51,50,73,74,51,30,71,77,28],[30,77,77,30,62,86,86,62,86,62,62,\
86,77,30,30,77],[30,71,71,30,62,43,43,62,43,62,62,43,71,30,30,71],[30,77,71,28,50,74,73,51,51,73,74\
,50,28,71,77,30]],[[11,71,71,11,57,39,39,57,39,57,57,39,71,11,11,71],[71,71,77,77,42,42,48,48,60,61\
,60,61,30,28,30,28],[71,77,71,77,42,48,42,48,61,61,60,60,28,28,30,30],[11,77,77,11,57,54,54,57,54,5\
7,57,54,77,11,11,77],[57,42,42,57,57,42,42,57,73,24,24,73,73,24,24,73],[39,42,48,54,42,39,54,48,18,\
51,50,19,50,19,18,51],[39,48,42,54,42,54,39,48,19,51,50,18,51,19,18,50],[57,48,48,57,57,48,48,57,74\
,24,24,74,74,24,24,74],[39,61,60,54,73,19,18,74,39,61,60,54,73,19,18,74],[57,60,60,57,24,50,50,24,6\
0,57,57,60,50,24,24,50],[57,61,61,57,24,51,51,24,61,57,57,61,51,24,24,51],[39,60,61,54,73,18,19,74,\
54,61,60,39,74,19,18,73],[71,28,30,77,73,51,50,74,73,51,50,74,71,28,30,77],[11,30,30,11,24,18,18,24\
,18,24,24,18,30,11,11,30],[11,28,28,11,24,19,19,24,19,24,24,19,28,11,11,28],[71,30,28,77,73,50,51,7\
4,74,51,50,73,77,28,30,71]],[[11,71,71,11,57,39,39,57,39,57,57,39,71,11,11,71],[71,71,77,77,42,42,4\
8,48,60,61,60,61,30,28,30,28],[71,77,71,77,42,48,42,48,61,61,60,60,28,28,30,30],[11,77,77,11,57,54,\
54,57,54,57,57,54,77,11,11,77],[57,42,42,57,57,42,42,57,73,24,24,73,73,24,24,73],[39,42,48,54,42,39\
,54,48,18,51,50,19,50,19,18,51],[39,48,42,54,42,54,39,48,19,51,50,18,51,19,18,50],[57,48,48,57,57,4\
8,48,57,74,24,24,74,74,24,24,74],[39,61,60,54,73,19,18,74,39,61,60,54,73,19,18,74],[57,60,60,57,24,\
50,50,24,60,57,57,60,50,24,24,50],[57,61,61,57,24,51,51,24,61,57,57,61,51,24,24,51],[39,60,61,54,73\
,18,19,74,54,61,60,39,74,19,18,73],[71,28,30,77,73,51,50,74,73,51,50,74,71,28,30,77],[11,30,30,11,2\
4,18,18,24,18,24,24,18,30,11,11,30],[11,28,28,11,24,19,19,24,19,24,24,19,28,11,11,28],[71,30,28,77,\
73,50,51,74,74,51,50,73,77,28,30,71]],[[30,30,30,30,49,49,49,49,49,49,49,49,30,30,30,30],[30,30,28,\
28,60,60,61,61,48,42,48,42,77,71,77,71],[30,28,30,28,60,61,60,61,42,42,48,48,71,71,77,77],[30,28,28\
,30,49,47,47,49,47,49,49,47,28,30,30,28],[49,60,60,49,49,60,60,49,50,62,62,50,50,62,62,50],[49,60,6\
1,47,60,49,47,61,86,73,74,43,74,43,86,73],[49,61,60,47,60,47,49,61,43,73,74,86,73,43,86,74],[49,61,\
61,49,49,61,61,49,51,62,62,51,51,62,62,51],[49,42,48,47,50,43,86,51,49,42,48,47,50,43,86,51],[49,48\
,48,49,62,74,74,62,48,49,49,48,74,62,62,74],[49,42,42,49,62,73,73,62,42,49,49,42,73,62,62,73],[49,4\
8,42,47,50,86,43,51,47,42,48,49,51,43,86,50],[30,71,77,28,50,73,74,51,50,73,74,51,30,71,77,28],[30,\
77,77,30,62,86,86,62,86,62,62,86,77,30,30,77],[30,71,71,30,62,43,43,62,43,62,62,43,71,30,30,71],[30\
,77,71,28,50,74,73,51,51,73,74,50,28,71,77,30]]],[[[11,71,71,11,57,39,39,57,39,57,57,39,71,11,11,71\
],[71,71,77,77,42,42,48,48,60,61,60,61,30,28,30,28],[71,77,71,77,42,48,42,48,61,61,60,60,28,28,30,3\
0],[11,77,77,11,57,54,54,57,54,57,57,54,77,11,11,77],[57,42,42,57,57,42,42,57,73,24,24,73,73,24,24,\
73],[39,42,48,54,42,39,54,48,18,51,50,19,50,19,18,51],[39,48,42,54,42,54,39,48,19,51,50,18,51,19,18\
,50],[57,48,48,57,57,48,48,57,74,24,24,74,74,24,24,74],[39,61,60,54,73,19,18,74,39,61,60,54,73,19,1\
8,74],[57,60,60,57,24,50,50,24,60,57,57,60,50,24,24,50],[57,61,61,57,24,51,51,24,61,57,57,61,51,24,\
24,51],[39,60,61,54,73,18,19,74,54,61,60,39,74,19,18,73],[71,28,30,77,73,51,50,74,73,51,50,74,71,28\
,30,77],[11,30,30,11,24,18,18,24,18,24,24,18,30,11,11,30],[11,28,28,11,24,19,19,24,19,24,24,19,28,1\
1,11,28],[71,30,28,77,73,50,51,74,74,51,50,73,77,28,30,71]],[[28,28,28,28,47,47,47,47,47,47,47,47,2\
8,28,28,28],[28,28,30,30,61,61,60,60,42,48,42,48,71,77,71,77],[28,30,28,30,61,60,61,60,48,48,42,42,\
77,77,71,71],[28,30,30,28,47,49,49,47,49,47,47,49,30,28,28,30],[47,61,61,47,47,61,61,47,51,63,63,51\
,51,63,63,51],[47,61,60,49,61,47,49,60,43,74,73,86,73,86,43,74],[47,60,61,49,61,49,47,60,86,74,73,4\
3,74,86,43,73],[47,60,60,47,47,60,60,47,50,63,63,50,50,63,63,50],[47,48,42,49,51,86,43,50,47,48,42,\
49,51,86,43,50],[47,42,42,47,63,73,73,63,42,47,47,42,73,63,63,73],[47,48,48,47,63,74,74,63,48,47,47\
,48,74,63,63,74],[47,42,48,49,51,43,86,50,49,48,42,47,50,86,43,51],[28,77,71,30,51,74,73,50,51,74,7\
3,50,28,77,71,30],[28,71,71,28,63,43,43,63,43,63,63,43,71,28,28,71],[28,77,77,28,63,86,86,63,86,63,\
63,86,77,28,28,77],[28,71,77,30,51,73,74,50,50,74,73,51,30,77,71,28]],[[28,28,28,28,47,47,47,47,47,\
47,47,47,28,28,28,28],[28,28,30,30,61,61,60,60,42,48,42,48,71,77,71,77],[28,30,28,30,61,60,61,60,48\
,48,42,42,77,77,71,71],[28,30,30,28,47,49,49,47,49,47,47,49,30,28,28,30],[47,61,61,47,47,61,61,47,5\
1,63,63,51,51,63,63,51],[47,61,60,49,61,47,49,60,43,74,73,86,73,86,43,74],[47,60,61,49,61,49,47,60,\
86,74,73,43,74,86,43,73],[47,60,60,47,47,60,60,47,50,63,63,50,50,63,63,50],[47,48,42,49,51,86,43,50\
,47,48,42,49,51,86,43,50],[47,42,42,47,63,73,73,63,42,47,47,42,73,63,63,73],[47,48,48,47,63,74,74,6\
3,48,47,47,48,74,63,63,74],[47,42,48,49,51,43,86,50,49,48,42,47,50,86,43,51],[28,77,71,30,51,74,73,\
50,51,74,73,50,28,77,71,30],[28,71,71,28,63,43,43,63,43,63,63,43,71,28,28,71],[28,77,77,28,63,86,86\
,63,86,63,63,86,77,28,28,77],[28,71,77,30,51,73,74,50,50,74,73,51,30,77,71,28]],[[11,71,71,11,57,39\
,39,57,39,57,57,39,71,11,11,71],[71,71,77,77,42,42,48,48,60,61,60,61,30,28,30,28],[71,77,71,77,42,4\
8,42,48,61,61,60,60,28,28,30,30],[11,77,77,11,57,54,54,57,54,57,57,54,77,11,11,77],[57,42,42,57,57,\
42,42,57,73,24,24,73,73,24,24,73],[39,42,48,54,42,39,54,48,18,51,50,19,50,19,18,51],[39,48,42,54,42\
,54,39,48,19,51,50,18,51,19,18,50],[57,48,48,57,57,48,48,57,74,24,24,74,74,24,24,74],[39,61,60,54,7\
3,19,18,74,39,61,60,54,73,19,18,74],[57,60,60,57,24,50,50,24,60,57,57,60,50,24,24,50],[57,61,61,57,\
24,51,51,24,61,57,57,61,51,24,24,51],[39,60,61,54,73,18,19,74,54,61,60,39,74,19,18,73],[71,28,30,77\
,73,51,50,74,73,51,50,74,71,28,30,77],[11,30,30,11,24,18,18,24,18,24,24,18,30,11,11,30],[11,28,28,1\
1,24,19,19,24,19,24,24,19,28,11,11,28],[71,30,28,77,73,50,51,74,74,51,50,73,77,28,30,71]],[[24,43,4\
3,24,24,43,43,24,43,24,24,43,43,24,24,43],[43,43,86,86,73,73,74,74,50,51,50,51,62,63,62,63],[43,86,\
43,86,73,74,73,74,51,51,50,50,63,63,62,62],[24,86,86,24,24,86,86,24,86,24,24,86,86,24,24,86],[24,73\
,73,24,24,73,73,24,42,57,57,42,42,57,57,42],[43,73,74,86,73,43,86,74,49,61,60,47,60,47,49,61],[43,7\
4,73,86,73,86,43,74,47,61,60,49,61,47,49,60],[24,74,74,24,24,74,74,24,48,57,57,48,48,57,57,48],[43,\
51,50,86,42,47,49,48,43,51,50,86,42,47,49,48],[24,50,50,24,57,60,60,57,50,24,24,50,60,57,57,60],[24\
,51,51,24,57,61,61,57,51,24,24,51,61,57,57,61],[43,50,51,86,42,49,47,48,86,51,50,43,48,47,49,42],[4\
3,63,62,86,42,61,60,48,42,61,60,48,43,63,62,86],[24,62,62,24,57,49,49,57,49,57,57,49,62,24,24,62],[\
24,63,63,24,57,47,47,57,47,57,57,47,63,24,24,63],[43,62,63,86,42,60,61,48,48,61,60,42,86,63,62,43]]\
,[[19,63,63,19,63,19,19,63,19,63,63,19,63,19,19,63],[63,63,62,62,51,51,50,50,73,74,73,74,43,86,43,8\
6],[63,62,63,62,51,50,51,50,74,74,73,73,86,86,43,43],[19,62,62,19,63,18,18,63,18,63,63,18,62,19,19,\
62],[63,51,51,63,63,51,51,63,61,47,47,61,61,47,47,61],[19,51,50,18,51,19,18,50,39,48,42,54,42,54,39\
,48],[19,50,51,18,51,18,19,50,54,48,42,39,48,54,39,42],[63,50,50,63,63,50,50,63,60,47,47,60,60,47,4\
7,60],[19,74,73,18,61,54,39,60,19,74,73,18,61,54,39,60],[63,73,73,63,47,42,42,47,73,63,63,73,42,47,\
47,42],[63,74,74,63,47,48,48,47,74,63,63,74,48,47,47,48],[19,73,74,18,61,39,54,60,18,74,73,19,60,54\
,39,61],[63,86,43,62,61,48,42,60,61,48,42,60,63,86,43,62],[19,43,43,19,47,39,39,47,39,47,47,39,43,1\
9,19,43],[19,86,86,19,47,54,54,47,54,47,47,54,86,19,19,86],[63,43,86,62,61,42,48,60,60,48,42,61,62,\
86,43,63]],[[19,63,63,19,63,19,19,63,19,63,63,19,63,19,19,63],[63,63,62,62,51,51,50,50,73,74,73,74,\
43,86,43,86],[63,62,63,62,51,50,51,50,74,74,73,73,86,86,43,43],[19,62,62,19,63,18,18,63,18,63,63,18\
,62,19,19,62],[63,51,51,63,63,51,51,63,61,47,47,61,61,47,47,61],[19,51,50,18,51,19,18,50,39,48,42,5\
4,42,54,39,48],[19,50,51,18,51,18,19,50,54,48,42,39,48,54,39,42],[63,50,50,63,63,50,50,63,60,47,47,\
60,60,47,47,60],[19,74,73,18,61,54,39,60,19,74,73,18,61,54,39,60],[63,73,73,63,47,42,42,47,73,63,63\
,73,42,47,47,42],[63,74,74,63,47,48,48,47,74,63,63,74,48,47,47,48],[19,73,74,18,61,39,54,60,18,74,7\
3,19,60,54,39,61],[63,86,43,62,61,48,42,60,61,48,42,60,63,86,43,62],[19,43,43,19,47,39,39,47,39,47,\
47,39,43,19,19,43],[19,86,86,19,47,54,54,47,54,47,47,54,86,19,19,86],[63,43,86,62,61,42,48,60,60,48\
,42,61,62,86,43,63]],[[24,43,43,24,24,43,43,24,43,24,24,43,43,24,24,43],[43,43,86,86,73,73,74,74,50\
,51,50,51,62,63,62,63],[43,86,43,86,73,74,73,74,51,51,50,50,63,63,62,62],[24,86,86,24,24,86,86,24,8\
6,24,24,86,86,24,24,86],[24,73,73,24,24,73,73,24,42,57,57,42,42,57,57,42],[43,73,74,86,73,43,86,74,\
49,61,60,47,60,47,49,61],[43,74,73,86,73,86,43,74,47,61,60,49,61,47,49,60],[24,74,74,24,24,74,74,24\
,48,57,57,48,48,57,57,48],[43,51,50,86,42,47,49,48,43,51,50,86,42,47,49,48],[24,50,50,24,57,60,60,5\
7,50,24,24,50,60,57,57,60],[24,51,51,24,57,61,61,57,51,24,24,51,61,57,57,61],[43,50,51,86,42,49,47,\
48,86,51,50,43,48,47,49,42],[43,63,62,86,42,61,60,48,42,61,60,48,43,63,62,86],[24,62,62,24,57,49,49\
,57,49,57,57,49,62,24,24,62],[24,63,63,24,57,47,47,57,47,57,57,47,63,24,24,63],[43,62,63,86,42,60,6\
1,48,48,61,60,42,86,63,62,43]],[[19,63,63,19,63,19,19,63,19,63,63,19,63,19,19,63],[63,63,62,62,51,5\
1,50,50,73,74,73,74,43,86,43,86],[63,62,63,62,51,50,51,50,74,74,73,73,86,86,43,43],[19,62,62,19,63,\
18,18,63,18,63,63,18,62,19,19,62],[63,51,51,63,63,51,51,63,61,47,47,61,61,47,47,61],[19,51,50,18,51\
,19,18,50,39,48,42,54,42,54,39,48],[19,50,51,18,51,18,19,50,54,48,42,39,48,54,39,42],[63,50,50,63,6\
3,50,50,63,60,47,47,60,60,47,47,60],[19,74,73,18,61,54,39,60,19,74,73,18,61,54,39,60],[63,73,73,63,\
47,42,42,47,73,63,63,73,42,47,47,42],[63,74,74,63,47,48,48,47,74,63,63,74,48,47,47,48],[19,73,74,18\
,61,39,54,60,18,74,73,19,60,54,39,61],[63,86,43,62,61,48,42,60,61,48,42,60,63,86,43,62],[19,43,43,1\
9,47,39,39,47,39,47,47,39,43,19,19,43],[19,86,86,19,47,54,54,47,54,47,47,54,86,19,19,86],[63,43,86,\
62,61,42,48,60,60,48,42,61,62,86,43,63]],[[24,43,43,24,24,43,43,24,43,24,24,43,43,24,24,43],[43,43,\
86,86,73,73,74,74,50,51,50,51,62,63,62,63],[43,86,43,86,73,74,73,74,51,51,50,50,63,63,62,62],[24,86\
,86,24,24,86,86,24,86,24,24,86,86,24,24,86],[24,73,73,24,24,73,73,24,42,57,57,42,42,57,57,42],[43,7\
3,74,86,73,43,86,74,49,61,60,47,60,47,49,61],[43,74,73,86,73,86,43,74,47,61,60,49,61,47,49,60],[24,\
74,74,24,24,74,74,24,48,57,57,48,48,57,57,48],[43,51,50,86,42,47,49,48,43,51,50,86,42,47,49,48],[24\
,50,50,24,57,60,60,57,50,24,24,50,60,57,57,60],[24,51,51,24,57,61,61,57,51,24,24,51,61,57,57,61],[4\
3,50,51,86,42,49,47,48,86,51,50,43,48,47,49,42],[43,63,62,86,42,61,60,48,42,61,60,48,43,63,62,86],[\
24,62,62,24,57,49,49,57,49,57,57,49,62,24,24,62],[24,63,63,24,57,47,47,57,47,57,57,47,63,24,24,63],\
[43,62,63,86,42,60,61,48,48,61,60,42,86,63,62,43]],[[24,43,43,24,24,43,43,24,43,24,24,43,43,24,24,4\
3],[43,43,86,86,73,73,74,74,50,51,50,51,62,63,62,63],[43,86,43,86,73,74,73,74,51,51,50,50,63,63,62,\
62],[24,86,86,24,24,86,86,24,86,24,24,86,86,24,24,86],[24,73,73,24,24,73,73,24,42,57,57,42,42,57,57\
,42],[43,73,74,86,73,43,86,74,49,61,60,47,60,47,49,61],[43,74,73,86,73,86,43,74,47,61,60,49,61,47,4\
9,60],[24,74,74,24,24,74,74,24,48,57,57,48,48,57,57,48],[43,51,50,86,42,47,49,48,43,51,50,86,42,47,\
49,48],[24,50,50,24,57,60,60,57,50,24,24,50,60,57,57,60],[24,51,51,24,57,61,61,57,51,24,24,51,61,57\
,57,61],[43,50,51,86,42,49,47,48,86,51,50,43,48,47,49,42],[43,63,62,86,42,61,60,48,42,61,60,48,43,6\
3,62,86],[24,62,62,24,57,49,49,57,49,57,57,49,62,24,24,62],[24,63,63,24,57,47,47,57,47,57,57,47,63,\
24,24,63],[43,62,63,86,42,60,61,48,48,61,60,42,86,63,62,43]],[[19,63,63,19,63,19,19,63,19,63,63,19,\
63,19,19,63],[63,63,62,62,51,51,50,50,73,74,73,74,43,86,43,86],[63,62,63,62,51,50,51,50,74,74,73,73\
,86,86,43,43],[19,62,62,19,63,18,18,63,18,63,63,18,62,19,19,62],[63,51,51,63,63,51,51,63,61,47,47,6\
1,61,47,47,61],[19,51,50,18,51,19,18,50,39,48,42,54,42,54,39,48],[19,50,51,18,51,18,19,50,54,48,42,\
39,48,54,39,42],[63,50,50,63,63,50,50,63,60,47,47,60,60,47,47,60],[19,74,73,18,61,54,39,60,19,74,73\
,18,61,54,39,60],[63,73,73,63,47,42,42,47,73,63,63,73,42,47,47,42],[63,74,74,63,47,48,48,47,74,63,6\
3,74,48,47,47,48],[19,73,74,18,61,39,54,60,18,74,73,19,60,54,39,61],[63,86,43,62,61,48,42,60,61,48,\
42,60,63,86,43,62],[19,43,43,19,47,39,39,47,39,47,47,39,43,19,19,43],[19,86,86,19,47,54,54,47,54,47\
,47,54,86,19,19,86],[63,43,86,62,61,42,48,60,60,48,42,61,62,86,43,63]],[[28,28,28,28,47,47,47,47,47\
,47,47,47,28,28,28,28],[28,28,30,30,61,61,60,60,42,48,42,48,71,77,71,77],[28,30,28,30,61,60,61,60,4\
8,48,42,42,77,77,71,71],[28,30,30,28,47,49,49,47,49,47,47,49,30,28,28,30],[47,61,61,47,47,61,61,47,\
51,63,63,51,51,63,63,51],[47,61,60,49,61,47,49,60,43,74,73,86,73,86,43,74],[47,60,61,49,61,49,47,60\
,86,74,73,43,74,86,43,73],[47,60,60,47,47,60,60,47,50,63,63,50,50,63,63,50],[47,48,42,49,51,86,43,5\
0,47,48,42,49,51,86,43,50],[47,42,42,47,63,73,73,63,42,47,47,42,73,63,63,73],[47,48,48,47,63,74,74,\
63,48,47,47,48,74,63,63,74],[47,42,48,49,51,43,86,50,49,48,42,47,50,86,43,51],[28,77,71,30,51,74,73\
,50,51,74,73,50,28,77,71,30],[28,71,71,28,63,43,43,63,43,63,63,43,71,28,28,71],[28,77,77,28,63,86,8\
6,63,86,63,63,86,77,28,28,77],[28,71,77,30,51,73,74,50,50,74,73,51,30,77,71,28]],[[11,71,71,11,57,3\
9,39,57,39,57,57,39,71,11,11,71],[71,71,77,77,42,42,48,48,60,61,60,61,30,28,30,28],[71,77,71,77,42,\
48,42,48,61,61,60,60,28,28,30,30],[11,77,77,11,57,54,54,57,54,57,57,54,77,11,11,77],[57,42,42,57,57\
,42,42,57,73,24,24,73,73,24,24,73],[39,42,48,54,42,39,54,48,18,51,50,19,50,19,18,51],[39,48,42,54,4\
2,54,39,48,19,51,50,18,51,19,18,50],[57,48,48,57,57,48,48,57,74,24,24,74,74,24,24,74],[39,61,60,54,\
73,19,18,74,39,61,60,54,73,19,18,74],[57,60,60,57,24,50,50,24,60,57,57,60,50,24,24,50],[57,61,61,57\
,24,51,51,24,61,57,57,61,51,24,24,51],[39,60,61,54,73,18,19,74,54,61,60,39,74,19,18,73],[71,28,30,7\
7,73,51,50,74,73,51,50,74,71,28,30,77],[11,30,30,11,24,18,18,24,18,24,24,18,30,11,11,30],[11,28,28,\
11,24,19,19,24,19,24,24,19,28,11,11,28],[71,30,28,77,73,50,51,74,74,51,50,73,77,28,30,71]],[[11,71,\
71,11,57,39,39,57,39,57,57,39,71,11,11,71],[71,71,77,77,42,42,48,48,60,61,60,61,30,28,30,28],[71,77\
,71,77,42,48,42,48,61,61,60,60,28,28,30,30],[11,77,77,11,57,54,54,57,54,57,57,54,77,11,11,77],[57,4\
2,42,57,57,42,42,57,73,24,24,73,73,24,24,73],[39,42,48,54,42,39,54,48,18,51,50,19,50,19,18,51],[39,\
48,42,54,42,54,39,48,19,51,50,18,51,19,18,50],[57,48,48,57,57,48,48,57,74,24,24,74,74,24,24,74],[39\
,61,60,54,73,19,18,74,39,61,60,54,73,19,18,74],[57,60,60,57,24,50,50,24,60,57,57,60,50,24,24,50],[5\
7,61,61,57,24,51,51,24,61,57,57,61,51,24,24,51],[39,60,61,54,73,18,19,74,54,61,60,39,74,19,18,73],[\
71,28,30,77,73,51,50,74,73,51,50,74,71,28,30,77],[11,30,30,11,24,18,18,24,18,24,24,18,30,11,11,30],\
[11,28,28,11,24,19,19,24,19,24,24,19,28,11,11,28],[71,30,28,77,73,50,51,74,74,51,50,73,77,28,30,71]\
],[[28,28,28,28,47,47,47,47,47,47,47,47,28,28,28,28],[28,28,30,30,61,61,60,60,42,48,42,48,71,77,71,\
77],[28,30,28,30,61,60,61,60,48,48,42,42,77,77,71,71],[28,30,30,28,47,49,49,47,49,47,47,49,30,28,28\
,30],[47,61,61,47,47,61,61,47,51,63,63,51,51,63,63,51],[47,61,60,49,61,47,49,60,43,74,73,86,73,86,4\
3,74],[47,60,61,49,61,49,47,60,86,74,73,43,74,86,43,73],[47,60,60,47,47,60,60,47,50,63,63,50,50,63,\
63,50],[47,48,42,49,51,86,43,50,47,48,42,49,51,86,43,50],[47,42,42,47,63,73,73,63,42,47,47,42,73,63\
,63,73],[47,48,48,47,63,74,74,63,48,47,47,48,74,63,63,74],[47,42,48,49,51,43,86,50,49,48,42,47,50,8\
6,43,51],[28,77,71,30,51,74,73,50,51,74,73,50,28,77,71,30],[28,71,71,28,63,43,43,63,43,63,63,43,71,\
28,28,71],[28,77,77,28,63,86,86,63,86,63,63,86,77,28,28,77],[28,71,77,30,51,73,74,50,50,74,73,51,30\
,77,71,28]]],[[[14,71,71,81,59,80,80,41,41,80,80,59,81,71,71,14],[71,71,77,77,42,42,48,48,60,61,60,\
61,30,28,30,28],[71,77,71,77,42,48,42,48,61,61,60,60,28,28,30,30],[81,77,77,81,44,83,83,44,64,80,80\
,64,34,71,71,34],[59,42,42,44,59,42,42,44,85,43,43,26,85,43,43,26],[80,42,48,83,42,80,83,48,62,33,3\
2,63,32,63,62,33],[80,48,42,83,42,83,80,48,63,33,32,62,33,63,62,32],[41,48,48,44,44,48,48,41,21,43,\
43,53,53,43,43,21],[41,61,60,64,85,63,62,21,41,61,60,64,85,63,62,21],[80,60,60,80,43,32,32,43,60,80\
,80,60,32,43,43,32],[80,61,61,80,43,33,33,43,61,80,80,61,33,43,43,33],[59,60,61,64,26,62,63,53,64,6\
1,60,59,53,63,62,26],[81,28,30,34,85,33,32,53,85,33,32,53,81,28,30,34],[71,30,30,71,43,62,62,43,62,\
43,43,62,30,71,71,30],[71,28,28,71,43,63,63,43,63,43,43,63,28,71,71,28],[14,30,28,34,26,32,33,21,21\
,33,32,26,34,28,30,14]],[[30,30,30,30,49,49,49,49,49,49,49,49,30,30,30,30],[30,30,28,28,60,60,61,61\
,48,42,48,42,77,71,77,71],[30,28,30,28,60,61,60,61,42,42,48,48,71,71,77,77],[30,28,28,30,49,47,47,4\
9,47,49,49,47,28,30,30,28],[49,60,60,49,49,60,60,49,50,62,62,50,50,62,62,50],[49,60,61,47,60,49,47,\
61,86,73,74,43,74,43,86,73],[49,61,60,47,60,47,49,61,43,73,74,86,73,43,86,74],[49,61,61,49,49,61,61\
,49,51,62,62,51,51,62,62,51],[49,42,48,47,50,43,86,51,49,42,48,47,50,43,86,51],[49,48,48,49,62,74,7\
4,62,48,49,49,48,74,62,62,74],[49,42,42,49,62,73,73,62,42,49,49,42,73,62,62,73],[49,48,42,47,50,86,\
43,51,47,42,48,49,51,43,86,50],[30,71,77,28,50,73,74,51,50,73,74,51,30,71,77,28],[30,77,77,30,62,86\
,86,62,86,62,62,86,77,30,30,77],[30,71,71,30,62,43,43,62,43,62,62,43,71,30,30,71],[30,77,71,28,50,7\
4,73,51,51,73,74,50,28,71,77,30]],[[28,28,28,28,47,47,47,47,47,47,47,47,28,28,28,28],[28,28,30,30,6\
1,61,60,60,42,48,42,48,71,77,71,77],[28,30,28,30,61,60,61,60,48,48,42,42,77,77,71,71],[28,30,30,28,\
47,49,49,47,49,47,47,49,30,28,28,30],[47,61,61,47,47,61,61,47,51,63,63,51,51,63,63,51],[47,61,60,49\
,61,47,49,60,43,74,73,86,73,86,43,74],[47,60,61,49,61,49,47,60,86,74,73,43,74,86,43,73],[47,60,60,4\
7,47,60,60,47,50,63,63,50,50,63,63,50],[47,48,42,49,51,86,43,50,47,48,42,49,51,86,43,50],[47,42,42,\
47,63,73,73,63,42,47,47,42,73,63,63,73],[47,48,48,47,63,74,74,63,48,47,47,48,74,63,63,74],[47,42,48\
,49,51,43,86,50,49,48,42,47,50,86,43,51],[28,77,71,30,51,74,73,50,51,74,73,50,28,77,71,30],[28,71,7\
1,28,63,43,43,63,43,63,63,43,71,28,28,71],[28,77,77,28,63,86,86,63,86,63,63,86,77,28,28,77],[28,71,\
77,30,51,73,74,50,50,74,73,51,30,77,71,28]],[[34,77,77,34,52,83,83,52,52,83,83,52,34,77,77,34],[77,\
77,71,71,48,48,42,42,61,60,61,60,28,30,28,30],[77,71,77,71,48,42,48,42,60,60,61,61,30,30,28,28],[34\
,71,71,34,64,80,80,64,44,83,83,44,81,77,77,81],[52,48,48,64,52,48,48,64,53,86,86,65,53,86,86,65],[8\
3,48,42,80,48,83,80,42,63,32,33,62,33,62,63,32],[83,42,48,80,48,80,83,42,62,32,33,63,32,62,63,33],[\
52,42,42,64,64,42,42,52,45,86,86,85,85,86,86,45],[52,60,61,44,53,62,63,45,52,60,61,44,53,62,63,45],\
[83,61,61,83,86,33,33,86,61,83,83,61,33,86,86,33],[83,60,60,83,86,32,32,86,60,83,83,60,32,86,86,32]\
,[52,61,60,44,65,63,62,85,44,60,61,52,85,62,63,65],[34,30,28,81,53,32,33,85,53,32,33,85,34,30,28,81\
],[77,28,28,77,86,63,63,86,63,86,86,63,28,77,77,28],[77,30,30,77,86,62,62,86,62,86,86,62,30,77,77,3\
0],[34,28,30,81,65,33,32,45,45,32,33,65,81,30,28,34]],[[26,73,73,45,26,73,73,45,45,73,73,26,45,73,7\
3,26],[73,73,74,74,43,43,86,86,62,63,62,63,50,51,50,51],[73,74,73,74,43,86,43,86,63,63,62,62,51,51,\
50,50],[45,74,74,45,85,74,74,85,53,73,73,53,65,73,73,65],[26,43,43,85,26,43,43,85,44,42,42,59,44,42\
,42,59],[73,43,86,74,43,73,74,86,60,47,49,61,49,61,60,47],[73,86,43,74,43,74,73,86,61,47,49,60,47,6\
1,60,49],[45,86,86,85,85,86,86,45,52,42,42,64,64,42,42,52],[45,63,62,53,44,61,60,52,45,63,62,53,44,\
61,60,52],[73,62,62,73,42,49,49,42,62,73,73,62,49,42,42,49],[73,63,63,73,42,47,47,42,63,73,73,63,47\
,42,42,47],[26,62,63,53,59,60,61,64,53,63,62,26,64,61,60,59],[45,51,50,65,44,47,49,64,44,47,49,64,4\
5,51,50,65],[73,50,50,73,42,60,60,42,60,42,42,60,50,73,73,50],[73,51,51,73,42,61,61,42,61,42,42,61,\
51,73,73,51],[26,50,51,65,59,49,47,52,52,47,49,59,65,51,50,26]],[[32,50,50,32,50,32,32,50,50,32,32,\
50,32,50,50,32],[50,50,51,51,62,62,63,63,86,43,86,43,74,73,74,73],[50,51,50,51,62,63,62,63,43,43,86\
,86,73,73,74,74],[32,51,51,32,50,33,33,50,51,32,32,51,33,50,50,33],[50,62,62,50,50,62,62,50,49,60,6\
0,49,49,60,60,49],[32,62,63,33,62,32,33,63,48,80,83,42,83,42,48,80],[32,63,62,33,62,33,32,63,42,80,\
83,48,80,42,48,83],[50,63,63,50,50,63,63,50,47,60,60,47,47,60,60,47],[50,43,86,51,49,42,48,47,50,43\
,86,51,49,42,48,47],[32,86,86,32,60,83,83,60,86,32,32,86,83,60,60,83],[32,43,43,32,60,80,80,60,43,3\
2,32,43,80,60,60,80],[50,86,43,51,49,48,42,47,51,43,86,50,47,42,48,49],[32,73,74,33,49,80,83,47,49,\
80,83,47,32,73,74,33],[50,74,74,50,60,48,48,60,48,60,60,48,74,50,50,74],[50,73,73,50,60,42,42,60,42\
,60,60,42,73,50,50,73],[32,74,73,33,49,83,80,47,47,80,83,49,33,73,74,32]],[[33,51,51,33,51,33,33,51\
,51,33,33,51,33,51,51,33],[51,51,50,50,63,63,62,62,43,86,43,86,73,74,73,74],[51,50,51,50,63,62,63,6\
2,86,86,43,43,74,74,73,73],[33,50,50,33,51,32,32,51,50,33,33,50,32,51,51,32],[51,63,63,51,51,63,63,\
51,47,61,61,47,47,61,61,47],[33,63,62,32,63,33,32,62,42,83,80,48,80,48,42,83],[33,62,63,32,63,32,33\
,62,48,83,80,42,83,48,42,80],[51,62,62,51,51,62,62,51,49,61,61,49,49,61,61,49],[51,86,43,50,47,48,4\
2,49,51,86,43,50,47,48,42,49],[33,43,43,33,61,80,80,61,43,33,33,43,80,61,61,80],[33,86,86,33,61,83,\
83,61,86,33,33,86,83,61,61,83],[51,43,86,50,47,42,48,49,50,86,43,51,49,48,42,47],[33,74,73,32,47,83\
,80,49,47,83,80,49,33,74,73,32],[51,73,73,51,61,42,42,61,42,61,61,42,73,51,51,73],[51,74,74,51,61,4\
8,48,61,48,61,61,48,74,51,51,74],[33,73,74,32,47,80,83,49,49,83,80,47,32,74,73,33]],[[21,74,74,65,6\
5,74,74,21,21,74,74,65,65,74,74,21],[74,74,73,73,86,86,43,43,63,62,63,62,51,50,51,50],[74,73,74,73,\
86,43,86,43,62,62,63,63,50,50,51,51],[65,73,73,65,53,73,73,53,85,74,74,85,45,74,74,45],[65,86,86,53\
,65,86,86,53,64,48,48,52,64,48,48,52],[74,86,43,73,86,74,73,43,61,49,47,60,47,60,61,49],[74,43,86,7\
3,86,73,74,43,60,49,47,61,49,60,61,47],[21,43,43,53,53,43,43,21,41,48,48,44,44,48,48,41],[21,62,63,\
85,64,60,61,41,21,62,63,85,64,60,61,41],[74,63,63,74,48,47,47,48,63,74,74,63,47,48,48,47],[74,62,62\
,74,48,49,49,48,62,74,74,62,49,48,48,49],[65,63,62,85,52,61,60,44,85,62,63,65,44,60,61,52],[65,50,5\
1,45,64,49,47,44,64,49,47,44,65,50,51,45],[74,51,51,74,48,61,61,48,61,48,48,61,51,74,74,51],[74,50,\
50,74,48,60,60,48,60,48,48,60,50,74,74,50],[21,51,50,45,52,47,49,41,41,49,47,52,45,50,51,21]],[[21,\
74,74,65,65,74,74,21,21,74,74,65,65,74,74,21],[74,74,73,73,86,86,43,43,63,62,63,62,51,50,51,50],[74\
,73,74,73,86,43,86,43,62,62,63,63,50,50,51,51],[65,73,73,65,53,73,73,53,85,74,74,85,45,74,74,45],[6\
5,86,86,53,65,86,86,53,64,48,48,52,64,48,48,52],[74,86,43,73,86,74,73,43,61,49,47,60,47,60,61,49],[\
74,43,86,73,86,73,74,43,60,49,47,61,49,60,61,47],[21,43,43,53,53,43,43,21,41,48,48,44,44,48,48,41],\
[21,62,63,85,64,60,61,41,21,62,63,85,64,60,61,41],[74,63,63,74,48,47,47,48,63,74,74,63,47,48,48,47]\
,[74,62,62,74,48,49,49,48,62,74,74,62,49,48,48,49],[65,63,62,85,52,61,60,44,85,62,63,65,44,60,61,52\
],[65,50,51,45,64,49,47,44,64,49,47,44,65,50,51,45],[74,51,51,74,48,61,61,48,61,48,48,61,51,74,74,5\
1],[74,50,50,74,48,60,60,48,60,48,48,60,50,74,74,50],[21,51,50,45,52,47,49,41,41,49,47,52,45,50,51,\
21]],[[33,51,51,33,51,33,33,51,51,33,33,51,33,51,51,33],[51,51,50,50,63,63,62,62,43,86,43,86,73,74,\
73,74],[51,50,51,50,63,62,63,62,86,86,43,43,74,74,73,73],[33,50,50,33,51,32,32,51,50,33,33,50,32,51\
,51,32],[51,63,63,51,51,63,63,51,47,61,61,47,47,61,61,47],[33,63,62,32,63,33,32,62,42,83,80,48,80,4\
8,42,83],[33,62,63,32,63,32,33,62,48,83,80,42,83,48,42,80],[51,62,62,51,51,62,62,51,49,61,61,49,49,\
61,61,49],[51,86,43,50,47,48,42,49,51,86,43,50,47,48,42,49],[33,43,43,33,61,80,80,61,43,33,33,43,80\
,61,61,80],[33,86,86,33,61,83,83,61,86,33,33,86,83,61,61,83],[51,43,86,50,47,42,48,49,50,86,43,51,4\
9,48,42,47],[33,74,73,32,47,83,80,49,47,83,80,49,33,74,73,32],[51,73,73,51,61,42,42,61,42,61,61,42,\
73,51,51,73],[51,74,74,51,61,48,48,61,48,61,61,48,74,51,51,74],[33,73,74,32,47,80,83,49,49,83,80,47\
,32,74,73,33]],[[32,50,50,32,50,32,32,50,50,32,32,50,32,50,50,32],[50,50,51,51,62,62,63,63,86,43,86\
,43,74,73,74,73],[50,51,50,51,62,63,62,63,43,43,86,86,73,73,74,74],[32,51,51,32,50,33,33,50,51,32,3\
2,51,33,50,50,33],[50,62,62,50,50,62,62,50,49,60,60,49,49,60,60,49],[32,62,63,33,62,32,33,63,48,80,\
83,42,83,42,48,80],[32,63,62,33,62,33,32,63,42,80,83,48,80,42,48,83],[50,63,63,50,50,63,63,50,47,60\
,60,47,47,60,60,47],[50,43,86,51,49,42,48,47,50,43,86,51,49,42,48,47],[32,86,86,32,60,83,83,60,86,3\
2,32,86,83,60,60,83],[32,43,43,32,60,80,80,60,43,32,32,43,80,60,60,80],[50,86,43,51,49,48,42,47,51,\
43,86,50,47,42,48,49],[32,73,74,33,49,80,83,47,49,80,83,47,32,73,74,33],[50,74,74,50,60,48,48,60,48\
,60,60,48,74,50,50,74],[50,73,73,50,60,42,42,60,42,60,60,42,73,50,50,73],[32,74,73,33,49,83,80,47,4\
7,80,83,49,33,73,74,32]],[[26,73,73,45,26,73,73,45,45,73,73,26,45,73,73,26],[73,73,74,74,43,43,86,8\
6,62,63,62,63,50,51,50,51],[73,74,73,74,43,86,43,86,63,63,62,62,51,51,50,50],[45,74,74,45,85,74,74,\
85,53,73,73,53,65,73,73,65],[26,43,43,85,26,43,43,85,44,42,42,59,44,42,42,59],[73,43,86,74,43,73,74\
,86,60,47,49,61,49,61,60,47],[73,86,43,74,43,74,73,86,61,47,49,60,47,61,60,49],[45,86,86,85,85,86,8\
6,45,52,42,42,64,64,42,42,52],[45,63,62,53,44,61,60,52,45,63,62,53,44,61,60,52],[73,62,62,73,42,49,\
49,42,62,73,73,62,49,42,42,49],[73,63,63,73,42,47,47,42,63,73,73,63,47,42,42,47],[26,62,63,53,59,60\
,61,64,53,63,62,26,64,61,60,59],[45,51,50,65,44,47,49,64,44,47,49,64,45,51,50,65],[73,50,50,73,42,6\
0,60,42,60,42,42,60,50,73,73,50],[73,51,51,73,42,61,61,42,61,42,42,61,51,73,73,51],[26,50,51,65,59,\
49,47,52,52,47,49,59,65,51,50,26]],[[34,77,77,34,52,83,83,52,52,83,83,52,34,77,77,34],[77,77,71,71,\
48,48,42,42,61,60,61,60,28,30,28,30],[77,71,77,71,48,42,48,42,60,60,61,61,30,30,28,28],[34,71,71,34\
,64,80,80,64,44,83,83,44,81,77,77,81],[52,48,48,64,52,48,48,64,53,86,86,65,53,86,86,65],[83,48,42,8\
0,48,83,80,42,63,32,33,62,33,62,63,32],[83,42,48,80,48,80,83,42,62,32,33,63,32,62,63,33],[52,42,42,\
64,64,42,42,52,45,86,86,85,85,86,86,45],[52,60,61,44,53,62,63,45,52,60,61,44,53,62,63,45],[83,61,61\
,83,86,33,33,86,61,83,83,61,33,86,86,33],[83,60,60,83,86,32,32,86,60,83,83,60,32,86,86,32],[52,61,6\
0,44,65,63,62,85,44,60,61,52,85,62,63,65],[34,30,28,81,53,32,33,85,53,32,33,85,34,30,28,81],[77,28,\
28,77,86,63,63,86,63,86,86,63,28,77,77,28],[77,30,30,77,86,62,62,86,62,86,86,62,30,77,77,30],[34,28\
,30,81,65,33,32,45,45,32,33,65,81,30,28,34]],[[28,28,28,28,47,47,47,47,47,47,47,47,28,28,28,28],[28\
,28,30,30,61,61,60,60,42,48,42,48,71,77,71,77],[28,30,28,30,61,60,61,60,48,48,42,42,77,77,71,71],[2\
8,30,30,28,47,49,49,47,49,47,47,49,30,28,28,30],[47,61,61,47,47,61,61,47,51,63,63,51,51,63,63,51],[\
47,61,60,49,61,47,49,60,43,74,73,86,73,86,43,74],[47,60,61,49,61,49,47,60,86,74,73,43,74,86,43,73],\
[47,60,60,47,47,60,60,47,50,63,63,50,50,63,63,50],[47,48,42,49,51,86,43,50,47,48,42,49,51,86,43,50]\
,[47,42,42,47,63,73,73,63,42,47,47,42,73,63,63,73],[47,48,48,47,63,74,74,63,48,47,47,48,74,63,63,74\
],[47,42,48,49,51,43,86,50,49,48,42,47,50,86,43,51],[28,77,71,30,51,74,73,50,51,74,73,50,28,77,71,3\
0],[28,71,71,28,63,43,43,63,43,63,63,43,71,28,28,71],[28,77,77,28,63,86,86,63,86,63,63,86,77,28,28,\
77],[28,71,77,30,51,73,74,50,50,74,73,51,30,77,71,28]],[[30,30,30,30,49,49,49,49,49,49,49,49,30,30,\
30,30],[30,30,28,28,60,60,61,61,48,42,48,42,77,71,77,71],[30,28,30,28,60,61,60,61,42,42,48,48,71,71\
,77,77],[30,28,28,30,49,47,47,49,47,49,49,47,28,30,30,28],[49,60,60,49,49,60,60,49,50,62,62,50,50,6\
2,62,50],[49,60,61,47,60,49,47,61,86,73,74,43,74,43,86,73],[49,61,60,47,60,47,49,61,43,73,74,86,73,\
43,86,74],[49,61,61,49,49,61,61,49,51,62,62,51,51,62,62,51],[49,42,48,47,50,43,86,51,49,42,48,47,50\
,43,86,51],[49,48,48,49,62,74,74,62,48,49,49,48,74,62,62,74],[49,42,42,49,62,73,73,62,42,49,49,42,7\
3,62,62,73],[49,48,42,47,50,86,43,51,47,42,48,49,51,43,86,50],[30,71,77,28,50,73,74,51,50,73,74,51,\
30,71,77,28],[30,77,77,30,62,86,86,62,86,62,62,86,77,30,30,77],[30,71,71,30,62,43,43,62,43,62,62,43\
,71,30,30,71],[30,77,71,28,50,74,73,51,51,73,74,50,28,71,77,30]],[[14,71,71,81,59,80,80,41,41,80,80\
,59,81,71,71,14],[71,71,77,77,42,42,48,48,60,61,60,61,30,28,30,28],[71,77,71,77,42,48,42,48,61,61,6\
0,60,28,28,30,30],[81,77,77,81,44,83,83,44,64,80,80,64,34,71,71,34],[59,42,42,44,59,42,42,44,85,43,\
43,26,85,43,43,26],[80,42,48,83,42,80,83,48,62,33,32,63,32,63,62,33],[80,48,42,83,42,83,80,48,63,33\
,32,62,33,63,62,32],[41,48,48,44,44,48,48,41,21,43,43,53,53,43,43,21],[41,61,60,64,85,63,62,21,41,6\
1,60,64,85,63,62,21],[80,60,60,80,43,32,32,43,60,80,80,60,32,43,43,32],[80,61,61,80,43,33,33,43,61,\
80,80,61,33,43,43,33],[59,60,61,64,26,62,63,53,64,61,60,59,53,63,62,26],[81,28,30,34,85,33,32,53,85\
,33,32,53,81,28,30,34],[71,30,30,71,43,62,62,43,62,43,43,62,30,71,71,30],[71,28,28,71,43,63,63,43,6\
3,43,43,63,28,71,71,28],[14,30,28,34,26,32,33,21,21,33,32,26,34,28,30,14]]]];

==> anc/gap/PCD/specSuc.go <==
return 
[ [ One(Q), One(Q), One(Q), f1*f3 ], 
  [ One(Q), One(Q), One(Q), f1*f4 ] ]
;


==> anc/gap/declarations.g <==
f1 := (1,2)(3,6)(4,8)(5,7)(9,13)(10,12)(11,14)(15,16);
f2 := (1,3)(2,6)(4,9)(5,10)(7,12)(8,13)(11,15)(14,16);
f3 := (1,4)(2,7)(3,9)(5,11)(6,12)(8,14)(10,15)(13,16);
f4 := (1,5)(2,8)(3,10)(4,11)(6,13)(7,14)(9,15)(12,16);

Q := Group(f4,f2,f1,f1*f2);
QL := [	(),
		( 1, 5)( 2, 8)( 3,10)( 4,11)( 6,13)( 7,14)( 9,15)(12,16),
		( 1, 4)( 2, 7)( 3, 9)( 5,11)( 6,12)( 8,14)(10,15)(13,16),
		( 1,11)( 2,14)( 3,15)( 4, 5)( 6,16)( 7, 8)( 9,10)(12,13),
		( 1, 3)( 2, 6)( 4, 9)( 5,10)( 7,12)( 8,13)(11,15)(14,16),
		( 1,10)( 2,13)( 3, 5)( 4,15)( 6, 8)( 7,16)( 9,11)(12,14),
		( 1, 9)( 2,12)( 3, 4)( 5,15)( 6, 7)( 8,16)(10,11)(13,14),
		( 1,15)( 2,16)( 3,11)( 4,10)( 5, 9)( 6,14)( 7,13)( 8,12),
		( 1, 2)( 3, 6)( 4, 8)( 5, 7)( 9,13)(10,12)(11,14)(15,16),
		( 1, 8,11, 7)( 2, 5,14, 4)( 3,13,15,12)( 6,10,16, 9),
		( 1, 7,11, 8)( 2, 4,14, 5)( 3,12,15,13)( 6, 9,16,10),
		( 1,14)( 2,11)( 3,16)( 4, 7)( 5, 8)( 6,15)( 9,12)(10,13),
		( 1, 6)( 2, 3)( 4,13)( 5,12)( 7,10)( 8, 9)(11,16)(14,15),
		( 1,13,11,12)( 2,10,14, 9)( 3, 8,15, 7)( 4, 6, 5,16),
		( 1,12,11,13)( 2, 9,14,10)( 3, 7,15, 8)( 4,16, 5, 6),
		( 1,16)( 2,15)( 3,14)( 4,12)( 5,13)( 6,11)( 7, 9)( 8,10)];

GPmodKP := Group(
	[ (   1,  24, 177, 493, 927, 545, 225,  33)(   2,  15, 129, 441, 861, 590, 254,  41)(   3,  49, 283, 635, 807, 405, 109,  12)(   4,  57, 310, 678, 929, 585, 244,  39)
    (   5,  63, 318, 686, 928, 579, 239,  36)(   6,  69, 326, 694, 753, 369,  89,   9)(   7,  77, 353, 737, 863, 630, 273,  47)(   8,  83, 361, 745, 862, 624, 268,  44)
    (  10,  21, 163, 484, 920, 795, 395,  97)(  11,  18, 149, 475, 913, 801, 400, 103)(  13,  30, 211, 536, 986, 849, 431, 117)(  14,  27, 197, 527, 979, 855, 436, 123)
    (  16, 137, 467, 903, 696, 791, 387,  95)(  17, 143, 471, 908, 695, 787, 383,  92)(  19, 157, 332, 716, 922, 759, 391,  96)(  20, 146, 445, 872, 921, 601, 258, 100)
    (  22, 171, 447, 883, 915, 596, 279,  48)(  23,  86, 330, 705, 914, 764, 373, 106)(  25, 185, 519, 969, 637, 845, 423, 115)(  26, 191, 523, 974, 636, 841, 419, 112)
    (  28, 205, 289, 657, 988, 813, 427, 116)(  29, 194, 497, 938, 987, 556, 229, 120)(  31, 219, 499, 949, 981, 551, 250,  40)(  32,  66, 287, 646, 980, 818, 409, 126)
    (  34,  55, 301, 674, 809, 930, 571, 232)(  35,  52, 297, 669, 808, 932, 575, 234)(  37,  56, 306, 641, 999, 829, 411, 181)(  38,  60, 182, 504, 931, 994, 549, 236)
    (  42,  75, 344, 733, 755, 864, 616, 261)(  43,  72, 340, 728, 754, 866, 620, 263)(  45,  76, 349, 700,1007, 775, 375, 133)(  46,  80, 134, 452, 865,1002, 594, 265)
    (  50, 290, 661, 810, 495, 936, 563, 230)(  51, 292, 665, 812, 494, 934, 559, 228)(  53, 113, 184, 515, 933, 993, 567, 231)(  54, 294, 639,1009, 811, 416, 114, 188)
    (  58, 291, 643, 971, 688, 827, 425, 192)(  59, 193, 503, 937, 687, 970, 561, 241)(  61, 190, 322, 691,1011, 998, 584, 243)(  62, 315, 682,1010,1000, 587, 247, 189)
    (  64, 186, 501, 935, 680, 976, 565, 248)(  65, 293, 645, 975, 679, 823, 421, 187)(  67, 206, 314, 683, 951, 940, 588, 249)(  68, 323, 690, 939, 950, 582, 242, 207)
    (  70, 333, 720, 756, 443, 870, 608, 259)(  71, 335, 724, 758, 442, 868, 604, 257)(  73,  93, 136, 463, 867,1001, 612, 260)(  74, 337, 698,1013, 757, 380,  94, 140)
    (  78, 334, 702, 905, 747, 773, 389, 144)(  79, 145, 451, 871, 746, 904, 606, 270)(  81, 142, 365, 750,1015,1006, 629, 272)(  82, 358, 741,1014,1008, 632, 276, 141)
    (  84, 138, 449, 869, 739, 910, 610, 277)(  85, 336, 704, 909, 738, 769, 385, 139)(  87, 158, 357, 742, 885, 874, 633, 278)(  88, 366, 749, 873, 884, 627, 271, 159)
    (  90, 135, 459, 899, 592, 697, 779, 376)(  91, 132, 455, 895, 591, 699, 783, 378)(  98, 155, 347, 714, 803, 923, 761, 377)(  99, 152, 457, 877, 802, 925, 600, 264)
    ( 101, 156, 481, 919,1018, 806, 402, 167)( 102, 160, 168, 487, 924,1017, 798, 399)( 104, 169, 461, 881, 797, 916, 598, 262)( 105, 166, 342, 710, 796, 918, 763, 379)
    ( 107, 170, 490, 926,1004, 799, 398, 153)( 108, 174, 154, 478, 917,1003, 805, 403)( 110, 183, 511, 965, 547, 638, 833, 412)( 111, 180, 507, 961, 546, 640, 837, 414)
    ( 118, 203, 304, 655, 857, 989, 815, 413)( 119, 200, 509, 943, 856, 991, 555, 235)( 121, 204, 533, 985,1021, 860, 438, 215)( 122, 208, 216, 539, 990,1020, 852, 435)
    ( 124, 217, 513, 947, 851, 982, 553, 233)( 125, 214, 299, 651, 850, 984, 817, 415)( 127, 218, 542, 992, 996, 853, 434, 201)( 128, 222, 202, 530, 983, 995, 859, 439)
    ( 130, 448, 887, 593, 328, 703, 771, 374)( 131, 450, 891, 595, 327, 701, 767, 372)( 147, 172, 470, 906, 718, 707, 793, 390)( 148, 473, 912, 706, 717, 789, 386, 173)
    ( 150, 356, 713, 804, 486, 748, 772, 397)( 151, 474, 876, 631, 485, 907, 623, 269)( 161, 176, 466, 886,1023,1005, 615, 282)( 162, 352, 719,1016,1019, 778, 394, 175)
    ( 164, 469, 880, 744, 477, 911, 609, 367)( 165, 368, 709, 792, 476, 743, 786, 384)( 178, 500, 953, 548, 285, 644, 825, 410)( 179, 502, 957, 550, 284, 642, 821, 408)
    ( 195, 220, 522, 972, 659, 648, 847, 426)( 196, 525, 978, 647, 658, 843, 422, 221)( 198, 313, 654, 858, 538, 689, 826, 433)( 199, 526, 942, 586, 537, 973, 578, 240)
    ( 209, 224, 518, 952,1024, 997, 570, 253)( 210, 309, 660,1012,1022, 832, 430, 223)( 212, 521, 946, 685, 529, 977, 564, 324)( 213, 325, 650, 846, 528, 684, 840, 420)
    ( 226, 288, 653, 816, 407, 496, 941, 552)( 227, 286, 649, 814, 406, 498, 945, 554)( 237, 305, 676, 820, 831, 944, 574, 251)( 238, 252, 300, 672, 830, 819, 948, 577)
    ( 245, 321, 512, 955, 581, 681, 962, 573)( 246, 298, 668, 854, 580, 675, 822, 440)( 255, 331, 712, 762, 371, 444, 875, 597)( 256, 329, 708, 760, 370, 446, 879, 599)
    ( 266, 348, 735, 766, 777, 878, 619, 280)( 267, 281, 343, 731, 776, 765, 882, 622)( 274, 364, 460, 889, 626, 740, 896, 618)( 275, 341, 727, 800, 625, 734, 768, 404)
    ( 295, 307, 664, 824, 517, 506, 959, 566)( 296, 667, 828, 505, 516, 956, 562, 308)( 302, 663, 842, 693, 671, 835, 424, 316)( 303, 317, 508, 960, 670, 692, 966, 560)
    ( 311, 662, 838, 437, 320, 666, 834, 432)( 312, 524, 958, 572, 319, 520, 954, 576)( 338, 350, 723, 770, 465, 454, 893, 611)( 339, 726, 774, 453, 464, 890, 607, 351)
    ( 345, 722, 788, 752, 730, 781, 388, 359)( 346, 360, 456, 894, 729, 751, 900, 605)( 354, 721, 784, 401, 363, 725, 780, 396)( 355, 472, 892, 617, 362, 468, 888, 621)
    ( 381, 462, 901, 603, 614, 711, 782, 392)( 382, 393, 458, 897, 613, 602, 715, 785)( 417, 514, 967, 558, 569, 652, 836, 428)( 418, 429, 510, 963, 568, 557, 656, 839)
    ( 479, 482, 736, 790, 492, 489, 732, 794)( 480, 898, 634, 488, 491, 902, 628, 483)( 531, 534, 677, 844, 544, 541, 673, 848)( 532, 964, 589, 540, 543, 968, 583, 535), 
  (   1, 235, 954, 217)(   2, 264, 888, 169)(   3, 125, 838, 304)(   4, 128, 821, 305)(   5, 238, 953, 218)(   6, 105, 784, 347)(   7, 108, 767, 348)(   8, 267, 887, 170)
    (   9, 379, 721, 155)(  10, 263, 879, 135)(  11, 378, 712,  75)(  12, 415, 662, 203)(  13, 234, 945, 183)(  14, 414, 653,  55)(  15,  99, 621, 461)(  16, 102, 604, 462)
    (  17, 382, 720, 156)(  18,  91, 762, 344)(  19,  94, 786, 345)(  20, 346, 880, 136)(  21,  43, 599, 459)(  22,  46, 623, 460)(  23, 404, 713,  76)(  24, 119, 576, 513)
    (  25, 122, 559, 514)(  26, 418, 661, 204)(  27, 111, 816, 301)(  28, 114, 840, 302)(  29, 303, 946, 184)(  30,  35, 554, 511)(  31,  38, 578, 512)(  32, 440, 654,  56)
    (  33, 555, 520, 124)(  34, 123, 837, 288)(  36, 577, 500, 127)(  37, 126, 822, 313)(  39, 439, 642, 237)(  40, 236, 973, 321)(  41, 600, 468, 104)(  42, 103, 783, 331)
    (  44, 622, 448, 107)(  45, 106, 768, 356)(  47, 403, 701, 266)(  48, 265, 907, 364)(  49, 214, 437, 655)(  50, 215, 419, 656)(  51, 558, 519, 216)(  52, 227, 965, 211)
    (  53, 229, 966, 212)(  54, 213, 842, 289)(  57, 222, 408, 676)(  58, 223, 421, 677)(  59, 583, 501, 224)(  60, 240, 955, 219)(  61, 242, 956, 220)(  62, 221, 824, 314)
    (  63, 252, 548, 542)(  64, 253, 561, 543)(  65, 544, 643, 309)(  66, 246, 858, 306)(  67, 247, 843, 307)(  68, 308, 972, 322)(  69, 166, 401, 714)(  70, 167, 383, 715)
    (  71, 603, 467, 168)(  72, 256, 899, 163)(  73, 258, 900, 164)(  74, 165, 788, 332)(  77, 174, 372, 735)(  78, 175, 385, 736)(  79, 628, 449, 176)(  80, 269, 889, 171)
    (  81, 271, 890, 172)(  82, 173, 770, 357)(  83, 281, 593, 490)(  84, 282, 606, 491)(  85, 492, 702, 352)(  86, 275, 804, 349)(  87, 276, 789, 350)(  88, 351, 906, 365)
    (  89, 763, 354,  98)(  90,  97, 620, 446)(  92, 785, 333, 101)(  93, 100, 605, 469)(  95, 399, 868, 381)(  96, 380, 743, 359)( 109, 817, 311, 118)( 110, 117, 575, 498)
    ( 112, 839, 290, 121)( 113, 120, 560, 521)( 115, 435, 934, 417)( 116, 416, 684, 316)( 129, 152, 355, 881)( 130, 153, 268, 882)( 131, 766, 353, 154)( 132, 371, 733, 149)
    ( 133, 373, 734, 150)( 134, 151, 626, 447)( 137, 160, 257, 901)( 138, 161, 270, 902)( 139, 790, 334, 162)( 140, 384, 722, 157)( 141, 386, 723, 158)( 142, 159, 607, 470)
    ( 143, 393, 756, 481)( 144, 394, 769, 482)( 145, 483, 869, 466)( 146, 360, 744, 463)( 147, 272, 627, 464)( 148, 465, 742, 358)( 177, 200, 312, 947)( 178, 201, 239, 948)
    ( 179, 820, 310, 202)( 180, 407, 674, 197)( 181, 409, 675, 198)( 182, 199, 581, 499)( 185, 208, 228, 967)( 186, 209, 241, 968)( 187, 844, 291, 210)( 188, 420, 663, 205)
    ( 189, 422, 664, 206)( 190, 207, 562, 522)( 191, 429, 810, 533)( 192, 430, 823, 534)( 193, 535, 935, 518)( 194, 317, 685, 515)( 195, 243, 582, 516)( 196, 517, 683, 315)
    ( 225, 991, 319, 233)( 226, 232, 436, 640)( 230, 438, 841, 557)( 231, 556, 692, 324)( 244, 859, 284, 251)( 245, 250, 549, 537)( 248, 570, 970, 540)( 249, 587, 658, 295)
    ( 254, 925, 362, 262)( 255, 261, 400, 699)( 259, 402, 787, 602)( 260, 601, 751, 367)( 273, 805, 327, 280)( 274, 279, 594, 485)( 277, 615, 904, 488)( 278, 632, 717, 338)
    ( 283, 299, 320, 857)( 285, 992, 318, 300)( 286, 547, 536, 297)( 287, 298, 538, 641)( 292, 569, 969, 539)( 293, 541, 971, 660)( 294, 325, 693, 657)( 296, 659, 691, 323)
    ( 326, 342, 363, 803)( 328, 926, 361, 343)( 329, 592, 484, 340)( 330, 341, 486, 700)( 335, 614, 903, 487)( 336, 489, 905, 719)( 337, 368, 752, 716)( 339, 718, 750, 366)
    ( 369, 918, 396, 377)( 370, 376, 395, 866)( 374, 398, 624, 765)( 375, 764, 625, 397)( 387, 798, 442, 392)( 388, 391, 757, 476)( 389, 778, 738, 479)( 390, 629, 884, 453)
    ( 405, 984, 432, 413)( 406, 412, 431, 932)( 410, 434, 579, 819)( 411, 818, 580, 433)( 423, 852, 494, 428)( 424, 427, 811, 528)( 425, 832, 679, 531)( 426, 584, 950, 505)
    ( 441, 457, 472, 797)( 443, 919, 471, 458)( 444, 755, 475, 455)( 445, 456, 477, 867)( 450, 777, 737, 478)( 451, 480, 739, 886)( 452, 474, 740, 883)( 454, 885, 741, 473)
    ( 493, 509, 524, 851)( 495, 985, 523, 510)( 496, 809, 527, 507)( 497, 508, 529, 933)( 502, 831, 678, 530)( 503, 532, 680, 952)( 504, 526, 681, 949)( 506, 951, 682, 525)
    ( 545, 856, 572, 553)( 546, 552, 571, 855)( 550, 574, 585, 995)( 551, 994, 586, 573)( 563, 860, 636, 568)( 564, 567, 987, 670)( 565, 997, 687, 589)( 566, 588,1000, 647)
    ( 590, 802, 617, 598)( 591, 597, 616, 801)( 595, 619, 630,1003)( 596,1002, 631, 618)( 608, 806, 695, 613)( 609, 612, 921, 729)( 610,1005, 746, 634)( 611, 633,1008, 706)
    ( 635, 651, 666, 989)( 637, 990, 665, 652)( 638, 986, 669, 649)( 639, 650, 671, 988)( 644, 996, 686, 672)( 645, 673, 688,1012)( 646, 668, 689, 999)( 648,1011, 690, 667)
    ( 694, 710, 725, 923)( 696, 924, 724, 711)( 697, 920, 728, 708)( 698, 709, 730, 922)( 703,1004, 745, 731)( 704, 732, 747,1016)( 705, 727, 748,1007)( 707,1015, 749, 726)
    ( 753, 796, 780, 761)( 754, 760, 779, 795)( 758, 782, 791,1017)( 759,1013, 792, 781)( 771, 799, 862, 776)( 772, 775, 914, 800)( 773,1019, 909, 794)( 774, 793,1006, 873)
    ( 807, 850, 834, 815)( 808, 814, 833, 849)( 812, 836, 845,1020)( 813,1009, 846, 835)( 825, 853, 928, 830)( 826, 829, 980, 854)( 827,1022, 975, 848)( 828, 847, 998, 939)
    ( 861, 877, 892, 916)( 863, 917, 891, 878)( 864, 913, 895, 875)( 865, 876, 896, 915)( 870,1018, 908, 897)( 871, 898, 910,1023)( 872, 894, 911,1001)( 874,1014, 912, 893)
    ( 927, 943, 958, 982)( 929, 983, 957, 944)( 930, 979, 961, 941)( 931, 942, 962, 981)( 936,1021, 974, 963)( 937, 964, 976,1024)( 938, 960, 977, 993)( 940,1010, 978, 959),
  (   1, 193, 958, 248)(   2, 145, 892, 277)(   3, 293, 834, 192)(   4, 191, 957, 230)(   5, 292, 825, 115)(   6, 336, 780, 144)(   7, 143, 891, 259)(   8, 335, 771,  95)
    (   9,  85, 725, 389)(  10,  88, 708, 390)(  11, 148, 875, 278)(  12,  65, 666, 425)(  13,  68, 649, 426)(  14, 196, 941, 249)(  15, 451, 617,  84)(  16,  83, 724, 374)
    (  17, 450, 608,  47)(  18, 473, 597,  87)(  19,  86, 709, 397)(  20, 474, 609,  48)(  21, 366, 760, 147)(  22, 146, 876, 367)(  23, 368, 772,  96)(  24, 503, 572,  64)
    (  25,  63, 665, 410)(  26, 502, 563,  39)(  27, 525, 552,  67)(  28,  66, 650, 433)(  29, 526, 564,  40)(  30, 323, 814, 195)(  31, 194, 942, 324)(  32, 325, 826, 116)
    (  33,  59, 524, 565)(  34,  62, 507, 566)(  35, 296, 833, 243)(  36,  51, 644, 423)(  37,  54, 668, 424)(  38, 317, 962, 231)(  41,  79, 472, 610)(  42,  82, 455, 611)
    (  43, 339, 779, 272)(  44,  71, 703, 387)(  45,  74, 727, 388)(  46, 360, 896, 260)(  49, 645, 432,  58)(  50,  57, 523, 550)(  52, 667, 412,  61)(  53,  60, 508, 573)
    (  55, 315, 961, 295)(  56, 294, 854, 316)(  69, 704, 396,  78)(  70,  77, 471, 595)(  72, 726, 376,  81)(  73,  80, 456, 618)(  75, 358, 895, 338)(  76, 337, 800, 359)
    (  89, 139, 363, 773)(  90, 142, 340, 774)(  91, 454, 616, 276)(  92, 131, 870, 273)(  93, 134, 894, 274)(  94, 275, 730, 375)(  97, 159, 329, 793)(  98, 162, 342, 794)
    (  99, 480, 598, 282)( 100, 151, 911, 279)( 101, 154, 897, 280)( 102, 281, 711, 398)( 103, 173, 444, 633)( 104, 176, 457, 634)( 105, 489, 761, 394)( 106, 165, 748, 391)
    ( 107, 168, 731, 392)( 108, 393, 878, 402)( 109, 187, 320, 827)( 110, 190, 297, 828)( 111, 506, 571, 247)( 112, 179, 936, 244)( 113, 182, 960, 245)( 114, 246, 671, 411)
    ( 117, 207, 286, 847)( 118, 210, 299, 848)( 119, 532, 553, 253)( 120, 199, 977, 250)( 121, 202, 963, 251)( 122, 252, 652, 434)( 123, 221, 496, 588)( 124, 224, 509, 589)
    ( 125, 541, 815, 430)( 126, 213, 689, 427)( 127, 216, 672, 428)( 128, 429, 944, 438)( 129, 871, 362, 138)( 130, 137, 361, 758)( 132, 893, 261, 141)( 133, 140, 341, 781)
    ( 135, 365, 728, 453)( 136, 452, 729, 364)( 149, 912, 255, 158)( 150, 157, 330, 792)( 152, 898, 262, 161)( 153, 160, 343, 782)( 155, 352, 710, 479)( 156, 478, 613, 266)
    ( 163, 749, 370, 172)( 164, 171, 445, 631)( 166, 732, 377, 175)( 167, 174, 458, 619)( 169, 466, 877, 488)( 170, 487, 776, 381)( 177, 937, 319, 186)( 178, 185, 318, 812)
    ( 180, 959, 232, 189)( 181, 188, 298, 835)( 183, 322, 669, 505)( 184, 504, 670, 321)( 197, 978, 226, 206)( 198, 205, 287, 846)( 200, 964, 233, 209)( 201, 208, 300, 836)
    ( 203, 309, 651, 531)( 204, 530, 568, 237)( 211, 690, 406, 220)( 212, 219, 497, 586)( 214, 673, 413, 223)( 215, 222, 510, 574)( 217, 518, 943, 540)( 218, 539, 830, 417)
    ( 225, 241, 312, 976)( 227, 648, 431, 242)( 228, 285, 845, 239)( 229, 240, 529, 551)( 234, 308, 638, 584)( 235, 535, 982, 570)( 236, 303, 681, 567)( 238, 569, 853, 435)
    ( 254, 270, 355, 910)( 256, 707, 395, 271)( 257, 328, 791, 268)( 258, 269, 477, 596)( 263, 351, 697, 629)( 264, 483, 916, 615)( 265, 346, 740, 612)( 267, 614, 799, 399)
    ( 283, 975, 311, 291)( 284, 290, 310, 974)( 288, 314, 527, 647)( 289, 646, 528, 313)( 301, 682, 546, 307)( 302, 306, 639, 580)( 304, 660, 850, 534)( 305, 533, 983, 557)
    ( 326, 909, 354, 334)( 327, 333, 353, 908)( 331, 357, 475, 706)( 332, 705, 476, 356)( 344, 741, 591, 350)( 345, 349, 698, 625)( 347, 719, 796, 482)( 348, 481, 917, 602)
    ( 369, 385, 401, 747)( 371, 874, 400, 386)( 372, 443, 630, 383)( 373, 384, 486, 759)( 378, 465, 864, 632)( 379, 492, 923, 778)( 380, 404, 752, 775)( 382, 777, 806, 403)
    ( 405, 421, 437, 688)( 407, 940, 436, 422)( 408, 495, 585, 419)( 409, 420, 538, 813)( 414, 517, 930, 587)( 415, 544, 989, 832)( 416, 440, 693, 829)( 418, 831, 860, 439)
    ( 441, 746, 468, 449)( 442, 448, 467, 745)( 446, 470, 484, 873)( 447, 872, 485, 469)( 459, 750, 754, 464)( 460, 463, 865, 751)( 461, 886, 802, 491)( 462, 490, 924, 765)
    ( 493, 687, 520, 501)( 494, 500, 519, 686)( 498, 522, 536, 939)( 499, 938, 537, 521)( 511, 691, 808, 516)( 512, 515, 931, 692)( 513, 952, 856, 543)( 514, 542, 990, 819)
    ( 545, 561, 576, 680)( 547, 998, 575, 562)( 548, 637, 579, 559)( 549, 560, 581, 993)( 554, 659, 849, 582)( 555, 583, 851, 997)( 556, 578, 685, 981)( 558, 996, 852, 577)
    ( 590, 606, 621, 739)( 592,1006, 620, 607)( 593, 696, 624, 604)( 594, 605, 626,1001)( 599, 718, 795, 627)( 600, 628, 797,1005)( 601, 623, 744, 915)( 603,1004, 798, 622)
    ( 635, 679, 662, 643)( 636, 642, 661, 678)( 640, 664, 674,1010)( 641,1009, 675, 663)( 653, 683, 979, 658)( 654, 657, 980, 684)( 655,1012, 984, 677)( 656, 676, 985, 995)
    ( 694, 738, 721, 702)( 695, 701, 720, 737)( 699, 723, 733,1014)( 700,1013, 734, 722)( 712, 742, 913, 717)( 713, 716, 914, 743)( 714,1016, 918, 736)( 715, 735, 919,1003)
    ( 753, 769, 784, 905)( 755,1008, 783, 770)( 756, 863, 787, 767)( 757, 768, 788,1007)( 762, 885, 801, 789)( 763, 790, 803,1019)( 764, 786, 804, 922)( 766,1018, 805, 785)
    ( 807, 823, 838, 971)( 809,1000, 837, 824)( 810, 929, 841, 821)( 811, 822, 842, 999)( 816, 951, 855, 843)( 817, 844, 857,1022)( 818, 840, 858, 988)( 820,1021, 859, 839)
    ( 861, 904, 888, 869)( 862, 868, 887, 903)( 866, 890, 899,1015)( 867,1002, 900, 889)( 879, 906, 920, 884)( 880, 883, 921, 907)( 881,1023, 925, 902)( 882, 901, 926,1017)
    ( 927, 970, 954, 935)( 928, 934, 953, 969)( 932, 956, 965,1011)( 933, 994, 966, 955)( 945, 972, 986, 950)( 946, 949, 987, 973)( 947,1024, 991, 968)( 948, 967, 992,1020),
  (   1,  32)(   2,  23)(   3,  38)(   4,  35)(   5,  14)(   6,  46)(   7,  43)(   8,  11)(   9,  20)(  10,  17)(  12,  29)(  13,  26)(  15,  94)(  16,  91)(  18, 102)
    (  19,  99)(  21, 108)(  22, 105)(  24, 114)(  25, 111)(  27, 122)(  28, 119)(  30, 128)(  31, 125)(  33,  54)(  34,  51)(  36,  62)(  37,  59)(  39,  68)(  40,  65)
    (  41,  74)(  42,  71)(  44,  82)(  45,  79)(  47,  88)(  48,  85)(  49, 229)(  50, 227)(  52, 215)(  53, 214)(  55, 238)(  56, 235)(  57, 242)(  58, 240)(  60, 223)
    (  61, 222)(  63, 247)(  64, 246)(  66, 253)(  67, 252)(  69, 258)(  70, 256)(  72, 167)(  73, 166)(  75, 267)(  76, 264)(  77, 271)(  78, 269)(  80, 175)(  81, 174)
    (  83, 276)(  84, 275)(  86, 282)(  87, 281)(  89, 134)(  90, 131)(  92, 142)(  93, 139)(  95, 148)(  96, 145)(  97, 154)(  98, 151)( 100, 162)( 101, 159)( 103, 168)
    ( 104, 165)( 106, 176)( 107, 173)( 109, 182)( 110, 179)( 112, 190)( 113, 187)( 115, 196)( 116, 193)( 117, 202)( 118, 199)( 120, 210)( 121, 207)( 123, 216)( 124, 213)
    ( 126, 224)( 127, 221)( 129, 373)( 130, 371)( 132, 153)( 133, 152)( 135, 382)( 136, 379)( 137, 386)( 138, 384)( 140, 161)( 141, 160)( 143, 272)( 144, 360)( 146, 394)
    ( 147, 393)( 149, 268)( 150, 355)( 155, 346)( 156, 263)( 157, 270)( 158, 257)( 163, 383)( 164, 401)( 169, 404)( 170, 378)( 171, 385)( 172, 372)( 177, 409)( 178, 407)
    ( 180, 201)( 181, 200)( 183, 418)( 184, 415)( 185, 422)( 186, 420)( 188, 209)( 189, 208)( 191, 243)( 192, 317)( 194, 430)( 195, 429)( 197, 239)( 198, 312)( 203, 303)
    ( 204, 234)( 205, 241)( 206, 228)( 211, 419)( 212, 437)( 217, 440)( 218, 414)( 219, 421)( 220, 408)( 225, 287)( 226, 285)( 230, 296)( 231, 293)( 232, 300)( 233, 298)
    ( 236, 309)( 237, 308)( 244, 297)( 245, 320)( 248, 325)( 249, 292)( 250, 299)( 251, 286)( 254, 330)( 255, 328)( 259, 339)( 260, 336)( 261, 343)( 262, 341)( 265, 352)
    ( 266, 351)( 273, 340)( 274, 363)( 277, 368)( 278, 335)( 279, 342)( 280, 329)( 283, 549)( 284, 547)( 288, 558)( 289, 555)( 290, 562)( 291, 560)( 294, 570)( 295, 569)
    ( 301, 559)( 302, 576)( 304, 578)( 305, 554)( 306, 561)( 307, 548)( 310, 575)( 311, 581)( 313, 583)( 314, 577)( 315, 435)( 316, 535)( 318, 436)( 319, 538)( 321, 544)
    ( 322, 439)( 323, 438)( 324, 541)( 326, 594)( 327, 592)( 331, 603)( 332, 600)( 333, 607)( 334, 605)( 337, 615)( 338, 614)( 344, 604)( 345, 621)( 347, 623)( 348, 599)
    ( 349, 606)( 350, 593)( 353, 620)( 354, 626)( 356, 628)( 357, 622)( 358, 399)( 359, 483)( 361, 400)( 362, 486)( 364, 492)( 365, 403)( 366, 402)( 367, 489)( 369, 445)
    ( 370, 443)( 374, 454)( 375, 451)( 376, 458)( 377, 456)( 380, 466)( 381, 465)( 387, 455)( 388, 472)( 389, 474)( 390, 450)( 391, 457)( 392, 444)( 395, 471)( 396, 477)
    ( 397, 480)( 398, 473)( 405, 497)( 406, 495)( 410, 506)( 411, 503)( 412, 510)( 413, 508)( 416, 518)( 417, 517)( 423, 507)( 424, 524)( 425, 526)( 426, 502)( 427, 509)
    ( 428, 496)( 431, 523)( 432, 529)( 433, 532)( 434, 525)( 441, 757)( 442, 755)( 446, 766)( 447, 763)( 448, 770)( 449, 768)( 452, 778)( 453, 777)( 459, 767)( 460, 784)
    ( 461, 786)( 462, 762)( 463, 769)( 464, 756)( 467, 783)( 468, 788)( 469, 790)( 470, 785)( 475, 798)( 476, 797)( 478, 629)( 479, 740)( 481, 627)( 482, 744)( 484, 805)
    ( 485, 803)( 487, 632)( 488, 752)( 490, 789)( 491, 804)( 493, 811)( 494, 809)( 498, 820)( 499, 817)( 500, 824)( 501, 822)( 504, 832)( 505, 831)( 511, 821)( 512, 838)
    ( 513, 840)( 514, 816)( 515, 823)( 516, 810)( 519, 837)( 520, 842)( 521, 844)( 522, 839)( 527, 852)( 528, 851)( 530, 584)( 531, 681)( 533, 582)( 534, 685)( 536, 859)
    ( 537, 857)( 539, 587)( 540, 693)( 542, 843)( 543, 858)( 545, 639)( 546, 637)( 550, 648)( 551, 645)( 552, 652)( 553, 650)( 556, 660)( 557, 659)( 563, 649)( 564, 666)
    ( 565, 668)( 566, 644)( 567, 651)( 568, 638)( 571, 665)( 572, 671)( 573, 673)( 574, 667)( 579, 682)( 580, 680)( 585, 690)( 586, 688)( 588, 672)( 589, 689)( 590, 698)
    ( 591, 696)( 595, 707)( 596, 704)( 597, 711)( 598, 709)( 601, 719)( 602, 718)( 608, 708)( 609, 725)( 610, 727)( 611, 703)( 612, 710)( 613, 697)( 616, 724)( 617, 730)
    ( 618, 732)( 619, 726)( 624, 741)( 625, 739)( 630, 749)( 631, 747)( 633, 731)( 634, 748)( 635, 987)( 636, 986)( 640, 992)( 641, 991)( 642, 972)( 643, 973)( 646, 997)
    ( 647, 996)( 653, 953)( 654, 954)( 655, 966)( 656, 965)( 657, 970)( 658, 969)( 661, 945)( 662, 946)( 663, 968)( 664, 967)( 669, 860)( 670, 989)( 674, 948)( 675, 947)
    ( 676, 956)( 677, 955)( 678, 950)( 679, 949)( 683, 934)( 684, 935)( 686,1000)( 687, 999)( 691, 841)( 692, 971)( 694, 921)( 695, 920)( 699, 926)( 700, 925)( 701, 906)
    ( 702, 907)( 705,1005)( 706,1004)( 712, 887)( 713, 888)( 714, 900)( 715, 899)( 716, 904)( 717, 903)( 720, 879)( 721, 880)( 722, 902)( 723, 901)( 728, 806)( 729, 923)
    ( 733, 882)( 734, 881)( 735, 890)( 736, 889)( 737, 884)( 738, 883)( 742, 868)( 743, 869)( 745,1008)( 746,1007)( 750, 787)( 751, 905)( 753, 865)( 754, 863)( 758, 874)
    ( 759, 871)( 760, 878)( 761, 876)( 764, 886)( 765, 885)( 771, 875)( 772, 892)( 773, 894)( 774, 870)( 775, 877)( 776, 864)( 779, 891)( 780, 896)( 781, 898)( 782, 893)
    ( 791, 912)( 792, 910)( 793, 897)( 794, 911)( 795, 917)( 796, 915)( 799, 895)( 800, 916)( 801, 924)( 802, 922)( 807, 931)( 808, 929)( 812, 940)( 813, 937)( 814, 944)
    ( 815, 942)( 818, 952)( 819, 951)( 825, 941)( 826, 958)( 827, 960)( 828, 936)( 829, 943)( 830, 930)( 833, 957)( 834, 962)( 835, 964)( 836, 959)( 845, 978)( 846, 976)
    ( 847, 963)( 848, 977)( 849, 983)( 850, 981)( 853, 961)( 854, 982)( 855, 990)( 856, 988)( 861, 914)( 862, 913)( 866, 919)( 867, 918)( 872,1019)( 873,1018)( 908,1006)
    ( 909,1001)( 927, 980)( 928, 979)( 932, 985)( 933, 984)( 938,1022)( 939,1021)( 974, 998)( 975, 993)( 994,1012)( 995,1011)(1002,1016)(1003,1015)(1009,1024)(1010,1020)
    (1013,1023)(1014,1017) ]);
DeclarationsLoaded := true;

==> anc/gap/declarationsFR.g <==
if TestPackageAvailability("equations","0.1.1") then
	LoadPackage("equations");
else
	SetPackagePath("equations",Filename(dir,"equations/"));
	LoadPackage("equations");
fi;

#Set up all Branchstructure, quotients etc.
#Working with L presentation
#All groups with LP in the name means that they are subgroups of the 
#L-Presented Grigorchuk group.

G := GrigorchukGroup;
a := G.1; b := G.2; c := G.3; d:=G.4;
isoGtoGLP := IsomorphismLpGroup(G);
isoGLPtoG := InverseGeneralMapping(isoGtoGLP);
GLP := Image(isoGtoGLP);
# G'
aL := GLP.1; bL := GLP.2; cL := GLP.3; dL:=GLP.4;
k1 := (aL*bL)^2; k2 := (aL*bL*aL*dL)^2; k3 := (bL*aL*dL*aL)^2;
GPGen := [k1,k3,k2,(aL*dL)^2];
GpLP := Subgroup(GLP,GPGen); 
Gp := Group((a*b)^2,(a*b*a*d)^2,(b*a*d*a)^2,(a*d)^2);
LGen := [k2,k3,bL,aL*bL*aL];
LLP := Subgroup(GLP,LGen);
# K
KGen := [k1,k3,k2];
KLP := Subgroup(GLP,KGen);
# K×K
KxKGen := [k2,k3,Comm(k2^-1,k1),Comm(k2,k1^-1),Comm(k2^-1,k1)^aL,Comm(k2,k1^-1)^aL];
KxKLP := Subgroup(GLP,KxKGen);
# K'
#GenKPLP := [(dL*aL*cL*aL*bL*aL*cL*aL)^2*(bL*aL*cL*aL)^4,((cL*aL)^2*bL*aL*cL*aL)^2,(dL*aL*cL*aL*bL*aL*cL*aL)^2*cL*(aL*cL*aL*bL)^3*aL*cL*aL*dL,((aL*cL)^3*aL*bL)^2, (bL*aL*cL*aL)*dL*aL*cL*aL*bL*(aL*cL)^2*(aL*cL*aL*bL)^3, (aL*cL*aL*dL*aL*cL*aL*bL)^2*(aL*cL*aL*bL)^4];
GenKPLP := [Comm(k2,k1),Comm(k1,k2^-1),Comm(k2,k1)^k2,Comm(k1^-1,k2), Comm(k2,k1)^k1,Comm(k2^-1,k1^-1)];
AllGenKPLP := [];
for h in GenKPLP do
	Add(AllGenKPLP,h);
	Add(AllGenKPLP,h^aL);
od;
KPLP := Subgroup(GLP,AllGenKPLP);
# G/K
piLP := NaturalHomomorphismByNormalSubgroup(GLP,KLP);
GmodK := Image(piLP);;
# G/K'
tauLP := NaturalHomomorphismByNormalSubgroup(GLP,KPLP);
homGtoGmodKxK := NaturalHomomorphismByNormalSubgroup(GLP,KxKLP);;
GmodKP := Image(tauLP);;
# G'/K'
GPmodKP := Group(List(GPGen,g->g^tauLP));;
# K/K'
KmodKP := Group(List(KGen,g->g^tauLP));;
# (K×K)/K'
KxKmodKP := Group(List(KxKGen,g->g^tauLP));;
# G/(K×K)
GmodKxK := Image(homGtoGmodKxK);
# G'/(K×K)
varpiLP := NaturalHomomorphismByNormalSubgroup(GmodKP,KmodKP);;
varpiLP := varpiLP*IsomorphismGroups(Image(varpiLP),GmodK) ;; 
varpiPrimeLP := NaturalHomomorphismByNormalSubgroup(GmodKP,KxKmodKP);;
varpiPrimeLP := varpiPrimeLP*IsomorphismGroups(Image(varpiPrimeLP),GmodKxK);; 

# The non L-Presented pendant to the groups before
BS := BranchStructure(G);
Q := BS.group; #G/K
w := BS.epi;
pi := BS.quo;

f4:= Q.1; # = a^π
f2 := Q.2; # = b^π
f1 := Q.3; # = c^π
f3 := f1*f2*f4*f1*f2; # = (dad)^π
A := Filtered(List(Q),x->Activity(PreImagesRepresentative(pi,x))=(1,2));
AC := Filtered(List(Q),x->Activity(PreImagesRepresentative(pi,x))=());

#Needed for the ReduceConstraint function. 
#This is the polycylcic decomposition of Q
C1 := Group(a^pi,d^pi);
C2 := Group((a*d)^pi);

#This leads to problem, becaus it's the wrong isomorphism
#isoQtoGmodK := IsomorphismGroups(Q,GmodK);
#isoGmodKtoQ := IsomorphismGroups(GmodK,Q);

isoQtoGmodK :=GroupHomomorphismByImages(Q,GmodK,[f1,f2,f4],List([c,b,a],x->(x^isoGtoGLP)^piLP));
isoGmodKtoQ :=GroupHomomorphismByImages(GmodK,Q,List([c,b,a],x->(x^isoGtoGLP)^piLP),[f1,f2,f4]);


DeclarationsLoadedFR := true;

==> anc/gap/equations/PackageInfo.g <==
#############################################################################
##  
##  PackageInfo.g for the package `Equations'                   Thorsten Groth
##                                                                
##  (created from Frank Lübeck's PackageInfo.g template file)
##  
##
##  With a new release of the package at least the entries .Version, .Date 
##  and .ArchiveURL must be updated.

SetPackageInfo( rec(

PackageName := "Equations",

Subtitle := "Equations in groups",

Version := "0.1.2",

Date := "15/03/2017",
##  <#GAPDoc Label="PKGVERSIONDATA">
##  <!ENTITY VERSION "0.1.2">
##  <!ENTITY RELEASEDATE "15 March 2017">
##  <#/GAPDoc>

#PackageWWWHome := "http://",

#ArchiveURL := Concatenation( ~.PackageWWWHome, "example-", ~.Version ),
#ArchiveFormats := ".tar.gz",

TextFiles := ["init.g","equations.gd","equations.gi","freeproducts.gd","freeproducts.gi","normalform.gd","normalform.gi","decomposable.gd","decomposable.gi"],
#BinaryFiles := ["doc/manual.dvi", ......],
#TextBinaryFilesPatterns := [ "TGPLv3", "Texamples/*", "B*.in", ......],


##  Information about authors and maintainers is contained in the `Persons'
##  field which is a list of records, one record for each person; each 
##  person's record should be as per the following example: 
##  
##     rec(
##     # these are compulsory, the strings can be encoded in UTF-8 or latin1,
##     # so using German umlauts or other special characters is ok:
##     LastName := "Müller",
##     FirstNames := "Fritz Eduard",
##  
##     # At least one of the following two entries must be given and set 
##     # to 'true' (an entry can be left out if value is not 'true'):
##     IsAuthor := true;
##     IsMaintainer := true;
##  
##     # At least one of the following three entries must be given 
##     # for each maintainer of the package:
##     # - preferably email address and WWW homepage
##     # - postal address not needed if email or WWW address available
##     # - if no contact known, specify postal address as "no address known"
##     Email := "Mueller@no.org",
##     # complete URL, starting with protocol
##     WWWHome := "http://www.no.org/~Mueller",
##     # separate lines by '\n' (*optional*)
##     PostalAddress := "Dr. F. Müller\nNo Org Institute\nNo Place 13\n\
##     12345 Notown\nNocountry"
##     
##     # If you want, add one or both of the following entries (*optional*)
##     Place := "Notown",
##     Institution := "Institute for Nothing"
##     )
##  
Persons := [
  rec( 
    LastName      := "Groth",
    FirstNames    := "Thorsten",
    IsAuthor      := true,
    IsMaintainer  := true,
    Email         := "thorsten.groth@mathematik.uni-goettingen.de",
    #WWWHome       := "http://www.",
    #PostalAddress := "",
    Place         := "Göttingen",
    Institution   := "Georg August Universität"
  ),
],

##  Status information. Currently the following cases are recognized:
##    "accepted"      for successfully refereed packages
##    "submitted"     for packages submitted for the refereeing
##    "deposited"     for packages for which the GAP developers agreed 
##                    to distribute them with the core GAP system
##    "dev"           for development versions of packages 
##    "other"         for all other packages
##
# Status := "accepted",
Status := "other",

##  You must provide the next two entries if and only if the status is 
##  "accepted" because is was successfully refereed:
# format: 'name (place)'
# CommunicatedBy := "Mike Atkinson (St. Andrews)",
#CommunicatedBy := "",
# format: mm/yyyy
# AcceptDate := "08/1999",
#AcceptDate := "",

##  For a central overview of all packages and a collection of all package
##  archives it is necessary to have two files accessible which should be
##  contained in each package:
##     - A README file, containing a short abstract about the package
##       content and installation instructions.
##     - The PackageInfo.g file you are currently reading or editing!
##  You must specify URLs for these two files, these allow to automate 
##  the updating of package information on the GAP Website, and inclusion
##  and updating of the package in the GAP distribution.
#
#README_URL := 
#  Concatenation( ~.PackageWWWHome, "README" ),
#PackageInfoURL := 
#  Concatenation( ~.PackageWWWHome, "PackageInfo.g" ),

AbstractHTML := Concatenation( [
  "The <span class=\"pkgname\">Equation</span> package, allows to",
  "define equation in a group G as elements of a free product",
  "of a free group F and the group G."]),


#PackageDoc := rec(
#  # use same as in GAP            
#  BookName  := "Example",
#  # format/extension can be one of .tar.gz, .tar.bz2, -win.zip, .zoo.
#  ArchiveURLSubset := ["doc"],
#  HTMLStart := "doc/chap0.html",
#  PDFFile   := "doc/manual.pdf",
#  # the path to the .six file used by GAP's help system
#  SixFile   := "doc/manual.six",
#  # a longer title of the book, this together with the book name should
#  # fit on a single text line (appears with the '?books' command in GAP)#
#  LongTitle := "Elementary Divisors of Integer Matrices",
#  LongTitle := "Example/Template of a GAP Package",
#),


##  Are there restrictions on the operating system for this package? Or does
##  the package need other packages to be available?
Dependencies := rec(
  # GAP version, use the version string for specifying a least version,
  # prepend a '=' for specifying an exact version.
  GAP := "4.5.3",

  # list of pairs [package name, version], package name is case
  # insensitive, exact version denoted with '=' prepended to version string.
  # without these, the package will not load
  # NeededOtherPackages := [["GAPDoc", "1.5"]],
  NeededOtherPackages := [["GAPDoc", "1.5"]],

  # list of pairs [package name, version] as above,
  # these package are will be loaded if they are available,
  # but the current package will be loaded if they are not available
  # SuggestedOtherPackages := [],
  SuggestedOtherPackages := [["FR", "2.2"]],                      
),

##  Provide a test function for the availability of this package.
##  For packages containing nothing but GAP code, just say 'ReturnTrue' here.
##  For packages which may not work or will have only partial functionality,
##  use 'LogPackageLoadingMessage( PACKAGE_WARNING, ... )' statements to
##  store messages which may be viewed later with `DisplayPackageLoadingLog'.
##  Do not call `Print' or `Info' in the `AvailabilityTest' function of the 
##  package.
##
##  With the package loading mechanism of GAP >=4.4, the availability
##  tests of other packages, as given under .Dependencies above, will be 
##  done automatically and need not be included in this function.
##
AvailabilityTest := ReturnTrue,

TestFile := "tst/testall.g",
));



==> anc/gap/equations/doc/equations.xml <==
<?xml version="1.0" encoding="UTF-8"?>

<!-- Reading PKGVERSIONDATA chunk from the PackageInfo.g file -->

<!DOCTYPE Book SYSTEM "gapdoc.dtd"
   [ <!ENTITY Package "<Package>Equations</Package>">
     <#Include Label="PKGVERSIONDATA">
   ]>

<!-- Documentation of the Equations package. -->

<Book Name="Equations"> 

<TitlePage>
  <Title>&Package;</Title>
  <Version>Version &VERSION;</Version>
  <Date>&RELEASEDATE;</Date>
  <Author> Thorsten Groth
    <Email>thorsten.groth@mathematik.uni-goettingen.de</Email>
  </Author>
    <Copyright> 
    <Index>License</Index>
    &copyright; 2016 by Thorsten Groth<P/>
    &Package; package is free software; 
    you can redistribute it and/or modify it under the terms of the 
    <URL Text="GNU General Public License">http://www.fsf.org/licenses/gpl.html</URL> 
    as published by the Free Software Foundation; either version 2 of the License, 
    or (at your option) any later version.
  </Copyright>
</TitlePage>

<TableOfContents/>

<Body>

<#Include SYSTEM "examples.xml">

<#Include SYSTEM "install.xml">

<Chapter><Heading>Example Session</Heading>
For example if one is interested how the decomposition
of a single commutator <M>g=[f,h]</M> into <M>g@2\cdot g@1</M> with 
<M>f=\langle\langle f_1,f_2\rangle\rangle\sigma_f</M> and
<M>h=\langle\langle h_1,h_2\rangle\rangle\sigma_h</M> looks like 
for all combinations of <M>\sigma_f,\sigma_h</M> one can find out by:
<Example><![CDATA[
gap> F := FreeGroup("f","h");; 
gap> S2 := SymmetricGroup(2);;
gap> acts := Cartesian([S2,S2]);;
gap> acts := List(acts,g->GroupHomomorphismByImages(F,S2,g));;
gap> eg := EquationGroup(FreeGroup([]),F);;
gap> eq := Equation(eg,[Comm(F.1,F.2)]);;
gap> deg := DecompositionEquationGroup(eg,2,[]);;
gap> for act in acts do
>       new := DecompositionEquation(deg,eq,act);
>       Print(Product(Reversed(EquationComponents(new))),"\n");
> od;
FreeProductElm([ f2^-1*h2^-1*f2*h2*f1^-1*h1^-1*f1*h1 ])
FreeProductElm([ f2^-1*h1^-1*f1*h1*f1^-1*h2^-1*f2*h2 ])
FreeProductElm([ f1^-1*h1^-1*f1*h2*f2^-1*h2^-1*f2*h1 ])
FreeProductElm([ f1^-1*h2^-1*f2*h1*f2^-1*h1^-1*f1*h2 ])
 ]]></Example>
</Chapter>

<Chapter><Heading>FreeProducts</Heading>
<Section><Heading>Construction</Heading>
This package installs some new method for the command 
<C>FreeProduct</C>. Before it was only possible to construct
free products of finitely presented groups.

<P/> If the resulting group was constructed
by the new methods they will be in the following 
filter: <C>IsGeneralFreeProduct</C>
</Section>
<Section><Heading>Filters</Heading>
<#Include Label="IsGeneralFreeProduct">
</Section>
<Section><Heading>Construction</Heading>
<#Include Label="GeneralFreeProduct">
</Section>
<Section><Heading>Elements</Heading>
<#Include Label="FreeProductElm">
There are two representations for this kind of elements. 
<#Include Label="IsFreeProductElmRep">
</Section>

<Section><Heading>Homomorphisms</Heading>
<#Include Label="FreeProductHomomorphism">
<#Include Label="IsFreeProductHomomorphismRep">  
</Section>
<Section>
<Heading>Other operations</Heading>
<#Include Label="Abs"> 
</Section>
</Chapter>
<Chapter><Heading>Equations</Heading>
We fix a set <M>X</M> and call its elements <E>variables</E>.  We assume
that <M>X</M> is infinite countable, is well ordered, and its family of finite
subsets is also well ordered, by size and then lexicographic order. We
denote by <M>F_X</M> the free group on the generating set <M>X</M>.
<P/>
  Let <M>G</M> be a group. The <E>equation group</E> will
  be the free product <M>G*F_X</M> and the elements belonging 
  to <M>G</M> will be called <E>constants</E>.
<P/>
  A <M>G</M>-equation is an element <M>E</M> of the group <M>F_X*G</M>
  regarded as a reduced word. For <M>E</M> a <M>G</M>-equation, its set of
  <E>variables</E> <M>\textup{Var}(E)\subset X</M> is the set of symbols in <M>X</M>
  that occur in it; namely, <M>\textup{Var}(E)</M> is the minimal subset of <M>X</M>
  such that <M>E</M> belongs to <M>F_{\textup{Var}(E)}*G</M>.
<P/> 
  A <E>quadratic</E> equation is an equation in which each variable
  <M>x\in\textup{Var}(E)</M> occurs exactly twice. A quadratic equation
  is called <E>oriented</E> if for each variable <M>x\in\textup{Var(X)}</M>
  both letters <M>x</M> and <M>x^{-1}</M> occure in the reduced word <M>E</M>.
<Section><Heading>Construction</Heading>
<#Include Label="EquationGroup">
<#Include Label="Equation">
</Section><Section><Heading>Homomorphisms</Heading>
  An <E>evaluation</E> is a <M>G</M>-homomorphism <M>e\colon F_{X} * G \to G</M>.
  A <E>solution</E> of an equation <M>E</M> is an evaluation <M>s</M>
  satisfying <M>s(E)=1</M>. If a solution exists for <M>E</M> then the
  equation <M>E</M> is called <E>solvable</E>. The set of elements
  <M>x\in X</M> with <M>s(x)\neq 1</M> is called the <E>support</E> of the solution.
<#Include Label="EquationHom">
</Section>
<Section><Heading>Normal Form</Heading>
<#Include Label="EquationNormalForm">
</Section>
</Chapter>
<Chapter><Heading>FR-Equations</Heading>
  <Section><Heading>Decomposable equations</Heading>
  For self-similar groups one strategy to solve equations is to consider
  the inherit equations by passing to states.
  To use this methods the package FR from Laurent Bartholdi is needed.
<P/>
  Let <M>G</M> be a group which lies in the filter <A>IsFRGroup</A> and which admitts 
  an embedding <M>\psi\colon G \to \tilde G\wr S_n</M> where <M>\tilde G </M> is the group
  generated by the states of the group <M>G</M>. Note that if <M>G</M> is a <E>self-similar</E>
  group then <M>G\simeq \tilde G</M>. Further let <M>F_X</M> be the free group on the 
  generating set <M>X</M>.  Given an equation group <M>G*F_X</M>
  we will the fix <M>n</M> natural embeddings <M>\varphi_i\colon F\to F_{X^n}</M> and 
  call the group <M>(\tilde G*F_{X^n})\wr S_n )</M> the <E>decomposition equation group</E> of
   <M>G*F_X</M>. The decomposition of an equation <M>e</M> with variables <M>x_1,\ldots ,x_k</M>
  with respect to a choice of activities <M>\sigma(x_i)\in S_n</M> for each variable <M>x_i</M> is
  the image of <M>e</M> under the homomorphism 
  <Table Align="rl"><Row>
     <Item><M>\Phi_\sigma\colon G*F_X</M></Item>
     <Item><M>\to (\tilde G*(F_{X^n})\wr S_n</M></Item>
     </Row><Row>
     <Item><M>x_i</M></Item>
     <Item><M>\mapsto\varphi_i(x_i)\cdot\sigma(x_i)</M></Item>
     </Row><Row>
      <Item><M>g</M></Item>
     <Item><M>\mapsto\psi_i(x_i)</M></Item>
      </Row></Table>
  <#Include Label="DecompositionEquation"> 
  <#Include Label="DecomposedEquationDisjointForm">   
</Section>
</Chapter>
</Body>

<#Include SYSTEM "hints.xml">

<TheIndex/>

</Book>

<!-- ==================================================================== -->



==> anc/gap/equations/doc/examples.xml <==
<!-- empty -->


==> anc/gap/equations/doc/hints.xml <==
<!-- empty -->


==> anc/gap/equations/doc/install.xml <==
<!-- empty -->


==> anc/gap/equations/init.g <==
#############################################################################
##
#W    init.g                 The Equation package             Thorsten Groth
##


#############################################################################
##
#R  Read the declaration files.
##
ReadPackage( "equations","lib/freeproducts.gd");
ReadPackage( "equations","lib/equations.gd");
ReadPackage( "equations","lib/normalform.gd");

if LoadPackage("fr") then
	ReadPackage( "equations","lib/decomposable.gd");	
fi;
#E  init.g . . . . . . . . . . . . . . . . . . . . . . . . . . . .  ends here

==> anc/gap/equations/lib/decomposable.gd <==
#############################################################################
##
#O DecompositionEquationGroup . . .create the Decomposition of an EquationGroup
#O DecompositionEquation . . . . . . . . . . . . . .Decompose an Equation
#O EquationComponent
#O EquationComponents
##
## <#GAPDoc Label="DecompositionEquation">
## <ManSection>
## <Oper Name="DecompositionEquationGroup" Arg="G"
##		 Label="group"/>
##   <Returns>A new <A>EquationGroup</A>.</Returns>
##   <Description>
##		This method needs <A>G</A> to be an equation group where the
##		group of constants is an fr-group. For <A>G</A> a group with
##		free constant group see 
##		<Ref Oper="DecompositionEquationGroup" Label="group,int,list" Style="Text"/>.
##		If <M>F</M> is the free group on the generating set <M>X</M> then
##		the free group on the gerating set <M>X^n</M> is isomorphic to <M>F^{*n}</M> the
##		<M>n</M>-fold free product of <M>F</M> . 
##		<P/> This method returns the <A>EquationGroup</A> <M>G*F^{*n}</M>.<P/>
## </Description>
## <Oper Name="DecompositionEquationGroup" Arg="G,deg,acts"
##		 Label="group,int,list"/>
##   <Returns>A new <A>EquationGroup</A>.</Returns>
##   <Description>
##		This method needs <A>G</A> to be an equation group where the
##		group of constants is a free group on <M>n&lt;\infty</M> generators.
##		The integer <A>deg</A> is the number of states each element will have.
##		The list <A>acts</A> should be of length <M>n</M> and all elements should
##		be permutation of <A>deg</A> elements. These will represent the activity
##		of the generators of the free group.
## </Description>
## </ManSection>
## <ManSection>
## <Oper Name="DecompositionEquation" Arg="G,E,sigma"
##		 Label="equation"/>
##   <Returns>A new equation in <A>G</A> which is the
##	 decomposed of the equation <A>E</A>.</Returns>
##   <Description>
##		The group <A>G</A> needs to be a <A>DecompositionEqationGroup(H)</A>,
##		the equation <A>E</A> needs to be a member of the EquationGroup <M>H=K*F</M>.
##		
##		<P/> The argument <A>sigma</A> needs to be a group homomorphism
##		<M>\sigma\colon F\to S_n</M>. Alternatively it can be a list of 
##		elements of <M>S_n</M> it is then regarded as the group homomorphism
##		that maps the <M>i</M>-th variable of <A>eq</A> to the <M>i</M>-th
##		element of the list.
##
##		<P/>
##		The representation of the returned equation stores a list of 
## 		words such that the <M>i</M>-th word represents an element in 
##		<M>G*\phi_i(F)</M>.
## <Example><![CDATA[
## gap> F := FreeGroup(1);; SetName(F,"F");
## gap> G := EquationGroup(GrigorchukGroup,F);
## GrigorchukGroup*F
## gap> DG := DecompositionEquationGroup(G);
## GrigorchukGroup*F*F
## gap>  sigma := GroupHomomorphismByImages(F,SymmetricGroup(2),[(1,2)]);
## [ f1 ] -> [ (1,2) ]
## gap>  e := Equation(G,[F.1^2,GrigorchukGroup.2]);
## Equation in [ f1 ]
## gap>  de := DecompositionEquation(DG,e,sigma);
## DecomposedEquation in [ f11, f12 ]
## gap> Print(de);
## Equation([ FreeProductElm([ f11*f12,a ]), FreeProductElm([ f12*f11,c ]) ])
## ]]></Example>
## <Example><![CDATA[
## gap> F := FreeGroup("x1","x2");; SetName(F,"F");
## gap> G := FreeGroup("g");; SetName(G,"G");
## gap> eG := EquationGroup(G,F);
## G*F
## gap> DeG := DecompositionEquationGroup(eG,2,[(1,2)]);
## G*G*F*F
## gap>  e := Equation(eG,[Comm(F.1,F.2),G.1^2]);
## Equation in [ x1, x2 ]
## gap>  Print(DecompositionEquation(DeG,e,[(),()]));
## Equation([ FreeProductElm([ x11^-1*x21^-1*x11*x21, g1*g2 ]), 
##  FreeProductElm([ x12^-1*x22^-1*x12*x22, g2*g1 ]) ])
## ]]></Example>
##   </Description>
##</ManSection>
## <ManSection>
## <Oper Name="EquationComponent" Arg="E,i"
##		 Label="equation,int"/>
##   <Returns>The <A>i</A>-th component of the decomposed equation <A>E</A>.</Returns>
##   <Description>
##		Denote by <M>p_i</M> the natural projection <M>(G*F_{X^n})^n\rtimes S_n\to G*F_{X^n}</M>
##		to the <M>i</M>-th factor of the product. Given a decomposed Equation <A>E</A> and 
##		an integer <M>0&lt;</M><A>i</A><M>\leq n</M> 
##		this method returns <M>p_i(E)</M>.<P/>
## </Description>
## <Oper Name="EquationComponents" Arg="E"
##		 Label="equation,int"/>
##   <Returns>The list of all components of the decomposed equation <A>E</A>.</Returns>
##   <Description>
##		Denote by <M>p_i</M> the natural projection <M>p_i\colon(G*F_{X^n})^n\rtimes S_n\to G*F_{X^n}</M>
##		to the <M>i</M>-th factor of the product. Given a decomposed Equation <A>E</A> 
##		this method returns the list <M>[p_1(E),p_2(E),\ldots,p_n(E)]</M>.<P/>
## </Description>
## <Oper Name="EquationActivity" Arg="E"
##		 Label="equation"/>
##   <Returns>The activity of the decomposed equation <A>E</A>.</Returns>
##   <Description>
##		Denote by <M>act</M> the natural projection <M>(G*F_{X^n})\wr S_n\to S_n</M>.
##		Given a decomposed Equation <A>E</A> this method returns <M>act(E)</M>.
## </Description>
## </ManSection>
## <#/GAPDoc>
DeclareOperation("DecompositionEquationGroup", [IsEquationGroup]);
DeclareAttribute("IsDecompositionEquationGroup",IsEquationGroup);

DeclareRepresentation("IsDecomposedEquationRep",
 IsComponentObjectRep  and IsAttributeStoringRep,
 ["words","factors","group","free","const","activity"]
);

DeclareOperation("DecompositionEquation", [IsEquationGroup,IsEquation,IsGroupHomomorphism]);
DeclareOperation("EquationComponent", [IsEquation,IsInt]);
DeclareOperation("EquationActivity", [IsEquation]);
DeclareOperation("EquationComponents", [IsEquation]); 

#############################################################################
##
#A DecomposedEquationDisjointForm . . . . . . . . . . . . .DecomposedEquation 
#A LiftSolution. . . . . . Lift solution from decomposed equation to equation
##
## <#GAPDoc Label="DecomposedEquationDisjointForm">
## <ManSection>
## <Oper Name="DecomposedEquationDisjointForm" Arg="E"
##		 Label="equation"/>
##   <Returns>A record with components <A>eq</A> 
##	 and <A>hom</A>.</Returns>
##   <Description>
##		If <A>E</A> is a decomposed equation there may be an 
##		overlap of the set of variables of some components. If <A>E</A> is a quadratic
##		equation there is an equation homomorphism <M>\varphi</M> that 
##		maps each component to a new quadratic equation. Hence all maped components have
##		pairwise disjoint sets of variables. This method computes such an homomorphism
##		<M>\varphi</M> such that the solvability of the system of components remains 
##		unchanged. If <M>s</M> is a solution for the new system of components, then
##		<M>s\circ\varphi</M> is a solution for the old system.<P/> 
##		The method returns a record with two components. <A>hom</A> 
##		is the homomorphism <M>\varphi</M> and <A>eq</A> the new decomposed equation.
## </Description>
## </ManSection>
## <ManSection>
## <Oper Name="LiftSolution" Arg="DE,E,sigma,sol"
##		 Label="equation,equation,equationhom,equationhom"/>
##   <Returns>An evaluation for E <A>eq</A>.</Returns>
##   <Description>
##		Given an equation <A>E</A> and a solution <A>sol</A> for its decomposed equation 
##		<A>DE</A> under the decomposition with activity <A>sigma</A> this method computes a 
##		solution for the equation <A>E</A>.<P/>
##		Note that the solution not neccecarily maps to the group of constants of <A>E</A>
##		but can map to the group where all elements of the group of constants can appear 
##		as states. If the group of constants is layered, this two groups will coincide.
## <Example><![CDATA[
## gap> F := FreeGroup(2);; SetName(F,"F");
## gap> Gr := GrigorchukGroup;; a:=Gr.1;; d:=Gr.4;;
## gap> G := EquationGroup(Gr,F);;
## gap> DG := DecompositionEquationGroup(G);;
## gap>  sigma := GroupHomomorphismByImages(F,SymmetricGroup(2),[(1,2),()]);
## [ f1, f2 ] -> [ (1,2), () ]
## gap>  e := Equation(G,[Comm(F.1,F.2),Comm(d,a)]);
## Equation in [ f1, f2 ]
## gap>  de := DecompositionEquation(DG,e,sigma);
## DecomposedEquation in [ f11, f21, f12, f22 ]
## gap> dedj := DecomposedEquationDisjointForm(de);
## rec( eq := DecomposedEquation in [ f11, f12, f22 ], 
##   hom := [ f21 ]"->"[ FreeProductElm of length 3 ] )
## gap> EquationComponents(dedj.eq);
## [ Equation in [ f11, f12, f22 ], Equation in [  ] ]
## gap> s := EquationEvaluation(DG,EquationVariables(dedj.eq),[One(Gr),One(Gr),Gr.2]);
## MappingByFunction( GrigorchukGroup*F*F, GrigorchukGroup, function( q ) ... end )
## gap> IsSolution(s,EquationComponent(dedj.eq,1));
## true
## gap> ns := dedj.hom*s;; IsEvaluation(ns);
## true
## gap> ForAll(EquationComponents(de),F->IsSolution(ns,F));
## true
## gap> ls := LiftSolution(de,e,sigma,ns);;
## gap> IsSolution(ls,e);
## true
## gap> ForAll(EquationVariables(e),x->Equation(G,[x])^ls in Gr);
## true //only good luck
## ]]></Example>
## </Description>
## </ManSection>
## <#/GAPDoc>
DeclareAttribute("DecomposedEquationDisjointForm", IsEquation);
DeclareOperation("LiftSolution",[IsEquation,IsEquation, IsGroupHomomorphism, IsGroupHomomorphism]);

==> anc/gap/equations/lib/decomposable.gi <==
InstallMethod( DecompositionEquationGroup, "for an EquationGroup with fr const group",
	[IsEquationGroup],
	function(eqG)
		local DG,alph,DEqG;
		if not IsFRGroup(eqG!.const) then
			TryNextMethod();
		fi; 
		if not IsFinitelyGeneratedGroup(eqG!.const) then
			TryNextMethod();
		fi; 
		alph := AlphabetOfFRSemigroup(eqG!.const);
		if IsStateClosed(eqG!.const) then
			DG := eqG!.const;
		else
			DG := Group(List(alph,a->Concatenation(
					List(GeneratorsOfGroup(eqG!.const),gen->State(gen,a))) ));
		fi;
		DEqG := EquationGroup(DG,FreeProduct(ListWithIdenticalEntries(Size(alph),eqG!.free)));
		DEqG!.alph := alph;
		DEqG!.statefunc := State;
		DEqG!.activityfunc := Activity;
		SetIsDecompositionEquationGroup(DEqG,true);
		return DEqG;
	end);

InstallOtherMethod( DecompositionEquationGroup, "for an EquationGroup with free const group, size of alphabet and activities of generators",
	[IsEquationGroup,IsInt,IsList],
	function(eqG,alphsize,acts)
		local DG,DEqG;
		if not IsFreeGroup(eqG!.const) then
			TryNextMethod();
		fi; 
		if not IsFinitelyGeneratedGroup(eqG!.const) then
			TryNextMethod();
		fi; 
		if not ForAll(acts,s->s in SymmetricGroup(alphsize)) then
			Error("All activities have to be in S_",alphsize,"!");
		fi; 
		DG := FreeProduct(ListWithIdenticalEntries(alphsize,eqG!.const));
		DEqG := EquationGroup(DG,FreeProduct(ListWithIdenticalEntries(alphsize,eqG!.free)));
		DEqG!.alph := [1..alphsize];
		DEqG!.activityfunc := function(elm)
			if not elm in eqG!.const then
				Error("Not in correct group!");
			fi;
			return Product(LetterRepAssocWord(elm),i->acts[AbsInt(i)]^SignInt(i));
		end;
		DEqG!.statefunc := function(elm,state)
			local newelm,act,i;
			if not elm in eqG!.const then
				Error("Not in correct group!");
			fi;
			newelm := One(DG);
			act := ();
			for i in LetterRepAssocWord(elm) do
				if i<0 then
					newelm := newelm*AssocWordByLetterRep(FamilyObj(elm),[i])^FreeProductInfo(DG).embeddings[state^(acts[AbsInt(i)]^-1*act)];
				else 
					newelm := newelm*AssocWordByLetterRep(FamilyObj(elm),[i])^FreeProductInfo(DG).embeddings[state^act];
				fi;
				act := act*acts[AbsInt(i)]^SignInt(i);
			od;
			return newelm;
		end;

		SetIsDecompositionEquationGroup(DEqG,true);
		return DEqG;
	end);

InstallMethod( IsDecompositionEquationGroup, "for an EquationGroup",
	[IsEquationGroup],
	EqG->HasFreeProductInfo(EqG!.free));

#################################################################################
####                                                                         ####
####	                     DecomposedEquations                             #### 
####                                                                         ####
#################################################################################
InstallOtherMethod( Equation, "(Equation) for a list of lists, a DecompositionEquationGroup and a permutation",
	[IsEquationGroup,IsList,IsPerm],
	function(G,words,perm)
		local factors,red,Ob;
		if not IsDecompositionEquationGroup(G)then
			TryNextMethod();
		fi;
		factors := List(words,w->List(w,function(e) 
					if e in G!.free then return 2;fi;return 1;end));
		red := List([1..Length(words)],i->FREE_PRODUCTS_REDUCE_WORDS(words[i],factors[i]));
		Ob:= Objectify(
				NewType(ElementsFamily(FamilyObj(G)), IsFreeProductElm and IsDecomposedEquationRep),
				rec(words := List(red,r->r.word),
	    			factors := List(red,r->r.factors),
	       			group := G,
	       			const := G!.const,
	       			free := G!.free,
	       			activity := perm));
		SetIsEquation(Ob,true);
		return Ob;
	end);
InstallOtherMethod( DecompositionEquation, "for an Equation a list and an DecompositionEquationGroup",
		[IsEquationGroup,IsEquation,IsList],
		function(DEqG,eq,acts)
			return DecompositionEquation(DEqG,
										 eq,
										 GroupHomomorphismByImages(
										 	Group(EquationVariables(eq)),
										 	SymmetricGroup(DEqG!.alph),
										 	acts));
		end);
InstallMethod( DecompositionEquation, "for an Equation a group homomorphism and an DecompositionEquationGroup",
		[IsEquationGroup,IsEquation,IsGroupHomomorphism],
		function(DEqG,eq,acts)
			local alph,vars,DecompEq,lastperm,x,i;
			if not IsDecompositionEquationGroup(DEqG)then
				TryNextMethod();
			fi;
			alph := DEqG!.alph;
			if not ForAll([1..Size(alph)],i->Source(Embedding(DEqG!.free,i))=eq!.free) then
				Error("DecompositionEquationGroup doesn't correspond to EquationGroup.");
			fi;
			vars := EquationVariables(eq);
			if Length(vars)=0 then
				vars := One(eq!.free);
			fi;
			if not Group(vars)=Source(acts) then
				Error("acts needs to be defined on the variables.");
			fi;
			if not IsPermGroup(Range(acts)) then
				TryNextMethod();
			fi;
			eq := EquationLetterRep(eq);
			DecompEq := List(alph,a->[]);
			lastperm := ();
			for x in eq!.word do
				if x in eq!.const then
					for i in [1..Size(alph)] do
						Add(DecompEq[i^(lastperm^-1)],DEqG!.statefunc(x,alph[i]));
					od;
					lastperm := lastperm*DEqG!.activityfunc(x);
				else
					if LetterRepAssocWord(x)[1]<0 then
						#eq is in LetterRep so this is the inverse of a gen.
						lastperm := lastperm*(x^acts);
					fi;
					for i in [1..Size(alph)] do
						Add(DecompEq[i^(lastperm^-1)],x^Embedding(DEqG!.free,i));
					od;
					if not LetterRepAssocWord(x)[1]<0 then
						lastperm := lastperm*x^acts;
					fi;
				fi;
			od;
			DecompEq := Equation(DEqG,DecompEq,lastperm);
			#Quadratic equation is invariant under decomposition.
			if IsQuadraticEquation(eq) then
				SetIsQuadraticEquation(DecompEq,true);
			fi;
			return DecompEq;
		end);

InstallMethod( IsQuadraticEquation, "for an DecomposedEquation and Integer",
	[IsEquation and IsDecomposedEquationRep],
	function(eq)
		local Val,i;
		Val := rec();
		for i in Flat(Concatenation(List(eq!.words,word->
					List(Filtered(word,e->e in eq!.free),
						fw -> LetterRepAssocWord(fw) ) ) )) do
			i := AbsInt(i);
			if IsBound(Val.(i)) then
				if Val.(i) > 1 then
					return false;
				fi;
				Val.(i) := 2;	
			else
				Val.(i) := 1;
			fi;
		od;
		return true;
	end);

InstallMethod( EquationComponent, "for an DecomposedEquation and Integer",
	[IsEquation and IsDecomposedEquationRep, IsInt],
	function(eq,comp)
		if Length(eq!.words)<comp then
			Error("This component does not exist.");
		fi;
		return Equation(eq!.group,eq!.words[comp]);
	end);

InstallMethod( EquationComponents, "for an DecomposedEquation",
	[IsEquation and IsDecomposedEquationRep ],
	eq->List([1..Length(eq!.words)],
			i->EquationComponent(eq,i) ));

InstallMethod( EquationVariables, "for an DecomposedEquation",
	[IsEquation and IsDecomposedEquationRep],
	function(x)
		return Set(Concatenation(List(EquationComponents(x),EquationVariables)));
	end);

InstallMethod( ViewObj,   "for DecomposedEquations)",
   [ IsEquation and IsDecomposedEquationRep ],
    function( x )
		local s;
		Print("DecomposedEquation in ",EquationVariables(x));
	   end);

InstallMethod( PrintObj,   "for DecomposedEquations)",
   [ IsEquation and IsDecomposedEquationRep ],
    function( x )
		local s;
		Print("Equation(",EquationComponents(x),")");
	   end);

InstallMethod( \=,  "for two DecomposedEquations",
		IsIdenticalObj,
    [ IsEquation and IsDecomposedEquationRep,
      IsEquation and IsDecomposedEquationRep ],
    function( x, y )
			return Size(x!.words) = Size(y!.words) and
					ForAll([1..Size(x!.words)],
						i->EquationComponent(x,i)=EquationComponent(y,i)) and
					x!.activity = y!.activity;
		end);

InstallMethod( OneOp, "for an DecomposedEquation",
	[IsEquation and IsDecomposedEquationRep],
		x->	Equation(x!.group,List(x!.group!.alph,a->[]))
	);

InstallMethod( \*,   "for two DecomposedEquations",
	IsIdenticalObj,
    [ IsEquation and IsDecomposedEquationRep, IsEquation and IsDecomposedEquationRep ],0,
    function( x, y )
    	return Equation(x!.group,
    			List([1..Length(x!.words)],
    				i->Concatenation(x!.words[i],y!.words[i^x!.activity])),
    			x!.activity*y!.activity);
    end);

InstallMethod( InverseOp, "for a DecomposedEquation",
	[IsEquation and IsDecomposedEquationRep],
	function(x)
		return Equation(x!.group,
				Permuted(List(x!.words,w->Reversed(List(w,Inverse))),x!.activity^-1),
    			x!.activity^-1);
	end);
#################################################################################
####                                                                         ####
####	          Normalization for Decomposed Equations                     ####
####                                                                         ####
#################################################################################
InstallMethod(DecomposedEquationDisjointForm," for a decomposed Equation",
		[IsEquation and IsDecomposedEquationRep],
		function(x)
		local Comp,Vars,EqG,change,Hom,Homs,L,i,CommonVars,I,j,v1,v2,pos,sign;
		if not IsQuadraticEquation(x) then
			TryNextMethod();
		fi;
		#Step 1 find common variables.
		Comp := List(EquationComponents(x),EquationLetterRep);
		EqG := x!.group;
		change := true;
		Hom := EquationHomomorphism(EqG,[],[]);

		while change do		
			change := false;
			Vars := List(Comp,eq->EquationVariables(eq));
			for i in [1..Length(Comp)] do
				CommonVars := [];
				for j in [i+1..Length(Comp)] do
					I := Intersection(Vars[i],Vars[j]);
					if Length(I)>0 then
						Add(CommonVars,[j,I[1]]);
					fi;
				od;
				if Length(CommonVars)>0 then
					break;
				fi;
			od;
			# The components i and CommonVars[k][1] have the variable CommonVars[k][2]
			# in common for all k.
			Homs := rec(gens:=[],imgs:=[]);
			for L in CommonVars do
				pos := Position(Comp[L[1]],L[2]);
				sign := 1;
				if pos = fail then
					pos := Position(Comp[L[1]],L[2]^-1);
					sign := -1;
				fi;
				v1 := Comp[L[1]]{[1..pos-1]};
				v2 := Comp[L[1]]{[pos+1..Length(Comp[L[1]])]};
				Add(Homs.gens,L[2]);
				Add(Homs.imgs,(v2*v1)^(-sign));
				change := true;
			od;
			#The mappings don't interfere because the equation is quadratic
			# and hence each variable can occure in at most two components.
			Homs := EquationHomomorphism(EqG,Homs.gens,Homs.imgs);
			Comp := List(Comp,eq->Equation(eq^Homs));
			Hom := Hom*Homs;
		od;
		# Now each component is again a quadratic equation, and the 
		# variables of all components are pairwise disjoint.
		return rec(eq:=Equation(EqG,List(Comp,eq->eq!.word),x!.activity),hom:=Hom);
	end);


InstallMethod(LiftSolution, "For a Decomposed Equation, an Equation, a group hom, and a solution for Deq",
	[IsEquation and IsDecomposedEquationRep, IsEquation, IsGroupHomomorphism, IsGroupHomomorphism],
	function(Deq,eq,acts,sol)
		local Comp,NFs,imgs;
		if not DecompositionEquation(Deq!.group,eq,acts)=Deq then
			Error("The first argument must be the decomposition of the second argumen.");
		fi;
		Comp := EquationComponents(DecomposedEquationDisjointForm(Deq).eq);
		if not IsEvaluation(sol) then
			Error("The 4-th argument need to be an evaluation.");
		fi;
		if not ForAll(Comp,E-> IsSolution(sol,E)) then
			Error("The last argument must be a solution for the first argument.");
		fi;
		imgs := List(EquationVariables(eq),
			x-> UnderlyingMealyElement(FRElement(
				 [List(FreeProductInfo(Deq!.group!.free).embeddings,
				 	e->[Equation(Deq!.group,[x^e])^sol])],
				 [x^acts],
				 [1] )) );
		return EquationEvaluation(eq,EquationVariables(eq),imgs);
	end);
#
# Let sol be a list of solutions [s₁,…,sₙ] such that 
# sᵢ is a solution for the NormalForm of th iᵗʰ component
# of a DecomposedEquationDisjoint Form
# of the DecomposedEquation `Deq` wich is the decomposition of an equation `eq`
# with activities `acts`.
# 
# Then the following method computes a solution for `eq`
InstallOtherMethod(LiftSolution, "For a Decomposed Equation, an Eqation, a group hom, and a list of solutions",
	[IsEquation and IsDecomposedEquationRep, IsEquation, IsGroupHomomorphism, IsList],
	function(Deq,eq,acts,sol)
		local Comp,NFs,imgs;
		if not DecompositionEquation(Deq!.group,eq,acts)=Deq then
			Error("The first argument must be the decomposition of the second argumen.");
		fi;
		Comp := EquationComponents(DecomposedEquationDisjointForm(Deq).eq);
		NFs := List(Comp,EquationNormalForm);

		if not ForAll(ListN(sol,Comp,function(ev,eq) return IsSolution(ev,eq);end)) then
			Error("The i-th entry of the last argument must be a solution for the i-th comp.");
		fi;

		sol := Product([1..Size(Comp)],i->NFs[i]*sol[i]);
		imgs := List(EquationVariables(eq),
			x-> UnderlyingMealyElement(FRElement(
				 [List(FreeProductInfo(Deq!.group!.free).embeddings,e->[(x^e)^sol])],
				 [x^acts],
				 [1] )) );
		return EquationEvaluation(eq,EquationVariables(eq),imgs);
	end);



==> anc/gap/equations/lib/equations.gd <==
###########################################################################
####                                                                   ####
####                    Categories and Representations                 ####
####                                                                   ####
###########################################################################

#############################################################################
##
#C IsEquationGroup. . . . . . . . . . . . . . . . . .free product groups
#O EquationGroup . . . . . . . . . . . . . . . . create an EquationGroup
##
## <#GAPDoc Label="EquationGroup">
## <ManSection>
##   <Filt Name="IsEquationGroup" Arg="obj"/>
##   <Returns><K>true</K> if <A>obj</A> is a general free product over to groups
##		<K>G,F</K> where <K>F</K> is a free group.</Returns>
##   <Description>
##      The free factor <K>F</K> represents the group of variables for the equations.
##   </Description></ManSection><ManSection>
## <Oper Name="EquationGroup" Arg="G,F"
##		 Label="group,group"/>
##   <Returns>A a new <A>G</A>-group for equations over <A>G</A>.</Returns>
##   <Description>
##		Uses the <C>FreeProduct</C> method to create the free product
##		object. The second argument <A>F</A> must be a free group.
## <Example><![CDATA[
## gap> S2 := SymmetricGroup(2);; SetName(S2,"S2");
## gap> F := FreeGroup(infinity,"xn",["x1","x2"]);;SetName(F,"F");
## gap> EqG := EquationGroup(S2,F);
## S2*F
## ]]></Example>
##   </Description>
## </ManSection>
## <#/GAPDoc>
DeclareAttribute( "IsEquationGroup", IsGeneralFreeProduct);
DeclareOperation( "EquationGroup", [IsGroup,IsGroup]);

#############################################################################
##
#O Equation . . . . . . . . . . . . . . . . . . . . .create an EquationGroup
#A EquationVariables . . . . . . . . . . . . . . . . . Variables of Equation
#A EquationLetterRep . . . . . . . . . . . . . . . . . 
#P IsQuadraticEquation . . . . . . . . . . . . . . . . . 
#P IsOrientedEquation . . . . . . . . . . . . . . . . . 
##
## <#GAPDoc Label="Equation">
##<ManSection>
## <Oper Name="Equation" Arg="G,L"
##		 Label="group,list"/>
##   <Returns>A a new element of the equation group <A>G</A></Returns>
##   <Description>
##		Creates a <C>FreeProductElm</C> from the list <A>L</A>. By default 
#		this elements will be cyclical reduced.  
##   </Description>
##</ManSection>
##<ManSection>
## <Attr Name="EquationVariables" Arg="E"
##		 Label="groupelement"/>
##   <Returns>A list of all variables occuring in <A>E</A>.</Returns>
##</ManSection>
##<ManSection>
## <Attr Name="EquationLetterRep" Arg="E"
##		 Label="group,list"/>
##   <Returns>A a new element of the equation group <A>G</A> in letter 
## representation which is equal to <A>E</A></Returns>
##   <Description>
##		In the standard representation of an equation the elements of the
##		free group that are not devided by a constant are collected. 
##		In the letter representation they are seperate letters. 
## <Example><![CDATA[
## gap> F2 := FreeGroup(2);; SetName(F2,"F2");
## gap> S4 := SymmetricGroup(4);; SetName(S4,"S4");
## gap> G := EquationGroup(S4,F2);
## S4*F2
## gap> e := Equation(G,[F2.1,F2.2,(1,2),F2.1]);
## Equation in [ f1, f2 ]
## gap> Print(e);
## FreeProductElm([ f1*f2, (1,2), f1 ])
## gap> Print(EquationLetterRep(e));
## FreeProductElm([ f1, f2, (1,2), f1 ])
## ]]></Example>
##   </Description>
##</ManSection>
##<ManSection>
## <Prop Name="IsQuadraticEquation" Arg="E"
##		 Label="equation"/>
##   <Returns><K>true</K> if <A>E</A> is an quadratic equation.</Returns>
##   <Description> 
##   </Description>
##</ManSection>
##<ManSection>
## <Prop Name="IsOrientedEquation" Arg="E"
##		 Label="equation"/>
##   <Returns><K>true</K> if <A>E</A> is an oriented quadratic equation.</Returns>
##   <Description>
##   </Description>
##</ManSection>
## <#/GAPDoc>
DeclareOperation("Equation", [IsEquationGroup,IsList]);
DeclareProperty("IsEquation", IsFreeProductElm);

DeclareAttribute("EquationVariables",IsEquation);
DeclareAttribute("EquationLetterRep",IsEquation);

DeclareProperty("IsQuadraticEquation", IsEquation);
DeclareProperty("IsOrientedEquation", IsQuadraticEquation);
#############################################################################
##
#P IsConstrainedEquation . . . . . . . . . . . . . . . . . 
##
## <#GAPDoc Label="ConstrainedEquation">
## <Prop Name="IsConstrainedEquation" Arg="E"
##		 Label="equation"/>
##   <Returns>True if <A>E</A> is a constrained equation.</Returns>
##</ManSection>
## <#/GAPDoc>
DeclareProperty("IsConstrainedEquation", IsEquation);

DeclareOperation("SetEquationConstraint", [IsEquation, IsList, IsGroupHomomorphism	]);

#############################################################################
##
#O EquationHomomorphism . . . . . . . . . . . .create an EquationHomomorphism
#O EquationEvaluation . . . . . . . . . . . . . .create an EquationEvalutaion
#P IsEvalutation . . . . . . . . . . . . . . . Is Homomorphism an evalutation
#O IsSolution . . . . . . . . . . . . . . . . . . .Is an evalution a solution
#A EquationHomomorphismImageData. . . . . . . . . . . . . . . . . . . . . . .
##
## <#GAPDoc Label="EquationHom">
## <ManSection>
## <Oper Name="EquationHomomorphism" Arg="G,vars,imgs"
##		 Label="group,list,list"/>
##   <Returns>A a new homomorphism from <A>G</A> to <A>G</A></Returns>
##   <Description>
##		If <A>G</A> is the group <M>H*F_X</M> the result of this command is
##		a <M>H</M>-homomorphism that maps the <M>i</M>-th variable of the
##		list <A>vars</A> to the <M>i</M>-th member of <A>imgs</A>.
##		Therefore <A>vars</A> can be a list without duplicates of variables.
##		The list <A>imgs</A> can contain elements of the following type:
##		<List>
##		<Item>Element of the group <M>F_X</M></Item>
##		<Item>Elements of the group <M>H</M></Item>
##		<Item>Lists of elements from the groups <M>F_X</M> and <M>H</M>. 
##		The list is then regarded as the corresponding word in <M>G</M></Item>
##		<Item>Elements of the group <M>G</M></Item>
##		</List>
## <Example><![CDATA[
## gap> F3 := FreeGroup(3);; SetName(F3,"F3");
## gap> S4 := SymmetricGroup(4);; SetName(S4,"S4");
## gap> G := EquationGroup(S4,F3);
## S4*F3
## gap> e := Equation(G,[Comm(F3.2,F3.1)*F3.3^2,(1,2)]);
## Equation in [ f1, f2, f3 ]
## gap>  h := EquationHomomorphism(G,[F3.1,F3.2,F3.3],
## > [F3.1*F3.2*F3.3,(F3.2*F3.3)^(F3.1*F3.2*F3.3),(F3.2^-1*F3.1^-1)^F3.3]);
## [ f1, f2, f3 ]"->"[ f1*f2*f3, f3^-1*f2^-1*f1^-1*f2*f3*f1*f2*f3, f3^-1*f2^-1*f1^-1*f3 ]
## gap> Print(e^h);
## FreeProductElm([ f1^2*f2^2*f3^2, (1,2) ])
## ]]></Example></Description>
## </ManSection>
## <ManSection>
## <Oper Name="EquationEvaluation" Arg="G,vars,imgs"
##		 Label="group,list,list"/>
##   <Returns>A a new evaluation from <A>G</A></Returns>
##   <Description>
##	 Works the same as <E>EquationHomomorphism</E> but the 
##	 target of the homomorphism is the group of constants 
##   and all variables which are not specified in in <A>vars</A>
##   are maped to the identity. Hence the only allowed input
##	 for <A>imgs</A> are elements of the group of constants.
## <Example><![CDATA[
## gap> F3 := FreeGroup(3);; SetName(F3,"F3");
## gap> S4 := SymmetricGroup(4);; SetName(S4,"S4");
## gap> G := EquationGroup(S4,F3);
## S4*F3
## gap> e := Equation(G,[Comm(F3.2,F3.1)*F3.3^2,(1,2,3)]);
## Equation in [ f1, f2, f3 ]
## gap>  h := EquationHomomorphism(G,[F3.1,F3.2,F3.3],[(),(),(1,2,3)]);
## [ f1, f2, f3 ]"->"[ (), (), (1,3,2) ]
## gap>  he := EquationEvaluation(G,[F3.1,F3.2,F3.3],[(),(),(1,2,3)]);
## MappingByFunction( S4*F3, S4, function( q ) ... end )
## gap> e^he;
## ()
## gap> IsSolution(he,e);
## true
## ]]></Example>
##   </Description>
##</ManSection>
## <#/GAPDoc>
DeclareProperty("IsEquationHomomorphism",IsFreeProductHomomorphism);

DeclareOperation("EquationHomomorphism", [IsEquationGroup, IsList, IsList]);

DeclareAttribute("EquationHomomorphismImageData", IsGroupHomomorphism, "mutable" );

DeclareOperation("EquationEvaluation", [IsEquation, IsList, IsList]);

DeclareProperty("IsEvaluation", IsGroupHomomorphism);

DeclareOperation("IsSolution", [IsEvaluation, IsEquation]);


###########################################################################
####                                                                   ####
####                             Info                                  ####
####                                                                   ####
###########################################################################
InfoEQFP := NewInfoClass("InfoEQFP");
SetInfoLevel(InfoEQFP,1);


==> anc/gap/equations/lib/equations.gi <==
#################################################################################
####                                                                         ####
####	                          EquationGroup                              ####
####                                                                         ####
#################################################################################
InstallMethod( IsEquationGroup,   "for a FreeProduct)",
   [ IsGeneralFreeProduct],
    G->Length(G!.groups)=2 and IsFreeGroup(G!.groups[2])
	);

InstallMethod( EquationGroup, "for two groups",
	[IsGroup,IsFreeGroup],
	function(G,Free)
		local Ob;
		Ob := GeneralFreeProduct(FreeProduct(G,Free));
		Ob!.free :=Free;
		Ob!.const :=G;
		SetIsEquationGroup(Ob,true);
		return Ob;
	end);


#################################################################################
####                                                                         ####
####	                          Equations                                  ####
####                                                                         ####
#################################################################################
InstallMethod( Equation, "(Equation) for a list of group elements and unknowns and boolean",
	[IsEquationGroup,IsList],
	function(eqG,elms)
		local eq;
		#always reduce equation cyclicaly 
		if Length(elms)>= 1 and elms[1] in eqG!.const then
			elms := Concatenation(elms{[2..Size(elms)]},[elms[1]]);
		fi;
		eq := FreeProductElm(eqG,elms,List(elms,function(e)
													if e in eqG!.const then
														return 1; 
													fi; return 2;
												 end) );
		eq!.const := eqG!.const;
		eq!.free := eqG!.free;
		SetIsEquation(eq,true);
		return eq;
	end);

InstallOtherMethod( Equation, "For a FreeProductElm",
	[IsFreeProductElm],
	function(elm)
		if not IsEquationGroup(elm!.group) then
			TryNextMethod();
		fi;
		elm!.const := elm!.group!.const;
		elm!.free := elm!.group!.free;
		SetIsEquation(elm,true);
		return elm;
	end);

InstallMethod( IsEquation, "For a FreeProductElm",
	[IsFreeProductElm],
	function(elm)
		return IsEquationGroup(elm!.group) and IsBound(elm!.const) and IsBound(elm!.free);
	end);

InstallMethod(EquationLetterRep, "for an Equation",
	[IsEquation and IsFreeProductElmRep],
	function(eq)
		local nw,elm,i,Eq;
		nw := [];
		for elm in eq!.word do
			if elm in eq!.const then
				Add(nw,elm); 
			else
				for i in LetterRepAssocWord(elm) do
					Add(nw,AssocWordByLetterRep(FamilyObj(elm),[i]));
				od;
			fi;
		od;
		Eq:= FreeProductElmLetterRep(eq!.group,nw,List(nw,function(e)
													if e in eq!.const then
														return 1;
													fi; return 2;
												 end) );
		return Equation(Eq);
	end);

InstallMethod( EquationVariables, "for a Equation",
	[IsEquation and IsFreeProductElmRep],
	function(x)
		return List(Set(List(Concatenation(
			List(Filtered(x!.word,e->e in x!.free),	fw -> LetterRepAssocWord(fw))
			),i->AbsInt(i))),
			v->AssocWordByLetterRep(FamilyObj(One(x!.free)),[v]));
	end);

InstallMethod( ViewObj,   "for Equations)",
   [ IsEquation and IsFreeProductElmRep ],
    function( x )
		local s;
		Print("Equation in ",EquationVariables(x));
	end);

InstallMethod( OneOp, "for an Equation",
	[IsEquation and IsFreeProductElmRep],
	x -> Equation(x!.group,[]) 
	);

InstallOtherMethod( One,"for an EquationGroup",
    [ IsEquationGroup ],
    eqG -> Equation(eqG,[]) 
	);



InstallMethod( IsQuadraticEquation, "for a Equation",
		[IsEquation and IsFreeProductElmRep],
		function(x)
			local i,Val;
			Val := rec();
			for i in Concatenation(List(
					Filtered(x!.word,e->e in x!.free),
					fw -> LetterRepAssocWord(fw)
					)) do
				i := AbsInt(i);
				if IsBound(Val.(i)) then
					if Val.(i) > 1 then
						return false;
					fi;
					Val.(i) := 2;	
				else
					Val.(i) := 1;
				fi;
			od;
			return true;
		end
);

InstallMethod( IsOrientedEquation, "for a square Equation",
		[IsQuadraticEquation],
		function(x)
			local LetterRep;
			LetterRep := Concatenation(List(
						Filtered(x!.word,e->e in x!.free),
						fw -> LetterRepAssocWord(fw)
						));
			return ForAll(LetterRep,i->-i in LetterRep);
		end
);
#################################################################################
####                                                                         ####
####	                     Constrained Equation                            ####
####                                                                         ####
#################################################################################
InstallMethod( SetEquationConstraint, "for an equation and a list of images",
	[IsEquation,IsList,IsGroupHomomorphism],
	function(eq,const,hom)
		if not Length(const) = Length(EquationVariables(eq)) then 
			Error("There need to be as many images as equation variables.");
		fi;
		if not ForAll(const,x->x in Range(hom)) then
			Error("All constraint components need to be in the image of hom");
		fi;
		eq!.constraint := const;
		eq!.constrainthom := hom;
		SetIsConstrainedEquation(eq,true);
	end
);
InstallOtherMethod( Equation, "for an equation Group, a list of group elements, a constraint and a corresponding homomorphism.",
	[IsEquationGroup, IsList, IsList, IsGroupHomomorphism],
	function(eqG,word,const,hom)
		local eq;
		eq := Equation(eqG,word);
		SetEquationConstraint(eq,const,hom);
		return eq;
	end
);
InstallMethod( IsConstrainedEquation, "for an equation",
	[IsEquation],
	function(eq)
		return IsBound(eq!.constraint) and IsBound(eq!.constrainthom);
	end
);
InstallMethod( ViewObj,   "for constrained equations)",
   [ IsConstrainedEquation and IsFreeProductElmRep ],
    function( x )
		local s;
		Print("Constrained equation in ",EquationVariables(x));
	end);
#################################################################################
####                                                                         ####
####	                     EquationsHomomorphism                           ####
####                                                                         ####
#################################################################################

InstallMethod( EquationHomomorphism, "For an EquationGroup, a list of variables, and a list of images",
	[IsEquationGroup,IsList,IsList],
	function(eqG,gens,imgs)
		local ngens,nimgs,hom,fac;
		if not Length(gens) = Length(imgs) then
			Error("There must be as many images as generators");
		fi;
		if Length(gens) = 0 then
			hom := IdentityMapping(eqG);
		    SetName(hom,"<Identity EqHom>");
		    SetIsEquationHomomorphism(hom,true);
			return hom;
		fi;
		if not ForAll(gens,g->g in GeneratorsOfGroup(eqG!.free)) then
			TryNextMethod();
		fi;
		fac := (w->List(w,function(e)
								if e in eqG!.const then
									return 1; 
								fi; return 2;
								end));

		ngens := List(gens,gen->LetterRepAssocWord(gen)[1]);
		
		nimgs := List(imgs,function(x)
				if IsList(x) then
					return FreeProductElm(eqG,x,fac(x));
				elif x in eqG then
					return x;
				elif x in eqG!.const then
					return FreeProductElm(eqG,[x],[1]);
				elif x in eqG!.free then
					return FreeProductElm(eqG,[x],[2]);
				else
					Error("Wrong Input!");
				fi; end);
		hom := GroupHomomorphismByFunction(eqG,eqG,function(eq)
			local newword;
			newword := Flat(List(eq!.word,function(x)
					if x in eq!.group!.const then
						return x;
					fi;
					return List(LetterRepAssocWord(x),function(l)
						local pos,q;
							pos := Position(ngens,AbsInt(l));
							if pos = fail then
								return AssocWordByLetterRep(FamilyObj(x),[l]);
							else
								q := nimgs[pos]^SignInt(l);
								return q!.word;
							fi;	
						end);
					end));
				return FreeProductElm(eqG,newword,fac(newword));
			end);

		SetEquationHomomorphismImageData(hom,rec(imgs:=imgs,gens:=gens));
		SetIsEquationHomomorphism(hom,true);
		return hom;
	end);

InstallMethod( ViewObj, "For an EquationHomomorphism",
	[IsEquationHomomorphism],
	function(hom)
		local imDa;
		if HasEquationHomomorphismImageData(hom) then
			imDa := EquationHomomorphismImageData(hom);
			View(imDa.gens,"->",imDa.imgs);
		else
			TryNextMethod();
		fi;
	end);

InstallMethod( CompositionMapping2, "For two EquationHomomorphisms",
	FamSource1EqFamRange2,
	[ IsEquationHomomorphism, IsEquationHomomorphism ], 0,
	function(hom1,hom2)
		local mapi,reshom;
  		reshom:= CompositionMapping2General(hom1,hom2);
  		SetIsEquationHomomorphism(reshom,true);
  		return reshom;
	end);

InstallOtherMethod( ImageElm,
    "For an EquationHomomorphisms in CompositionMappingRep and an element",
    FamSourceEqFamElm,
    [ IsEquationHomomorphism and IsCompositionMappingRep, IsFreeProductElm ], 0,
    function( map, elm )
    return ImageElm( map!.map2, ImageElm( map!.map1, elm ));
    end );

InstallMethod( EquationEvaluation, "For an Equation, the list of variables and a list of images",
	[IsEquation, IsList, IsList],
	function(eq,gens,imgs)
		local var,hom,hom2;
		if not ForAll(imgs,elm->elm in eq!.const) then
			Error("All images need to be in the group of constants.");
		fi;
		var := EquationVariables(eq);
		if not Length(var)=Length(gens) then
			Error("There must be as many images as variables.");
		fi;
		if not Length(imgs)=Length(gens) then
			Error("There must be as many images as generators.");
		fi;
		if not ForAll(var,v->v in gens) then
			Error("All free variables must have an image.");
		fi;
		hom := EquationHomomorphism(eq!.group,gens,imgs);
		hom2 := GroupHomomorphismByFunction(eq!.group,eq!.const,q->Product(Image(hom,q)!.word),One(eq!.const));
		SetIsEquationHomomorphism(hom2,true);
		SetEquationHomomorphismImageData(hom2,rec(imgs:=imgs,gens:=gens));
		SetIsEvaluation(hom2,true);
		return hom2;
	end);

InstallOtherMethod( EquationEvaluation, "For an Equation, the list of variables and a list of images",
	[IsEquationGroup, IsList, IsList],
	function(eqG,gens,imgs)
		local var,hom,hom2;
		if not ForAll(imgs,elm->elm in eqG!.const) then
			Error("All images need to be in the group of constants.");
		fi;
		if not Length(imgs)=Length(gens) then
			Error("There must be as many images as generators.");
		fi;
		hom := EquationHomomorphism(eqG,gens,imgs);
		hom2 := GroupHomomorphismByFunction(eqG,eqG!.const,q->Product(Image(hom,q)!.word,One(eqG!.const)));
		SetIsEquationHomomorphism(hom2,true);
		SetEquationHomomorphismImageData(hom2,rec(imgs:=imgs,gens:=gens));
		SetIsEvaluation(hom2,true);
		return hom2;
	end);

InstallMethod( IsEvaluation, "For a group homomorphism",
	[IsGroupHomomorphism],
	h->IsEquationGroup(Source(h)) and Range(h)=Source(h)!.const);
	
InstallMethod( IsSolution, "For an EquationsHomomorphism and an Equation",
	[IsEvaluation, IsEquation],
	function(hom,eq)
		if IsConstrainedEquation(eq) then
			TryNextMethod();
		fi;
		return IsOne(eq^hom); 
	end);

InstallMethod( IsSolution, "For an EquationsHomomorphism and an Equation",
	[IsEvaluation, IsConstrainedEquation],
	function(hom,eq)
		local data;
		data := EquationHomomorphismImageData(hom);
		return IsOne(eq^hom) and ForAll([1..Size(EquationVariables(eq))],
			i->data.imgs[Position(data.gens,EquationVariables(eq)[i])]^eq!.constrainthom = eq!.constraint[i]) ; 
	end);

==> anc/gap/equations/lib/freeproducts.gd <==
#############################################################################
##
#W freeproducts.gd                                             Thorsten Groth
##
#H   @(#)$Id$
##
#Y 2016
##
#############################################################################
##
##  This file declares abstract free products of arbitrary groups.
##	In difference to the existing free product methods now free products
##  of free groups are possible.
##
#############################################################################

#############################################################################
##
#C IsGeneralFreeProduct. . . . . . . . . . . . . . . . . .free product groups
#C IsFreeProductElm . . . . . . . . . . . . . elements of free product groups
#C IsFreeProductHomomorphism. . . . . . . homomorphism of free product groups
##
## <#GAPDoc Label="IsGeneralFreeProduct">
## <ManSection>
##   <Filt Name="IsGeneralFreeProduct" Arg="obj"/>
##   <Filt Name="IsFreeProductElm" Arg="obj"/>
##   <Filt Name="IsFreeProductHomomorphism" Arg="obj"/>
##   <Returns><K>true</K> if <A>obj</A> is a general free product,a free 
##			product element, a free product homomorphism.</Returns>
##   <Description>
##      These filters can be used to check weather a given group was created as 
##		general free product etc.
##   </Description>
## </ManSection>
## <#/GAPDoc>
DeclareCategory("IsGeneralFreeProduct", IsGroup);
DeclareCategory("IsFreeProductElm", IsMultiplicativeElementWithInverse);
DeclareCategoryCollections("IsFreeProductElm");
DeclareCategory("IsFreeProductHomomorphism",IsGroupHomomorphism);

###########################################################################
####                                                                   ####
####                         Constructors                              ####
####                                                                   ####
###########################################################################
#O GeneralFreeProduct . . . . . . . . . . . . create a free product element
##
## <#GAPDoc Label="GeneralFreeProduct">
## <ManSection>
##   <Oper Name="GeneralFreeProduct" Arg="group"
##		 Label="group"/>
##   <Returns>A a new general free product isomorphic to <A>group</A>.</Returns>
##   <Description>
##		Takes a group which has free product information stored and
##		returns a new group which lies in the filter 
##		<C>IsGeneralFreeProduct</C>. The returned groups represents
##		the free product of the groups in <C>FreeProductInfo.groups</C>.
## <Example><![CDATA[
## gap> S2 := SymmetricGroup(2);; SetName(S2,"S2");
## gap> S3 := SymmetricGroup(3);; SetName(F2,"F2");
## gap> G := FreeProduct(S2,S3);
## <fp group on the generators [ f1, f2, f3 ]>
## gap> G := GeneralFreeProduct(G);
## S2*S3
## ]]></Example>
##   </Description>
## </ManSection>
## <#/GAPDoc>
DeclareOperation("GeneralFreeProduct", [IsGroup]);
#O FreeProductElm . . . . . . . . . . . . . . create a free product element
#O FreeProductElmLetterReo . . . . . . . . . create a f.p.e. in letter repr
##
## <#GAPDoc Label="FreeProductElm">
## <ManSection>
##   <Oper Name="FreeProductElm" Arg="group,word,factors"
##		 Label="group,list,list"/>
##   <Oper Name="FreeProductElmLetterRep" Arg="group,word,factors"
##		 Label="group,list,list"/>
##   <Returns>A new element in the group <A>group</A>.</Returns>
##   <Description>
##		This function constructs a new free product element,
##		belonging to the group <A>group</A>.
##	   
##		<P/> <A>words</A> is a dense list of elements of any of the factors
##		of <A>group</A>.
##
##		<P/> <A>factors</A> is a list of integers.
##     <A>word</A>[i] must lie in the factor <A>factors</A>[<A>i</A>] of 
##		<A>group</A>. If this is not the case an error is thrown.
##
##		<P/> <C>FreeProductElmLetterRep</C> does not simplify the word by
##		multipliying neighbored equal factor elements but stores the letters
##		as given.
##
## <Example><![CDATA[
## gap> F2 := FreeGroup(2);; SetName(F2,"F2");
## gap> S4 := SymmetricGroup(4);; SetName(S4,"S4");
## gap> G := FreeProduct(F2,S4);
## F2*S4
## gap> e := FreeProductElm(G,[F2.1,F2.2,(1,2),F2.1],[1,1,2,1]);
## FreeProductElm of length 3
## gap> Print(e^2);
## FreeProductElm([ f1*f2, (1,2), f1^2*f2, (1,2), f1 ])
## gap> Print(FreeProductElmLetterRep(G,[F2.1,F2.2,(1,2),F2.1],[1,1,2,1]));
## FreeProductElm([ f1, f2, (1,2), f1 ])
## ]]></Example>
##   </Description>
## </ManSection>
## <#/GAPDoc>
DeclareOperation("FreeProductElm", [IsGeneralFreeProduct,IsList,IsList]);
DeclareOperation("FreeProductElmLetterRep", [IsGeneralFreeProduct,IsList,IsList]);
#############################################################################
##
#O FreeProductHomomorphism. . . . . . . . . . . create a free product element
##
## <#GAPDoc Label="FreeProductHomomorphism">
## <ManSection>
##   <Oper Name="FreeProductHomomorphism" Arg="source,target,homs"
##		 Label="group,group,list"/>
##   <Returns>A new group homomorphism from <A>source</A> to <A>target</A>.</Returns>
##   <Description>
##		This function constructs a new group homomorphism from the general free
##		product group <A>source</A> to the general free product group <A>target</A>
##		by mapping the factor <C>i</C> by the group homomorphism 
##		<A>homs</A>[<C>i</C>] to the <C>i</C>th factor of <A>target</A>.
##	   
##		<P/> <A>homs</A> is a dense list of group homomorphisms where the source
##		of <A>homs</A>[<C>i</C>] must be the <C>i</C>th factor of <A>source</A> and 
##		the range of <A>homs</A>[<C>i</C>] must be the <C>i</C>th factor of <A>target</A>.
##
## <Example><![CDATA[
## gap> F2 := FreeGroup(2);; SetName(F2,"F2");
## gap> S4 := SymmetricGroup(4);; SetName(S4,"S4");
## gap> A4 := AlternatingGroup(4);; SetName(A4,"A4");
## gap> G := FreeProduct(F2,S4); H := FreeProduct(F2,A4);
## F2*S4
## F2*A4
## gap> hf := GroupHomomorphismByImages(F2,F2,[F2.2,F2.1]);;
## gap> hg := GroupHomomorphismByFunction(S4,A4,s->Comm(s,S4.2));;
## gap> h := FreeProductHomomorphism(G,H,[hf,hg]);
## <mapping: F2*S4 -> F2*A4 >
## gap> e := FreeProductElm(G,[F2.1,F2.2,(1,2),F2.1],[1,1,2,1]);
## FreeProductElm of length 3
## gap> Print(e^h);
## FreeProductElm([ f2*f1*f2 ])
## ]]></Example>
##   </Description>
## </ManSection>
## <#/GAPDoc>
DeclareOperation("FreeProductHomomorphism", [IsGeneralFreeProduct, IsGroup, IsList]);


#############################################################################
##
#R IsGeneralFreeProductRep
##
## <#GAPDoc Label="IsGeneralFreeProductRep">
## <ManSection>
##   <Filt Name="IsGeneralFreeProductRep" Arg="obj"/>
##   <Returns><K>true</K> if <A>obj</A> is a general free product group in standard representation.</Returns>
##   <Description>
##   </Description>
## </ManSection>
## <#/GAPDoc>
##
DeclareRepresentation("IsGeneralFreeProductRep",
 IsComponentObjectRep  and IsAttributeStoringRep,
 ["groups"]
);
#############################################################################
##
#R IsFreeProductElmRep
#R IsFreeProductElmLetterRep
##
## <#GAPDoc Label="IsFreeProductElmRep">
## <ManSection>
##   <Filt Name="IsGeneralFreeProductRep" Arg="obj"/>
##   <Returns><K>true</K> if <A>obj</A> is a general free product element 
##	 in standard/letter storing representation.</Returns>
##   <Description>
##   </Description>
## </ManSection>
## <#/GAPDoc>
##
DeclareRepresentation("IsFreeProductElmRep",
 IsComponentObjectRep  and IsAttributeStoringRep,
 ["word","factors","group"]
);
DeclareRepresentation("IsFreeProductElmLetterRep",
 IsFreeProductElmRep,
 ["word","factors","group"]
);
#############################################################################
##
#R IsFreeProductHomomorphismRep
##
## <#GAPDoc Label="IsFreeProductHomomorphismRep">
## <ManSection>
##   <Filt Name="IsGeneralFreeProductRep" Arg="obj"/>
##   <Returns><K>true</K> if <A>obj</A> is a general free product element 
##	 in standard/letter storing representation.</Returns>
##   <Description>
##   </Description>
## </ManSection>
## <#/GAPDoc>
##
DeclareRepresentation("IsFreeProductHomomorphismRep",
 IsComponentObjectRep  and IsAttributeStoringRep,
 ["homs","Source","Range"]
);
DeclareRepresentation("IsFreeProductHomomorphismFactorwiseRep",
 IsComponentObjectRep  and IsAttributeStoringRep,
 ["homs","Source","Range"]
);
#############################################################################
##
#O Abs. . . . . . . . . . . . . . . . . Ignores the inverses in an assocword
##
## <#GAPDoc Label="Abs">
## <ManSection>
##   <Oper Name="Abs" Arg="obj"
##		 Label="assocword"/>
##   <Returns>An assocword without inverses of generators</Returns>
##   <Description>
##		In the word <A>obj</A> all occurencies of inverse generators are
##		replaced by the coresponding generators.
## <Example><![CDATA[
## gap> F2 := FreeGroup(2);; SetName(F2,"F2");
## gap> w := F2.1^-1*F2.2*F2.1*F2.2^-1;
## f1^-1*f2*f1*f2^-1
## gap> Abs(w);
## (f1*f2)^2
## ]]></Example>
##   </Description>
## </ManSection>
## <#/GAPDoc>
DeclareOperation("Abs", [IsObject]);

DeclareGlobalFunction("FREE_PRODUCTS_REDUCE_WORDS");

==> anc/gap/equations/lib/freeproducts.gi <==
#################################################################################
####                                                                         ####
####	                 Free Products of Free groups                        ####
####                                                                         ####
#################################################################################
#
# Taken analously to Position in lib/wordrep.gi
InstallMethod( \in, "for infinite list of generators",
	[IsObject,IsList and IsInfiniteListOfGeneratorsRep],
	function(elm,List)
		local ext;
	    if FamilyObj( elm ) <> List![1] then
    	  return false;
    	fi;
	    if IsAssocWord( elm ) then
      		ext:=LetterRepAssocWord(elm);
      		if Length(ext)<> 1 or ext[1]<0 then
        		return false;
      		else
        		return true;
      		fi;
    	else
      		ext:= ExtRepOfObj( elm );
      		if not IsInt( ext ) then
        		return false;
      		else
        		return true;
      		fi;
    	fi;
    end );


InstallMethod(FreeProductOp, "for f.g. free groups",
	[IsList,IsFreeGroup],
	function(L,G)
		local embeddings,names,genInList,FP,last,i,sorter;
		if not ForAll(L,IsFreeGroup) then 
			TryNextMethod();
		fi;
		if not ForAll(L,IsFinitelyGeneratedGroup) then 
			TryNextMethod();
		fi;
		genInList  := List(L, H->Length(GeneratorsOfGroup(H)));
		embeddings :=[];
		names := Concatenation(List([1..Length(L)],
				i->List([1..genInList[i]],
					j->Concatenation(String(L[i].(j)),String(i)) )));
		sorter:=Sortex(names); #want to collect all states of one element
		FP:=FreeGroup(names);
		if ForAll(L,HasName) then
			SetName(FP,Concatenation(Concatenation(
				List(L{[1..Size(L)-1]},H->Concatenation(Name(H),"*")),
				[Name(L[Size(L)])])));
		fi;

    	last := 0;
    	for i in [1..Length(L)] do
    		Add(embeddings,GroupHomomorphismByImages(
    				L[i],
    				FP,
    				GeneratorsOfGroup(FP){List([last+1..last+genInList[i]],i->i^sorter)}));
    				#GeneratorsOfGroup(FP){[last+1..last+genInList[i]]}));
    		last := last+genInList[i];
    	od;
        SetFreeProductInfo( FP, 
        rec( groups := L,
             embeddings := embeddings ) );
    	return FP;   
	end);

InstallOtherMethod(Abs, "for associative words",
	[IsAssocWord],
	w-> AssocWordByLetterRep(FamilyObj(w),List(LetterRepAssocWord(w),AbsInt))
	);

InstallMethod(FreeProductOp, "for infinitely generated free groups",
	[IsList,IsFreeGroup],
	function(L,G)
		local embeddings,FP,i,names,nameLen,construct_map;
		if not ForAll(L,IsFreeGroup) then 
			TryNextMethod();
		fi;
		if ForAny(L,IsFinitelyGeneratedGroup) then 
			TryNextMethod();
		fi;
		embeddings :=[];
		#If all groups have the same length of init names
		#give good new names
		nameLen := Length(FamilyObj(Representative(G))!.names![2]);
		if ForAll(L,H->Length(FamilyObj(Representative(H))!.names![2])=nameLen) then
			names := Concatenation(List([1..nameLen],
				i->List([1..Length(L)],
				j->Concatenation(FamilyObj(Representative(L[j]))!.names![2][i],String(j)) )));	
		else
			names := [];
		fi;
				
		FP := FreeGroup(infinity,"yn",names);
		if ForAll(L,HasName) then
			SetName(FP,Concatenation(Concatenation(
				List(L{[1..Size(L)-1]},H->Concatenation(Name(H),"*")),
				[Name(L[Size(L)])])));
		fi;
		#Thanks to Alexander Konovalov,
		#See http://math.stackexchange.com/questions/2048106
		construct_map := i -> (w-> AssocWordByLetterRep(FamilyObj(Representative(FP)),
    					List(LetterRepAssocWord(w),k->SignInt(k)*(Length(L)*(AbsInt(k)-1)+i)) ));
    	for i in [1..Length(L)] do
    			Add(embeddings,GroupHomomorphismByFunction(
    				L[i],
    				FP,
    				construct_map(i) ));
       	od;
        SetFreeProductInfo( FP, 
        rec( groups := L,
             embeddings := embeddings ) );
    	return FP;   
	end);
#################################################################################
####                                                                         ####
####	         Free Products of arbitrary groups     			 			 ####
####                                                                         ####
#################################################################################
FREE_PRODUCT_GROUP_FAMILIES := [];
InstallMethod(FreeProductOp, "For arbitrary groups",
	[IsList,IsGroup],
	function(L,G)
		local H;
		#How to avoid using this method when 
		#IsomorphismFpGroup(G) gives a result?
		if ForAll(L,G->	IsFpGroup(G) and IsFinitelyGeneratedGroup(G)or 
						#IsSymmetricGroup(G) or 
						#IsAlternatingGroup(G) or 
						(IsFreeGroup(G) and IsFinitelyGeneratedGroup(G)) )then
			TryNextMethod(); #Here the standard version from lib/gprd.gi works	
		fi;
		if ForAll(L,IsFreeGroup) and ForAll(L,H->not IsFinitelyGeneratedGroup(H)) then
			TryNextMethod();
		fi;
		H := Group([()]);
		SetFreeProductInfo(H,rec(groups:=L));
		return GeneralFreeProduct(H);
	end);

InstallMethod(GeneralFreeProduct, "For a group",
	[ IsGroup and HasFreeProductInfo],
	function(G)
		local L,Ob, embeddings,i,construct_map;
		if IsGeneralFreeProduct(G) then
			return G;
		fi;
		L := FreeProductInfo(G).groups;
		Ob := First(FREE_PRODUCT_GROUP_FAMILIES,f->f[1]=L);
		if Ob = fail then
			Ob := Objectify(NewType(
					CollectionsFamily(NewFamily("GeneralFreeProductGroup(..)")), IsGeneralFreeProduct and IsGeneralFreeProductRep),
    				rec(groups := L));
			Add(FREE_PRODUCT_GROUP_FAMILIES,[L,Ob]);
			SetIsWholeFamily(Ob,true);
		else
			Ob := Ob[2];
		fi;
		#Set the name to L[1]*L[2]*…*L[n]
		if ForAll(L,HasName) then
			SetName(Ob,Concatenation(Concatenation(
				List(L{[1..Size(L)-1]},H->Concatenation(Name(H),"*")),
				[Name(L[Size(L)])])));
		fi;
		embeddings := [];
		construct_map := i -> (x->FreeProductElm(Ob,[x],[i]));
		for i in [1..Length(L)] do
    		Add(embeddings,GroupHomomorphismByFunction(
    				L[i],
    				Ob,
    				construct_map(i) ));
       	od;
       	Ob!.embeddings := embeddings;
		SetKnowsHowToDecompose(Ob,false);
		SetFreeProductInfo( Ob, 
        rec( groups := L,
             embeddings := embeddings ) );
		return Ob;
	end);

InstallMethod(GeneratorsOfGroup, "for an f.g. GeneralFreeProduct",
	[IsGeneralFreeProduct],
	function(G)
		local inf,fin,init;
		inf := Filtered([1..Length(G!.groups)],i->not IsFinitelyGeneratedGroup(G!.groups[i]));
		if Length(inf)=1 then
			fin := Filtered([1..Length(G!.groups)],i->IsFinitelyGeneratedGroup(G!.groups[i]));
			init := Concatenation(List(fin,i->List(GeneratorsOfGroup(G!.groups[i]),
						gen -> gen^Embedding(G,i) )));
			return InfiniteListOfGenerators(FamilyObj(G),init);
		elif Length(inf)=0 then
			return Concatenation(List([1..Length(G!.groups)],
				i->List(GeneratorsOfGroup(G!.groups[i]),
					gen -> gen^Embedding(G,i) )));
		else
			TryNextMethod();
		fi;
	end);

InstallMethod( \=,  "for two GeneralFreeProducts",
	IsIdenticalObj,
    [ IsGeneralFreeProduct, IsGeneralFreeProduct],0,
    function( x, y )
			return x!.groups = y!.groups;
		end 
);
#################################################################################
####                                                                         ####
####					         Free ProductsElm     			 			 ####
####                                                                         ####
#################################################################################
InstallGlobalFunction(FREE_PRODUCTS_REDUCE_WORDS,function(w,factors)
	local lastfactor,newword,newfactors,first,i,elm;
		lastfactor := 0;
		newword := [];
		newfactors := [];
		first := true;
		for i in [1..Length(w)] do
			if lastfactor = factors[i] then
				elm := elm*w[i];
			else
				if first then
					first := false;
					elm := w[i];
					lastfactor := factors[i];
				else
					if not IsOne(elm) then
						Add(newword,elm);
						Add(newfactors,lastfactor);
						elm := w[i];
						lastfactor := factors[i];
					elif Length(newfactors)>0 and factors[i]=newfactors[Length(newfactors)] then
						lastfactor := Remove(newfactors);
						elm := Remove(newword)*w[i];
					else
						elm := w[i];
						lastfactor := factors[i];
					fi;
				fi;
			fi;
		od;
		if Length(w)>0 and not IsOne(elm)then
			Add(newword,elm);
			Add(newfactors,lastfactor);
		fi;
		return rec(word:=newword,factors:=newfactors);
	end);

InstallMethod( FreeProductElm, "For a FreeProduct and a list of letters and a list of corresponding factors",
	[IsGeneralFreeProduct,IsList,IsList],
	function(G,elms,factors)
		local red;
		if not Length(elms) = Length(factors) then
			Error("The list of letters must be of the same length as the list of factors");
		fi;
		if not ForAll([1..Length(elms)],i->elms[i] in G!.groups[factors[i]]) then
			Error("elements must be in the corresponding free factor");
		fi;
		#Reduce the word
		red := FREE_PRODUCTS_REDUCE_WORDS(elms,factors);
		return Objectify(NewType(ElementsFamily(FamilyObj(G)), IsFreeProductElm and IsFreeProductElmRep),
    		rec(word := red.word,
    			factors := red.factors,
       			group := G));
	end);

InstallMethod( FreeProductElmLetterRep, "For a FreeProduct and a list of letters and a list of corresponding factors",
	[IsGeneralFreeProduct,IsList,IsList],
	function(G,elms,factors)
		local lastfactor,newword,newfactors,i,first,elm,Ob;
		if not Length(elms) = Length(factors) then
			Error("The list of letters must be of the same length as the list of factors");
		fi;
		if not ForAll([1..Length(elms)],i->elms[i] in G!.groups[factors[i]]) then
			Error("elements must be in the corresponding free factor");
		fi;
		Ob := Objectify(NewType(ElementsFamily(FamilyObj(G)), IsFreeProductElm and IsFreeProductElmLetterRep),
    		rec(word := elms,
    			factors := factors,
       			group := G));
		return Ob;
	end);

InstallOtherMethod( FreeProductElmLetterRep, "For a FreeProductElm",
	[IsFreeProductElm and IsFreeProductElmRep],
	function(elm)
		local nw,nfactors,i,l;
		nw := [];
		nfactors := [];
		for i in [1..Length(elm)] do
			if IsAssocWord(elm!.word[i]) then
				for l in LetterRepAssocWord(elm!.word[i]) do
					Add(nw,AssocWordByLetterRep(FamilyObj(elm!.word[i]),[l]));
					Add(nfactors,elm!.factors[i]);
				od;
			else
				Add(nw,elm!.word[i]);
				Add(nfactors,elm!.factors[i]);
			fi;
		od;
		return FreeProductElmLetterRep(elm!.group,nw,nfactors);
	end);

InstallOtherMethod( FreeProductElmLetterRep, "For a FreeProductElm and an integer",
	[IsFreeProductElm and IsFreeProductElmRep, IsInt],
	function(elm,factor)
		local nw,nfactors,i,l;
		nw := [];
		nfactors := [];
		for i in [1..Length(elm)] do
			if elm!.factors[i] = factor and IsAssocWord(elm!.word[i]) then
				for l in LetterRepAssocWord(elm!.word[i]) do
					Add(nw,AssocWordByLetterRep(FamilyObj(elm!.word[i]),[l]));
					Add(nfactors,elm!.factors[i]);
				od;
			else
				Add(nw,elm!.word[i]);
				Add(nfactors,elm!.factors[i]);
			fi;
		od;
		return FreeProductElmLetterRep(elm!.group,nw,nfactors);
	end);

InstallOtherMethod( Length, "for a FreeProductElm",
	[IsFreeProductElm and IsFreeProductElmRep],
	function(x)
		return Length(x!.word);
	end);

InstallOtherMethod( Position, "for an FreeProductElm and a group element and an offset",
	[IsFreeProductElm and IsFreeProductElmRep,IsMultiplicativeElementWithInverse, IsInt],
	function(x,elm,from)
		return Position(x!.word,elm,from);
	end);

InstallMethod( PrintObj, "for a FreeProductElm",
   [IsFreeProductElm and IsFreeProductElmRep],
    function( x )
		local s;
		if ForAll(x!.word,HasName) then
			Print("FreeProductElm(",List(x!.word,Name),")");	
		else
			Print("FreeProductElm(",x!.word,")");
		fi;
	end);

InstallMethod( ViewObj, "for a FreeProductElm",
   [IsFreeProductElm and IsFreeProductElmRep],
    function( x )
		local s;
		if ForAll(x!.word,HasName) then
			View("(",x!.word,")");
		else
			Print("FreeProductElm of length ",Length(x));
		fi;
	end);

InstallMethod( \=,  "for two FreeProductElms",
		IsIdenticalObj,
    [IsFreeProductElm and IsFreeProductElmRep, IsFreeProductElm and IsFreeProductElmRep],0,
    function( x, y )
			return x!.word = y!.word and x!.factors = y!.factors ; 
		end );
InstallMethod( \=,  "for two FreeProductElms first in LetterRep",
		IsIdenticalObj,
    [IsFreeProductElm and IsFreeProductElmLetterRep, IsFreeProductElm and IsFreeProductElmRep],0,
    function( x, y )
			return FreeProductElm(x!.group,x!.word,x!.factors) = y ; 
		end );
InstallMethod( \=,  "for two FreeProductElms both in LetterRep",
		IsIdenticalObj,
    [IsFreeProductElm and IsFreeProductElmLetterRep, IsFreeProductElm and IsFreeProductElmLetterRep],0,
    function( x, y )
			return FreeProductElm(x!.group,x!.word,x!.factors) = FreeProductElm(y!.group,y!.word,y!.factors) ; 
		end );
InstallMethod( \=,  "for two FreeProductElms second in LetterRep",
		IsIdenticalObj,
    [IsFreeProductElm and IsFreeProductElmRep, IsFreeProductElm and IsFreeProductElmLetterRep],0,
    function( x, y )
			return x = FreeProductElm(y!.group,y!.word,y!.factors) ;
		end 
);

InstallMethod(\<,"for two FreeProductElms",IsIdenticalObj,
  [IsFreeProductElm and IsFreeProductElmRep, IsFreeProductElm and IsFreeProductElmRep],0,
	function(x,y)
	local i;
	  if x!.factors = y!.factors then
	  	i := First([1..Length(x!.word)],i-> not x!.word[i] = y!.word[i]);
	  	if i = fail then return false; fi;
	  	return x!.word[i]<y!.word[i];
	  else 
	  	return x!.factors < y!.factors;
	  fi;
	end);

InstallMethod( OneOp, "for a FreeProductElm",
	[IsFreeProductElm and IsFreeProductElmRep],
	x -> FreeProductElm(x!.group,[],[]) 
);

InstallOtherMethod( One,"for a GeneralFreeProduct",
    [ IsGeneralFreeProduct ],
    G -> FreeProductElm(G,[],[]) 
);

InstallOtherMethod( \[\], "for an FreeProductElm",
	[IsFreeProductElm and IsFreeProductElmRep,IsInt],
	function(w,i) 
		return FreeProductElm(w!.group,[w!.word[i]],[w!.factors[i]]);
	end);

InstallOtherMethod( \{\}, "for an FreeProductElm",
	[IsFreeProductElm and IsFreeProductElmRep,IsList],
	function(w,i) 
		return FreeProductElm(w!.group,w!.word{i},w!.factors{i});
	end);

InstallMethod( \*,   "for two FreeProductElms",
	IsIdenticalObj,
    [ IsFreeProductElm and IsFreeProductElmRep, IsFreeProductElm and IsFreeProductElmRep ],0,
    function( x, y )
		return FreeProductElm(x!.group,
							Concatenation(x!.word,y!.word),
							Concatenation(x!.factors,y!.factors));
   
    end );

InstallMethod( InverseOp, "for a FreeProductElms",
	[IsFreeProductElm and IsFreeProductElmRep],
	function(x)
		return FreeProductElm(x!.group,
							Reversed(List(x!.word,InverseOp)),
							Reversed(x!.factors) );	
	end);

#################################################################################
####                                                                         ####
####    	         Free Products Homomorphisms     			 			 ####
####                                                                         ####
#################################################################################
InstallMethod(FreeProductHomomorphism ,"For a GeneralFreeProduct and a list of group homomorphisms",
	[IsGeneralFreeProduct, IsGeneralFreeProduct, IsList],
	function(G,H,homs)
		local fam;
		if not Length(G!.groups) = Length(homs) then
			Error("There need to be as many homomorphisms as free factors in the source.");
		elif not Length(H!.groups) = Length(homs) then
			TryNextMethod();
			#Error("There need to be as many homomorphisms as free factors in the image.");
		elif not ForAll([1..Length(G!.groups)],i->Source(homs[i])=G!.groups[i]) then
			Error("Sources do not match.");
		elif not ForAll([1..Length(G!.groups)],i->Range(homs[i])=H!.groups[i]) then
			TryNextMethod();
			#Error("Ranges do not match.");
		fi;
		fam := GeneralMappingsFamily(ElementsFamily(FamilyObj(G)),
									 ElementsFamily(FamilyObj(H)) );
		return Objectify(NewType(fam,IsFreeProductHomomorphism and IsFreeProductHomomorphismFactorwiseRep),
							rec(	homs := homs,
									Source := G,
									Range := H));
	end);

InstallMethod(FreeProductHomomorphism ,"For a GeneralFreeProduct and a list of group homomorphisms",
	[IsGeneralFreeProduct, IsGroup, IsList],
	function(G,H,homs)
		local fam;
		if not Length(G!.groups) = Length(homs) then
			Error("There need to be as many homomorphisms as free factors in the source.");
		elif not ForAll([1..Length(G!.groups)],i->Source(homs[i])=G!.groups[i]) then
			Error("Sources do not match.");
		elif not ForAll([1..Length(G!.groups)],i->Range(homs[i])=H) then
			TryNextMethod();
		fi;

		fam := GeneralMappingsFamily(ElementsFamily(FamilyObj(G)),
									 ElementsFamily(FamilyObj(H)) );
		return Objectify(NewType(fam,IsFreeProductHomomorphism and IsFreeProductHomomorphismRep),
							rec(	homs := homs,
									Source := G,
									Range := H));
	end);

InstallMethod(Source ,"For a FreeProductHomomorphism",
	[IsFreeProductHomomorphism],
	function(hom)
		return hom!.Source;
	end);

InstallMethod(Range ,"For a FreeProductHomomorphism",
	[IsFreeProductHomomorphism],
	function(hom)
		return hom!.Range;
	end);

InstallMethod( CompositionMapping2, "For two FreeProductHomomorphisms",
	FamSource1EqFamRange2,
	[IsFreeProductHomomorphism,IsFreeProductHomomorphism],0,
	function(hom2,hom1)
		return FreeProductHomomorphism(Source(hom1),Range(hom2),
			List([1..Length(hom1!.homs)],i->hom1!.homs[i]*hom2!.homs[i]) );
	end	);

#InstallMethod( IdentityMapping,
#    "for a FreeProduct Group",
#    true,
#    [ IsGeneralFreeProduct], 0,
#    function( G )
#	    return FreeProductHomomorphism(G,G,List(G!.groups,IdentityMapping));
#    end );

InstallMethod(ImageElm ,"For a FreeProductHomomorphism and a GeneralFreeProduct",
	[IsFreeProductHomomorphism and IsFreeProductHomomorphismFactorwiseRep,IsFreeProductElm and IsFreeProductElmRep],
	function(hom,elm)
		local img;
		img := List([1..Length(elm!.word)],i->
				Image(hom!.homs[elm!.factors[i]],elm!.word[i]));
		return FreeProductElm(Range(hom),img,elm!.factors);
	end);

InstallMethod(ImageElm ,"For a FreeProductHomomorphism and a GeneralFreeProduct",
	[IsFreeProductHomomorphism and IsFreeProductHomomorphismRep,IsFreeProductElm and IsFreeProductElmRep],
	function(hom,elm)
		return Product([1..Length(elm!.word)],i->
				Image(hom!.homs[elm!.factors[i]],elm!.word[i]));
	end);

==> anc/gap/equations/lib/normalform.gd <==
#############################################################################
##
#O EquationNormalForm . . . . . . . . .Compute the normal form of an equation
#O Genus . . . . . . . . . . . . . Compute the genus of a quadratic equation
##
## <#GAPDoc Label="EquationNormalForm">
## <ManSection>
## <Oper Name="EquationNormalForm" Arg="E"
##		 Label="equation"/>
##   <Returns>A record with two <M>3</M> components:  <A>nf</A>, <A>hom</A> and <A>homInv</A></Returns>
##   <Description>
##		The argument <A>E</A> needs to be a quadratic equation. For each such
##		equation there exists an equivalent equation in one of the following forms:
##		<Table Align="rl"><Row>
##		  	<Item><M>O_{n,m}:</M></Item>
##			<Item><M>[X_1,Y_1][X_2,Y_2]\cdots[X_n,Y_n]c_1^{Z_1}\cdots c_{m-1}^{Z_{m-1}}c_m</M></Item>
##			</Row><Row>
##   		<Item><M>U_{n,m}:</M></Item>
##			<Item><M>X_1^2X_2^2\cdots X_n^2 c_1^{Z_1}\cdots c_{m-1}^{Z_{m-1}}c_m\ .</M></Item>
##			</Row></Table>
##		The parameter <M>n</M> is refered to as <E>genus</E> and 
##		the tuple <M>(n,m)</M> as signature of the quadratic equation.<P/>
##		The component <A>nf</A> is an equation in one of the forms
##		<M>O_{n,m},U_{n,m}</M> equivalent to the equation <A>E</A>. 
##		The component <A>hom</A> is an equation homomorphism which maps
##		<A>E</A> to <A>nf</A>. The component <A>homInv</A> is the inverse of this 
##		homomorphism.
## <Example><![CDATA[
## gap> F3 := FreeGroup("x","y","z");; SetName(F3,"F3");
## gap> S4 := SymmetricGroup(4);; SetName(S4,"S4");
## gap> G := EquationGroup(S4,F3);
## S4*F3
## gap> e := Equation(G,[Comm(F3.2,F3.1)*F3.3^2,(1,2)]);
## Equation in [ x, y, z ]
## gap>  nf := EquationNormalForm(e);;
## gap> Print(nf.nf);
## FreeProductElm([ x^2*y^2*z^2, (1,2) ])
## gap> e^(nf.hom)=nf.nf;
## true
## gap> nf.nf^(nf.homInv)=e;
## true
## ]]></Example></Description>
##</ManSection>
## <ManSection>
## <Oper Name="Genus" Arg="E"
##		 Label="equation"/>
##   <Returns>The integer that is the genus of the equation</Returns>
##</ManSection>
## <ManSection>
## <Oper Name="EquationSignature" Arg="E"
##		 Label="equation"/>
##   <Returns>The list <A>[n,m]</A> of integers that is the signature of the equation</Returns>
##</ManSection>
## <#/GAPDoc>
DeclareAttribute("EquationNormalForm", IsEquation);

DeclareAttribute("Genus", IsEquation);
DeclareAttribute("EquationSignature", IsEquation);

==> anc/gap/equations/lib/normalform.gi <==
InstallOtherMethod( FreeProductElm, "For an EquationGroup and a list",
	[IsEquationGroup,IsList],
	function(eqG,elms)
		return FreeProductElm(eqG,elms,List(elms,function(e)
													if e in eqG!.const then
														return 1; 
													fi; return 2;
												 end) );
	end);

InstallOtherMethod( \*,   "for FreeProductElms and GroupElements",
    [ IsFreeProductElm and IsFreeProductElmRep, IsMultiplicativeElementWithInverse ],
    function( x, y )
    	local pos;
    	pos := PositionProperty(x!.group!.groups,G->y in G);
    	if pos = fail then
    		TryNextMethod();
    	fi;
    	return x*y^Embedding(x!.group,pos);
    end );

InstallOtherMethod( \*,   "for FreeProductElms and GroupElements",
    [ IsMultiplicativeElementWithInverse , IsFreeProductElm and IsFreeProductElmRep ],
    function( y, x )
    	local pos;
    	pos := PositionProperty(x!.group!.groups,G->y in G);
    	if pos = fail then
    		TryNextMethod();
    	fi;
    	return y^Embedding(x!.group,pos)*x;
    end );

InstallOtherMethod( ImageElm,
    "For an EquationHomomorphisms and an group elment",
    true,
    [ IsEquationHomomorphism, IsMultiplicativeElementWithInverse ], 0,
    function( map, elm )
    	local pos;
    	pos := PositionProperty(Source(map)!.groups,G->elm in G);
    	if not pos = fail then
    		pos := PositionProperty(Source(map)!.groups,G->elm in G);
    		return ImageElm( map, elm^Embedding(Source(map),pos));
    	else
    		TryNextMethod();
    	fi;
    end );


InstallMethod(EquationNormalForm, "for an Equation",
	[IsEquation and IsFreeProductElmRep],
	function(x)
		local G,F,EqG,NormalForm,N,H,NormalVars;
		if not IsQuadraticEquation(x) then
			TryNextMethod();
		fi;
		G := x!.const;
		F := x!.free;
		EqG := x!.group;
		
		#Recursive worker function
		NormalForm:= function(eq)
			local case10,case11a,case11b,case3,i,j,t,x,y,Hom,HomIn,N,
				  asInt,v,w,v1,v2,w1,w2,w11,w12,w21,w22,w3;
			Info(InfoEQFP,3,"Call of NormalForm with ",eq);

			case10 := function(w1,v,w2,x)
				# eq = w₁·x⁻·v·x·w₂
				# w₁,w₂ Equations v∈G,x∈F 
				local N,Hom,HomIn,c;
				N := NormalForm(w1*w2);
				Hom := EquationHomomorphism(EqG,[x],[x*w2^-1]);
				HomIn := EquationHomomorphism(EqG,[x],[x*w2]);
				if Length(N[1])=0 then
					return [FreeProductElm(EqG,[x^-1,v,x]),Hom,HomIn];
				fi;
				#Does N end with a constant?
				c:= N[1]!.word[Length(N[1])];
				if c in F then
					return [N[1]*FreeProductElm(EqG,[x^-1,v,x]),Hom*N[2],N[3]*HomIn];
				else
					Hom := EquationHomomorphism(EqG,[x],[x*(c*w2^-1)]);
					HomIn := EquationHomomorphism(EqG,[x],[x*w2*c^-1]);
					return [N[1]*FreeProductElm(EqG,[c^-1,x^-1,v,x,c]),Hom*N[2],N[3]*HomIn];
				fi;
			end;
			case11a := function(w11,w12,v,w2,x)
				# w = w₁₁·v⁻·w₁₂·x⁻·v·x·w₂
				# # w₁₁,w₁₂,w₂ Equations v,x∈F 
				local N,Hom,HomIn;
				N := NormalForm(w11*w12*w2);
				Hom := EquationHomomorphism(EqG,[x,v],[
						w11^-1*x*w11*w12,
						w11^-1*v*w11]);
				HomIn := EquationHomomorphism(EqG,[x,v],[
						w11*x*w12^-1*w11^-1,
						w11*v*w11^-1]);
				return [Comm(v,x)*N[1],Hom*N[2],N[3]*HomIn];
			end;
			case11b := function(w1,v,w21,w22,x)
				# w = w₁·x⁻·v·x·w₂₁·v⁻·w₂₂
				# # w₁,w₂₁,w₂₂ Equations v,x∈F 
				local N,Hom,HomIn;
				N := NormalForm(w1*w21*w22);
				Hom := EquationHomomorphism(EqG,[x,v],[
						w21^-1*w1^-1*x*w1,
						w21^-1*w1^-1*v^-1*w1*w21]);
				HomIn := EquationHomomorphism(EqG,[x,v],[
						w1*w21*x*w1^-1,
						w1*w21*v^-1*w21^-1*w1^-1]);
				return [Comm(x,v)*N[1],Hom*N[2],N[3]*HomIn];
			end;
			case3 := function(x,w2)
				# w = x²·w2
				# w₂ Equation, x∈F
				local N,N2,Hom,HomIn,y,z;
				N := NormalForm(w2);
				N[1]:=FreeProductElmLetterRep(N[1],2);
				#Check if N[1] is now still unoriented by checking if it starts with [y,z].
				if Length(N[1])<4 or not N[1]!.word[2] in F or N[1]!.word[1]=N[1]!.word[2] then
					#Already in required form
					return [x^2*N[1],N[2],N[3]];
				else
					y := N[1]!.word[3];
					z := N[1]!.word[4];
					Hom := EquationHomomorphism(EqG,[x,y,z],[
							x*y*z,
					        (y*z)^(x*y*z),
					        (y^-1*x^-1)^z]);
					#TODO If some Error occurs look here!
					HomIn := EquationHomomorphism(EqG,[x,y,z],[
							x^2*y^-1*x^-1,
					        x*y*(x*z*x)^-1,
					        x*z]);
					N2 := case3(z,N[1]{[5..Length(N[1])]});
					return [x^2*y^2*N2[1],Hom*N[2]*N2[2],N2[3]*N[3]*HomIn];
					#return [x^2*y^2*N2[1],Hom*N2[2]*N[2],N[3]*N2[3]*HomIn];
				fi;
			end;
			eq := Equation(FreeProductElmLetterRep(eq,2));
			
			if Length(eq)<3 then
				return [eq,EquationHomomorphism(EqG,[],[]),EquationHomomorphism(EqG,[],[])];
			fi;
			#Added for the case the const group is also free and hence
			#Length(eq) could be >1 although it is constant.
			if ForAll(eq!.word,x->x in G) then
				return [eq,EquationHomomorphism(EqG,[],[]),EquationHomomorphism(EqG,[],[])];
			fi;
				
			if IsOrientedEquation(eq) then
				#Find x s.t. w=w₁ x⁻¹ v x w₂ with |v| minimal
				t := [];
				Perform(EquationVariables(eq),function(v) t[LetterRepAssocWord(v)[1]]:=0; end);
				for i in [1..Length(eq)] do
					x := eq!.word[i];
					if x in F then
						asInt := LetterRepAssocWord(x)[1];
						t[AbsInt(asInt)]:=i-t[AbsInt(asInt)]; 
					fi;
				od;
				x := AssocWordByLetterRep(FamilyObj(Representative(F)),
								[PositionProperty(t,i->i=Minimum(t))]);
				#Find Decomposition w₁ x⁻¹ v x w₂ 
				Info(InfoEQFP,4,"Oriented Case: Choosing x: ",x);
				i := Position(eq,x^-1);
				j := Position(eq,x);
				if i>j then 
					Hom := EquationHomomorphism(EqG,[x],[x^-1]);
					HomIn := EquationHomomorphism(EqG,[x],[x^-1]);
					j:=Position(eq,x^-1);
					i := Position(eq,x);
				else
					Hom := EquationHomomorphism(EqG,[],[]);
					HomIn := EquationHomomorphism(EqG,[],[]);
				fi;
				w1 := FreeProductElmLetterRep(eq{[1..i-1]},2);
				v := FreeProductElmLetterRep(eq{[i+1..j-1]},2);
				w2 := FreeProductElmLetterRep(eq{[j+1..Length(eq)]},2);
				
				#Decomposition done
				if Length(v)=1 then #Case 1
					v := v!.word[1];
					if v in F then #Case 1.1
						#v->v⁻¹ if v is not a generator. 
						Hom := Hom*EquationHomomorphism(EqG,[Abs(v)],[v]);
						HomIn := EquationHomomorphism(EqG,[Abs(v)],[v])*HomIn;
						i := Position(w1,v^-1);
						if not i = fail then #Case 1.1.a
							w11 := w1{[1..i-1]};
							w12 := w1{[i+1..Length(w1)]};
							N := case11a(w11,w12,Abs(v),w2,x);
							return [N[1],Hom*N[2],N[3]*HomIn];
						else #Case 1.1.b
							i := Position(w2,v^-1);
							if i = fail then 
								Error("Strange Error. Is Equation quadratic?");
							fi;
							w21 := w2{[1..i-1]};
							w22 := w2{[i+1..Length(w2)]};
							N:= case11b(w1,Abs(v),w21,w22,x);
							return [N[1],Hom*N[2],N[3]*HomIn];
						fi;
					else #Case 1.0
						N := case10(w1,v,w2,x);
						return [N[1],Hom*N[2],N[3]*HomIn];
					fi;
				else #Case 2
					y := First(v!.word,e->e in F);
					Hom := Hom*EquationHomomorphism(EqG,[Abs(y)],[y^-1]);
					HomIn := EquationHomomorphism(EqG,[Abs(y)],[y^-1])*HomIn;
					#v = v₁ y v₂
					i := Position(v,y);
					v1 := v{[1..i-1]};
					v2 := v{[i+1..Length(v)]};

					i := Position(w1,y^-1);
					if not i = fail then #Case 2.a
						w11 := w1{[1..i-1]};
						w12 := w1{[i+1..Length(w1)]};
						Hom := Hom*EquationHomomorphism(EqG,[x],[v2^-1*x*(Abs(y)*w12)]);
						HomIn := EquationHomomorphism(EqG,[x],[v2*x*(Abs(y)*w12)^-1])*HomIn;
						N := case11a(w11,v2*v1,x,w12*w2,Abs(y));
						return [N[1],Hom*N[2],N[3]*HomIn];
					else #Case 2.b
						i := Position(w2,y^-1);
						if i = fail then 
							Error("Strange Error. Is Equation quadratic?");
						fi;
						w21 := w2{[1..i-1]};
						w22 := w2{[i+1..Length(w2)]};
						N := case11a(w1*w21,v2*v1,x,w22,Abs(y));
						Hom := Hom*EquationHomomorphism(EqG,[x],[v2^-1*x*w21^-1]);
						HomIn := EquationHomomorphism(EqG,[x],[v2*x*w21])*HomIn;
						return [N[1],Hom*N[2],N[3]*HomIn];
					fi;
				fi; 
			else #so not oriented
				#Find x s.t. w=w₁ x v x w₂ with |v| minimal
				t := [];
				Perform(EquationVariables(eq),function(v) t[LetterRepAssocWord(v)[1]]:=1; end);
				for i in [1..Length(eq)] do
					x := eq!.word[i];
					if x in F then
						asInt := LetterRepAssocWord(x)[1];
						t[AbsInt(asInt)]:=SignInt(t[AbsInt(asInt)])*SignInt(asInt)*(i+1-AbsInt(t[AbsInt(asInt)])); 
					fi;
				od;
				x := AssocWordByLetterRep(FamilyObj(Representative(F)),
							[PositionProperty(t,i->i=Minimum(Filtered(t,IsPosInt)))]);
				Info(InfoEQFP,4,"Unoriented Case: Choosing x: ",x);
				i := Position(eq,x);
				if i=fail then
					Hom := EquationHomomorphism(EqG,[x],[x^-1]);
					HomIn := EquationHomomorphism(EqG,[x],[x^-1]);
					i := Position(eq,x^-1);
					j := Position(eq,x^-1,i);
				else	
					Hom := EquationHomomorphism(EqG,[],[]);
					HomIn := EquationHomomorphism(EqG,[],[]);
					j := Position(eq,x,i);
				fi;
				w1:= eq{[1..i-1]};
				w2:= eq{[i+1..j-1]};
				w3:= eq{[j+1..Length(eq)]};
				Hom := Hom*EquationHomomorphism(EqG,[x],[w1^-1*x*w1*w2^-1]);
				HomIn := EquationHomomorphism(EqG,[x],[w1*x*w2*w1^-1])*HomIn;
				N := case3(x,w1*w2^-1*w3);
				return [N[1],Hom*N[2],N[3]*HomIn];
			fi; #End Nonoriented Case	
		end;
		NormalVars := function(eq)
			local gens,imgs,count,found,x;
			eq := FreeProductElmLetterRep(eq,2);
			gens := [];
			imgs := [];
			found := [];
			count := 1;
			for x in eq!.word do
				if x in F then
					if not Abs(x) in found then 
						if not Abs(x)=F.(count) then
							Add(gens,Abs(x));
							Add(imgs,F.(count));
						fi;
						Add(found,Abs(x));
						count := count+1;
					fi;
				fi;
			od;
			return [EquationHomomorphism(EqG,gens,imgs),EquationHomomorphism(EqG,imgs,gens)];
		end;
		Info(InfoEQFP,2,"Computing NormalForm of: ",x);
		N := NormalForm(x);
		H :=NormalVars(N[1]);
		return rec(nf := Equation(N[1]^H[1]), hom := N[2]*H[1], homInv:=H[2]*N[3]);
	end);

InstallMethod(EquationSignature, "for an Equation",
	[IsEquation and IsFreeProductElmRep],
	function(x)
		if not IsQuadraticEquation(x) then
			TryNextMethod();
		fi;			
		x := EquationNormalForm(x).nf;
		if IsOrientedEquation(x) then
			return [Int(Length(x!.word[1])/4),Int(Length(x!.word)/2)];
		else
			return [Int(Length(x!.word[1])/2),Int(Length(x!.word)/2)];
		fi;
	end);

InstallMethod(Genus, "for an Equation",
	[IsEquation and IsFreeProductElmRep],
	function(x)
		return EquationSignature(x)[1];
	end);




==> anc/gap/equations/makedoc.g <==
dir := "doc/";
main := "equations.xml";
files := [	"../PackageInfo.g",
			"../lib/freeproducts.gd",
			"../lib/equations.gd",
			"../lib/normalform.gd", 
			"../lib/decomposable.gd"];
bookname := "Equations";
MakeGAPDocDoc(dir,main,files,bookname,"../../");

==> anc/gap/equations/read.g <==
#############################################################################
##
#W    read.g                 The Equation package              Thorsten Groth
##

#############################################################################
##
#R  Read the install files.
##
ReadPackage( "equations","lib/freeproducts.gi");
ReadPackage( "equations","lib/equations.gi");
ReadPackage( "equations","lib/normalform.gi");

if LoadPackage("fr") then
	ReadPackage( "equations","lib/decomposable.gi");	
fi;
#E  read.g . . . . . . . . . . . . . . . . . . . . . . . . . . . .  ends here

==> anc/gap/equations/tst/declarations.g <==
LoadPackage("fr");

F := FreeGroup(infinity,"xn",["x1","x2","x3","x4","x5","x6","x7","x8","x9"]);
SetName(F,"FX");

G := GrigorchukGroup;
a:=G.1;b:=G.2;c:=G.3;d:=G.4;

G2 := FreeGroup(5);
f1 := G2.1;	f2 := G2.2;	f3 := G2.3;
SetName(G2,"F5");
elms := [[1,1],[-1,-1],[1,1,2,2],[-2,-1,2,1],[-1,-2,1,2],[2,1,1,2],[2,1,-2,1],[2,-1,-2,-1],[2,-1,2,-1],[-2,-1,-1,2,a],[-2,-1,-1,-2,a],[-1,3,-1,2,3,2],[3,2,1,-3,1,a,2],[-1,-4,3,4,a,-1,2,3,c,2],[1,-5,a,5,b,-1,-2,3,a,4,-3,b,-4,c,2]];
elms:=List(elms,e->List(e,function(i)
						 if IsInt(i) then
						 	return AssocWordByLetterRep(FamilyObj(Representative(F)),[i]);
						 fi; 
						 return i; end));
others := [	[F.9^-1,f1,F.8^-1,f2,F.9,F.8,f3],[F.1^-1*F.2^-1*F.1*F.3*F.2, f2, F.3^-1, f1] ];



==> anc/gap/equations/tst/equations.tst <==
#############################################################################
##
#A  equations.tst 	           Equations package                Thorsten Groth
##
gap> START_TEST("Equations package: equations.tst");
gap> ReadPackage("equations","tst/declarations.g");
true
gap> EqG := EquationGroup(G,F);
GrigorchukGroup*FX
gap> Eq := Equation(EqG,[Comm(F.1,F.2),(a*b)^2]);
Equation in [ x1, x2 ]
gap> DEqG := DecompositionEquationGroup(EqG);
GrigorchukGroup*FX*FX
gap> constr := GroupHomomorphismByImages(Group(EquationVariables(Eq)),SymmetricGroup(2),[(),()]);
[ x1, x2 ] -> [ (), () ]
gap> DEq:=DecompositionEquation(DEqG,Eq,constr);
DecomposedEquation in [ x11, x12, x21, x22 ]
gap> h := EquationHomomorphism(EqG,[F.1],[[F.2,a]]);
[ x1 ]"->"[ [ x2, a ] ]
gap> ev := EquationEvaluation(Eq,[F.1,F.2],[b,a]);
MappingByFunction( GrigorchukGroup*FX, GrigorchukGroup, function( q ) ... end,\
 <Trivial Mealy element on alphabet [ 1 .. 2 ]> )
gap> IsSolution(ev,Eq);
true
gap> STOP_TEST( "equations.tst", 5000 );


==> anc/gap/equations/tst/normalform.tst <==
#############################################################################
##
#A  normalform.tst 	           Equations package                Thorsten Groth
##
gap> START_TEST("Equations package: normalform.tst");
gap> EqG := EquationGroup(G,F);
GrigorchukGroup*FX
gap> ForAll(elms,function(e) local x,xn; x := Equation(EqG,e);xn := EquationNormalForm(x); return x^xn.hom = xn.nf and xn.nf^xn.homInv = x; end);
true
gap> EqG2 := EquationGroup(G2,F);
F5*FX
gap> ForAll(others,function(e) local x,xn; x := Equation(EqG2,e);xn := EquationNormalForm(x); return x^xn.hom = xn.nf and xn.nf^xn.homInv = x; end);
true
gap> STOP_TEST( "normalform.tst", 5000 );

==> anc/gap/equations/tst/testall.g <==
LoadPackage("equations");
SetInfoLevel(InfoEQFP,1);
dirs := DirectoriesPackageLibrary("equations","tst");
Test(Filename(dirs,"equations.tst"));
Test(Filename(dirs,"normalform.tst"));

==> anc/gap/exact90.g <==
if not IsBound(dir) then
    dir := Directory("gap");
fi;
if not IsBound(DeclarationsLoadedFR)  then
    LoadPackage("fr");
    Read(Filename(dir,"declarationsFR.g"));
    Read(Filename(dir,"functionsFR.g"));
fi;
#For checking that Red₃=Red₄ it's enough to check that 
# forall γ∈Q⁸ and θ ∈ U₄ we have rep(y)=rep(θ(γ)) 
# Furthermore we can reduce this to γ∈Red₂×Q⁴, and θ a generator of U₄
#  that changes one of the last 2 coordinates.

U_n_interesting_gens := function(F)
    local gens, d, L, i, imgs, x;
    gens := GeneratorsOfGroup(F);
    d := Length(gens);
    L := [];

    for i in [d] do
        imgs := ShallowCopy(gens);
        imgs[i] := gens[i-1]*gens[i];
        Add(L,GroupHomomorphismByImages(F,F,imgs));
    od;
    for i in [d-1] do
        imgs := ShallowCopy(gens);
        imgs[i] := gens[i+1]*gens[i];
        Add(L,GroupHomomorphismByImages(F,F,imgs));
    od;
    for i in [d-3] do
        imgs := ShallowCopy(gens);
        x := gens[i+1]/gens[i+2];
        imgs[i] := x*gens[i];
        imgs[i+1] := x*gens[i+1]/x;
        imgs[i+2] := x*gens[i+2]/x;
        imgs[i+3] := x*gens[i+3];
        Add(L,GroupHomomorphismByImages(F,F,imgs));
    od;

    # check that indeed the surface relator is preserved
    x := surface_relator(F);
    Assert(0,ForAll(L,g->x^g=x));
    
    return L;
end;

#Show that Red₃=Red₄
TheTest := function(n)
    local gens, Firstpa,Secondpa,size,gamma,gamma1,gamma2,theta,count,ind1,ind2;
    gens := U_n_interesting_gens(FreeGroup(2*n));
    if n=4 then
        Firstpa := PCD.orbitReps2;;
    else
        Firstpa := PCD.orbitReps;;
    fi;
    if n=4 then
        Secondpa:= Cartesian(ListWithIdenticalEntries(4,BS.group));;
    else
        Secondpa:= Cartesian(ListWithIdenticalEntries(2*n-6,BS.group));;
    fi;
    size := Size(Firstpa)*Size(Secondpa);
    # Storing the results in a lookup dictionary doesn't help. 
    # The lookup of all elements is not much faster.
    count := 1;
    for gamma1 in Secondpa do
        for gamma2 in Firstpa do
            gamma := Concatenation(gamma1,gamma2);
            for theta in gens do
                if not ReducedConstraint(OnImages(gamma,theta)).index=ReducedConstraint(gamma).index then
                    Info(InfoCW,1,"Claim not true for gamma:",gamma," and theta:",theta,"\n\n");
                    return [gamma,theta];
                fi;
            od;
            Info(InfoCW,1,count," that are ",Int(100*count/size),"% done\r");
            count := count +1;
    od;od;
    Info(InfoCW,1,"\nClaim true\n");
    return [];
end;
Info(InfoCW,1,"Check whether Red₄=Red₃\n");
res:=TheTest(4);
t := time;
Info(InfoCW,1,"Took ",Int(t/(60*1000))," minutes\nCheck whether Red₅=Red₃\n");
res:=TheTest(5);
t := time;
Info(InfoCW,1,"Took ",Int(t/(60*1000))," minutes\n.");


==> anc/gap/fink.g <==
# solve question by Fink: how many conjugacy classes does one need to generate the Grigorchuk gp?

# G' = a^g1...a^g4
# ? 8
# 26 7
# 20 6 
# 18 5
# 15 4 
# 14 3

# G' = uvw/u/v/w
# 23 8
# 20 7
# 19 6
# 16 5

level := 10;
bigradius := 16;
smallradius := 5;
recompute := false;

if recompute then
  g := PermGroup(GrigorchukGroup,level);
  dg := DerivedSubgroup(g);
  ab := NaturalHomomorphismByNormalSubgroup(g,dg);
  id := x->Position(AsList(Image(ab)),x^ab);
  rep := List([1..8],i->First(g,x->id(x)=i));
fi;

ball := Ball(g,smallradius);

B := List([1..8],i->[]);
for x in Ball(g,bigradius) do
  Add(B[id(x)],x);
od;
B := List(B,Set);;

C := List(GeneratorsOfGroup(g),s->Set(ball,g->s^g));

A0 := List(B,S->BlistList(S,[One(g)]));

for u in ball do for v in ball do for w in ball do
  p := Position(B[1],u*v*w/u/v/w);
  if p<>fail then A0[1][p] := true; fi;
od; od; od;

expand := function(A,C)
  local new_A, c, i, j, k;

  new_A := List(A,ShallowCopy);

  for i in [1..8] do
    for c in C do
      k := id(rep[i]*Representative(c));
      for j in [1..Length(A[i])] do if A[i][j] then
        UniteBlist(new_A[k],BlistList(B[k],B[i][j]*c));
      fi; od;
    od;
  od;
  return new_A;
end;

sat := function(B,C)
  local A, oldA, n, i, h;
  B := Set(B);
  A := BlistList(B,C);
  n := 1;
  while false in A do
    oldA := ShallowCopy(A);
    for i in [1..Length(B)] do if oldA[i] then
      UniteBlist(A,BlistList(B,B[i]*C));
    fi; od;
    n := n+1;
  od;
  return n;
end;

# C till 4: B till 19
# C till 5: B till 22
# C till 6: B till 24?

xsat := function(B,C,p)
  local A, n;
  A := Intersection(B,C[1]);
  for n in p do
    UniteSet(A,Intersection(ListX(A,C[n],\*),B));
  od;
  return Size(A);
end;


==> anc/gap/functions.g <==
if not IsBound(dir) then
    dir := Directory("gap");
fi;



NestedListElm := function(L,entry)
    if Size(entry) = 1 then
        return L[entry[1]];
    fi;
    return NestedListElm(L[entry[1]],entry{[2..Size(entry)]});
end;

#
# Save a map which assigns to each element of Q⁵ the corresponding orbit.
#
hashInQ := function(q)
    if q in Q then
        return Position(QL,q);
    else 
        Error("Can't compute hash ",q," is not in Q.");
    fi;
end;


# γ: Fₙ→Q is mapped to Act(γ): Fₙ→ {(),(1,2)}
#
ActivityQ := function(q)
    if Position(QL,q) in [ 2, 3, 6, 7, 10, 11, 14, 15 ] then
        return (1,2);
    fi;
    return ();
end;

ActivityConstraint := function(gamma)
    if IsList(gamma) then
        return List(gamma,x->ActivityQ(x));
    elif IsRecord(gamma) then
        return List(gamma.constraint,x->ActivityQ(x));
    fi;
end;

HasNontrivialActivity := function(gamma)
    return not ForAll(ActivityConstraint(gamma),IsOne);
end;

#returns a record of all precomputed data
# ∙ orbitReps : A list of representatives for the orbits of Aut(F₆)/Stab(R₃)
# ∙ orbitReps2 : A list of representatives for the orbits of Aut(F₄)/Stab(R₂)
# ∙ orbitTable : A nested list where the entry orbitTable[i₁][i₂][i₃][i₄][i₅][1] is 
#                the index of the element γ:xₖ↦List(Q)[iₖ] in the list of orbits #                
#                especially orbitReps[orbitTable[i₁][i₂][i₃][i₄][i₅][1]] is a representative.
# ∙ orbitTable2 : A nested list where the entry orbitTable[i₁][i₂][i₃][i₄] is 
#                the index of the element γ:xₖ↦List(Q)[iₖ] in the list of orbits 
#                especially orbitReps2[orbitTable2[i₁][i₂][i₃][i₄]] is a representative.#                
# ∙ ReducedConstraints : The list of all reduced constraints as records with additional information
# ∙ ReducedConstraintsActive : The list of active reduced constraints as records with additional information
# ∙ RealGoodPairs : The list of all good pairs where a successor exists.
# ∙ specialSuccessor : The successor of (1,[1,1,1,1]) 
# ∙ ConjugacyConstraints : For each q∈G'/K' a constraint γ and γ' such that 
#   forall g ∈ τ⁻¹(q) the successor of 
#   (a^x₁a^x₂a^x₃a^x₄a^x₅ag,γ) is (R₂(g@2)(g@1),γ') and ((g@2)(g@1),γ') is a good pair. 
LoadPrecomputedData := function()
    local PCD,AGP,RGP,NonCom;
    PCD := rec( orbitReps :=ReadAsFunction(Filename(dir,"PCD/orbitReps.go"))(),
                orbitReps2 :=ReadAsFunction(Filename(dir,"PCD/orbitReps2.go"))(),
                orbitTable := ReadAsFunction(Filename(dir,"PCD/orbitTable.go"))(),
                orbitTable2 := ReadAsFunction(Filename(dir,"PCD/orbitTable2.go"))()
            );
    PCD.ReducedConstraints := List([1..Size(PCD.orbitReps)],
                                i->rec(index:= i, length := 6, constraint:=PCD.orbitReps[i]));
    Append(PCD.ReducedConstraints,List([1..Size(PCD.orbitReps2)],
    i->rec(index:= i+Size(PCD.orbitReps), length := 4, constraint:=PCD.orbitReps2[i])));;
    PCD.ReducedConstraintsActive := Filtered(PCD.ReducedConstraints,E->HasNontrivialActivity(E.constraint));
    AGP := List(ReadAsFunction(Filename(dir,"PCD/AllGoodPairs.go"))(),
                L->List(L,i->List(GPmodKP)[i]));
    Perform(PCD.ReducedConstraints,function(E) E.goodPairs:=AGP[E.index]; end);
    RGP := List(ReadAsFunction(Filename(dir,"PCD/RealGoodPairs.go"))(),
                L->[List(GPmodKP)[L[1]],
                    PCD.ReducedConstraints[L[2]],
                    [PCD.ReducedConstraints[L[3][1]],L[3][2]]]);;
    PCD.RealGoodPairs := RGP;
    PCD.specialSuccessor := ReadAsFunction(Filename(dir,"PCD/specSuc.go"))();
    PCD.ConjugacyConstraints := ReadAsFunction(Filename(dir,"PCD/conjugacySuccessors.go"))();
    NonCom := ReadAsFunction(Filename(dir,"noncommutatorNoFR.g"))();
    PCD.GermGroup4 := NonCom.GermGroup4;
    PCD.nonCommutatorGermGroup4 := NonCom.noncom;
    return PCD;
end;

==> anc/gap/functionsFR.g <==
if not IsBound(dir) then
    dir := Directory("gap");
fi;
# action on images of automorphism.
# typical usage: action on tuples of images of generators.
OnImages := function(list,aut)
    local gens;
    gens := GeneratorsOfGroup(Source(aut));
    return List(gens,g->MappedWord(g^aut,gens,list));
end;

NestedListElm := function(L,entry)
    if Size(entry) = 1 then
        return L[entry[1]];
    fi;
    return NestedListElm(L[entry[1]],entry{[2..Size(entry)]});
end;

#The surface relator Rₙ=[x₁,x₂]…[x₂ₙ-₁,x₂ₙ] where the free group F is generated by x₁,x₂,…,x₂ₙ
surface_relator := function(F)
    local gens;
    gens := GeneratorsOfGroup(F);
    return Product([2,4..Length(gens)],i->Comm(gens[i-1],gens[i]),One(F));
end;

#
# Save a map which assigns to each element of Q⁵ the corresponding orbit.
#
hashInQ := function(q)
    if q in Q then
        return Position(List(Q),q);
    else 
        Error("Can't compute hash ",q," is not in Q.");
    fi;
end;

# A "random" Element of G' as word of at most 100 generators
AnGpLPElement := function()
    local n,g;
    g := One(GpLP);
    for n in [1..Random([1..100])] do
        g := g*Random(GPGen);
    od;
    return g;
end;

# The below function returns for a given γ∈Q⁶ 
# the list of all q∈G'/K' such that (q,γ) is a good pair
goodPairs := function(gamma)
    local S1,S2,S3,F,P,P2,p,q,r;
    if Size(gamma)<6 then
        gamma := ShallowCopy(gamma);
        Append(gamma,ListWithIdenticalEntries(6-Size(gamma),One(gamma[1])));
    fi;
    if ForAny(gamma,q-> not q in GmodK) then
        gamma:=List(gamma,q->q^isoQtoGmodK);
    fi;
    S1 := [];
    S2 := [];
    S3 := [];
    P := PreImages(varpiLP,gamma[1]);
    P2 := PreImages(varpiLP,gamma[2]);
    for p in P do
        for q in P2 do
            AddSet(S1,Comm(p,q));
        od;
    od; 
    P := PreImages(varpiLP,gamma[3]);
    P2 := PreImages(varpiLP,gamma[4]);
    for p in P do
        for q in P2 do
            AddSet(S2,Comm(p,q));
        od;
    od; 
    P := PreImages(varpiLP,gamma[5]);
    P2 := PreImages(varpiLP,gamma[6]);
    for p in P do
        for q in P2 do
            AddSet(S3,Comm(p,q));
        od;
    od;
    F := [];
    for p in S1 do for q in S2 do for r in S3 do
        AddSet(F,(p*q*r)^-1);
    od;od;od;
    return F;
end;

# γ: Fₙ→Q is mapped to Act(γ): Fₙ→ {(),(1,2)}
#
ActivityConstraint := function(gamma)
    if IsList(gamma) then
        return List(gamma,x->Activity(PreImagesRepresentative(pi,x)));
    elif IsRecord(gamma) then
        return List(gamma.constraint,x->Activity(PreImagesRepresentative(pi,x)));
    fi;
end;
HasNontrivialActivity := function(gamma)
    return not ForAll(ActivityConstraint(gamma),IsOne);
end;


#
# Function to compute an element φ fixing Rₙ which transorms a given
# constraint γ:F₂ₙ → Q to γ': F₅→Q 
# 
# The input can be either a group homomorphism from a free group to Q 
# or a list with entries in Q
# 
# By default ReducedConstraint returns an element of ReducedConstraints 
# but there are two different modes specified by a second argument mode:
# ∙ if mode = 0: 
#       This is the default mode. The returned value is a record from 
#       the list ReducedConstraints. To use this mode give the List 
#       of reduced constraints as a third and the orbit table as 
#       a fourth argument. 
# ∙ if mode = 1:
#       No lookup is done in the orbit table. This is usefull if the
#       orbit table is not computed. The output is then not a record
#       but a List with 6 element in Q.
# ∙ if mode = 2:
#       No lookup is done either and the return value is a list [γ,φ]
#       where γ is the reducedConstraint as in mode 1 and 
#       φ is a an automorphism of F₂ₙ which performs the reduction
#   
# 
#
# ReducedConstraintAllModes := function(gamma,mode,arg...)
#     local TempOrbitTable, F, gens, d, L, i, phi,psi,swi,id,imgs,Phi,ph,ActionOnList,x,
#     KillBlock,KillAllBlocks,NormalizeBlock,NormalizeAllBlocks,offset,
#     RepresentativeInOrbitReps,ReducedConstraints,gammasize;

    
#     if mode = 0 then
#         #if Size(arg)<3 then
#         #    Error("To use lookup mode the orbitTable, the ReducedConstraints and the offset must be present. Try using mode 1");
#         #fi;
#         TempOrbitTable := arg[2];
#         ReducedConstraints := arg[1];
#         offset := arg[3];
#     fi;
#     if IsGroupHomomorphism(gamma) then
#         gamma := List(GeneratorsOfGroup(Source(gamma)),x->x^gamma);
#     fi;
#     if IsList(gamma)  then
#         if IsOddInt(Size(gamma)) then
#             Error("Wrong input: gamma must be defined on a even number of generators");
#         fi;
#         F := FreeGroup(2*Int(Ceil(Float(Size(gamma)/2))));
#     else
#         Error("Wrong input: gamma must be either a homorphism from a free group or a list");
#     fi;


#     #Setup the mcg generators 
#     #φᵢ acts on pairs [xᵢ,xᵢ₊₁] (for i odd) 
#     #φᵢ acts on pairs [xᵢ₋₁,xᵢ] (for i even)
#     #ψᵢ acts on 4 blocks.
#     gens := GeneratorsOfGroup(F);
#     d := Length(gens);
#     phi := [];
#     psi := [];
#     swi := [];
#     id := GroupHomomorphismByImages(F,F,gens);
#     for i in [2,4..d] do
#         imgs := ShallowCopy(gens);
#         imgs[i] := gens[i-1]*gens[i];
#         phi[i] := GroupHomomorphismByImages(F,F,imgs);
#     od;
#     for i in [1,3..d-1] do
#         imgs := ShallowCopy(gens);
#         imgs[i] := gens[i+1]*gens[i];
#         phi[i] := GroupHomomorphismByImages(F,F,imgs);
#     od;
#     for i in [1,3..d-3] do
#         imgs := ShallowCopy(gens);
#         x := gens[i+1]/gens[i+2];
#         imgs[i] := x*gens[i];
#         imgs[i+1] := x*gens[i+1]/x;
#         imgs[i+2] := x*gens[i+2]/x;
#         imgs[i+3] := x*gens[i+3];
#         psi[i] := GroupHomomorphismByImages(F,F,imgs);
#     od;

#     #already contained in mcg
#     #Switch two neighbouring pairs
#     #swi[i]: (q₁,q₂,…,qᵢ,qᵢ₊₁,qᵢ₊₂,qᵢ₊₃,…,qₙ) ↦ (q₁,q₂,…,qᵢ₊₂,qᵢ₊₃,qᵢ,qᵢ₊₁,…,qₙ)
#     for i in [1,3..d-3] do
#         imgs := ShallowCopy(gens);
#         imgs[i+2] := gens[i]^Comm(gens[i+2],gens[i+3]);
#         imgs[i+3] := gens[i+1]^Comm(gens[i+2],gens[i+3]);
#         imgs[i] := gens[i+2];
#         imgs[i+1] := gens[i+3];
#         swi[i]:=GroupHomomorphismByImages(F,F,imgs);
#     od;

#     #TODO: Adapt On images so that this can be used instead
#     ##  OnImages := function(list,aut)
#   #      local gens;
#   #      gens := GeneratorsOfGroup(Source(aut));
#   #      return List(gens,g->MappedWord(g^aut,gens,list));
#   #  end;
#     ActionOnList := function(L,m)
#         local Gen, i,j,w,newL ,letter;
#         newL := ListWithIdenticalEntries(Length(L),One(L[1]));
#         Gen := GeneratorsOfGroup(Source(m));
#         for j in [1..Length(L)] do
#             w := Gen[j]^m;
#             for i in [1..Length(w)] do
#                 letter := Subword(w,i,i);
#                 if letter in Gen then
#                     newL[j]:=newL[j]*L[Position(Gen,letter)];
#                 else
#                     newL[j]:=newL[j]/L[Position(Gen,letter^-1)];
#                 fi;
#             od;
#         od;
#         return newL;
#     end;

#     #
#     # killblock sends blocks of the form (Mod,1,Mod,1) to (Mod,1,1,1)
#     #
#     KillBlock := function(i,gamma,Mod)
#         local Phi;
#         if IsEvenInt(i) then
#             Error("killblock wrong i");
#         fi;
#         if not gamma[i+1] in Mod or not gamma[i+3] in Mod then
#             Error("killblock wrong gamma");
#         fi;
#         if gamma[i] in Mod then
#             return swi[i];
#         fi;
#         if gamma[i+2] in Mod then
#             return id;
#         fi;
#         if not IsTrivial(Mod) then
#             #So we are in the cyclic two case
#             return swi[i]*phi[i+3]*psi[i];
#         fi;
#         #So we are in cyclic 4
#         if gamma[i]=gamma[i+2] then
#             return swi[i]*phi[i+3]*psi[i];;
#         fi;
#         if ForAll(ActionOnList(gamma,psi[i]^2){[i,i+1]},x->x in Mod) then
#             Phi := swi[i]*psi[i]^2;
#         else
#             Phi := swi[i]*psi[i]^2*swi[i];
#         fi;
#         gamma := ActionOnList(gamma,Phi);
#         return NormalizeBlock(i,gamma,Mod)*Phi;
#     end;
#     #
#     # killallblocks sends gamma of the form (Mod, 1,Mod,1,Mod…) to (Mod,1,1,1,1…)
#     # 
#     KillAllBlocks := function(offset,gamma,Mod)
#         local Phi,i,phi;
#         if IsEvenInt(offset) then
#             Error("killallblock offset must be odd");
#         fi;
#         Phi := id;
#         for i in [Size(gamma)-3,Size(gamma)-5..offset] do
#             phi := KillBlock(i,gamma,Mod);
#             gamma:= ActionOnList(gamma,phi);
#             Phi :=  phi * Phi;
#         od;
#         return Phi;
#     end;
#     #
#     # NormalizeBlock sends block of the form (G,G) to (G,Mod)
#     # 
#     NormalizeBlock := function(i,gamma,Mod)
#         local Phi;
#         if IsEvenInt(i) then
#             Error("NormalizeBlock Block index i must be odd");
#         fi;

#         if not IsTrivial(Mod) then #So we are in the cyclic two case
#             if gamma[i+1] in Mod then
#                 return id;
#             fi;
#             if gamma[i] in Mod then
#                 return phi[i+1]*phi[i];
#             fi;
#             return phi[i+1];
#         else # So we are in the cyclic four case
#             Phi := id;
#             #rule out the cases (1,*) and (x²,x),(x²,x³)
#             if gamma[i] in Mod  or 
#                     (gamma{[i,i+1]} = ActionOnList(gamma{[i,i+1]},phi[2]^2)
#                     and not ActionOnList(gamma{[i,i+1]},phi[2])[2] in Mod)
#                     then 
#                 Phi := phi[i]* Phi  ;
#                 gamma := ActionOnList(gamma,phi[i]);
#                 #so now gamma[i] ≠ 1 and not other problematic one.
#             fi;
#             while not gamma[i+1] in Mod do
#                 Phi := phi[i+1]*Phi;
#                 gamma := ActionOnList(gamma,phi[i+1]);
#             od;
#             # rule out one additional case: 
#             # A representative system for the action of MCG on C₂² 
#             # is (1,1), (ad³,1) (ad²,1) as (ad³,1)~(ad,1)
#             if gamma[i] = GeneratorsOfGroup(C2)[1] then
#                 return phi[i+1]*phi[i]^2*phi[i+1]*Phi;
#             fi;
#             return Phi;
#         fi;
#     end;
#     NormalizeAllBlocks := function(offset,gamma,Mod)
#         local Phi,i;
#         if IsEvenInt(offset) then
#             Error("NormalizeAllBlocks offset i must be odd");
#         fi; 
#         Phi := id;
#         for i in [offset,offset+2..Size(gamma)-1] do
#             Phi := NormalizeBlock(i,gamma,Mod) * Phi;
#         od;
#         return Phi;
#     end;
#     # given γ:F₅→Q
#     # Returns the index of the element γᵣ in ReducedConstraints such that 
#     # γ and γᵣ are in the same orbit under the mcg
#     # 
#     #
#     RepresentativeInOrbitReps := function(gamma) 
#         return NestedListElm(TempOrbitTable,List(gamma,hashInQ));
#     end;

#     #Now do the real work...
#     ph := NormalizeAllBlocks(1,gamma,C1);
#     if mode = 2 then
#         Phi := ph;
#     fi;

#     gamma := ActionOnList(gamma,ph); # (Q,C1,Q,C1,Q,C1,Q,C1…)
#     Assert(2,ForAll(gamma{[2,4..Size(gamma)]},x->x in C1));

#     ph := KillAllBlocks(1,gamma,C1);
#     if mode = 2 then
#         Phi := ph*Phi;
#     fi;
#     gamma := ActionOnList(gamma,ph); # (Q,C1,C1,C1,C1,C1,C1,C1…)
#     Assert(2,ForAll(gamma{[2..Size(gamma)]},x->x in C1));

#     ph := NormalizeAllBlocks(3,gamma,C2);
#     if mode = 2 then
#         Phi := ph*Phi;
#     fi;
#     gamma := ActionOnList(gamma,ph); # (Q,C1,C1,C2,C1,C2,C1,C2,C1,C2…)
#     Assert(2,ForAll(gamma{[4,6..Size(gamma)]},x->x in C2));

#     ph := KillAllBlocks(3,gamma,C2);
#     if mode = 2 then
#         Phi := ph*Phi;
#     fi;
#     gamma := ActionOnList(gamma,ph); # (Q,C1,C1,C2,C2,C2,C2,C2,C2,C2…)
#     Assert(2,ForAll(gamma{[4..Size(gamma)]},x->x in C2));

#     ph := NormalizeAllBlocks(5,gamma,Group(One(C1))); #Trivial Mod
#     if mode = 2 then
#         Phi := ph*Phi;
#     fi;
#     gamma := ActionOnList(gamma,ph); # (Q,C1,C1,C2,C2,1,C2,1,C2,1…)
#     Assert(2,ForAll(gamma{[6,8..Size(gamma)]},IsOne));

#     ph := KillAllBlocks(5,gamma,Group(One(C1))); #Trivial Mod
#     if mode = 2 then
#         Phi := ph*Phi;
#     fi;
#     gamma := ActionOnList(gamma,ph); # (Q,C1,C1,C2,C2,1,1,1,1,1…)
#     Assert(2,ForAll(gamma{[6..Size(gamma)]},IsOne));

#     if mode = 2 then
#         Phi := ph*Phi;
#         Assert(2,surface_relator(F)^Phi=surface_relator(F));
#     fi;
#     if mode = 2 then
#        return [gamma{[1..Minimum(6,Size(gamma))]},Phi];
#     elif mode = 1 then
#        return gamma{[1..Minimum(6,Size(gamma))]};
#     else
#        return ReducedConstraints[offset+RepresentativeInOrbitReps(gamma{[1..Minimum(6,Size(gamma))]})];
#     fi;
# end; 

# 
# ReducedConstraintAllModes turned out to be too slow especially
# if the mode 2 is not needed. This one is notably faster.
# 
#
FastReducedConstraint := function(gamma,ReducedConstraints,TempOrbitTable,offset)
    local phi,psi,swi,
        NormalizeBlock,NormalizeAllBlocks,KillBlock,KillAllBlocks,
        RepresentativeInOrbitReps;

    if IsGroupHomomorphism(gamma) then
        gamma := List(GeneratorsOfGroup(Source(gamma)),x->x^gamma);
    fi;
    if IsList(gamma)  then
        if IsOddInt(Size(gamma)) then
            Error("Wrong input: gamma must be defined on a even number of generators");
        fi;
    else
        Error("Wrong input: gamma must be either a homorphism from a free group or a list");
    fi;

    phi := function(L,i)
        L := ShallowCopy(L);
        if IsEvenInt(i) then
            L[i] := L[i-1]*L[i];
            return L;
        else
            L[i] := L[i+1]*L[i];
            return L;
        fi;
    end;

    psi := function(L,i)
        local x;
        L := ShallowCopy(L);
        x := L[i+1]/L[i+2];
        L[i] := x*L[i];
        L[i+1] := x*L[i+1]/x;
        L[i+2] := x*L[i+2]/x;
        L[i+3] := x*L[i+3];
        return L;
    end;
    swi := function(L,i)
        local K,x;
        K := ShallowCopy(L);
        x := Comm(L[i+2],L[i+3]);
        K[i+2] := L[i]^x;
        K[i+3] := L[i+1]^x;
        K[i] := L[i+2];
        K[i+1] := L[i+3];
        return K;
    end;

    #
    # NormalizeBlock sends block of the form (G,G) to (G,Mod)
    # 
    NormalizeBlock := function(i,gamma,Mod)
        local Phi;

        if not IsTrivial(Mod) then #So we are in the cyclic two case
            if gamma[i+1] in Mod then
                return gamma;
            fi;
            if gamma[i] in Mod then
                return phi(phi(gamma,i),i+1);
            fi;
            return phi(gamma,i+1);
        else # So we are in the cyclic four case
            #rule out the cases (1,*) and (x²,x),(x²,x³)
            if gamma[i] in Mod  or 
                    (gamma{[i,i+1]} = phi(phi(gamma{[i,i+1]},2),2)
                    and not phi(gamma{[i,i+1]},2)[2] in Mod)
                    then 
                gamma := phi(gamma,i);
                #so now gamma[i] ≠ 1 and not other problematic one.
            fi;
            while not gamma[i+1] in Mod do
                
                gamma := phi(gamma,i+1);
            od;
            # rule out one additional case: 
            # A representative system for the action of MCG on C₂² 
            # is (1,1), (ad³,1) (ad²,1) as (ad³,1)~(ad,1)
            if gamma[i] = GeneratorsOfGroup(C2)[1] then
                return phi(phi(phi(phi(gamma,i+1),i),i),i+1);
            fi;
            return gamma;
        fi;
    end;
    NormalizeAllBlocks := function(offset,gamma,Mod)
        local Phi,i;
        for i in [offset,offset+2..Size(gamma)-1] do
            gamma := NormalizeBlock(i,gamma,Mod);
        od;
        return gamma;
    end;

    #
    # killblock sends blocks of the form (Mod,1,Mod,1) to (Mod,1,1,1)
    #
    KillBlock := function(i,gamma,Mod)
        if gamma[i] in Mod then
            return swi(gamma,i);
        fi;
        if gamma[i+2] in Mod then
            return gamma;
        fi;
        if not IsTrivial(Mod) then
            #So we are in the cyclic two case
            return swi(phi(psi(gamma,i),i+3),i);
        fi;
        #So we are in cyclic 4
        if gamma[i]=gamma[i+2] then
            return swi(phi(psi(gamma,i),i+3),i);
        fi;
        if ForAll(psi(psi(gamma,i),i){[i,i+1]},x-> x in Mod) then
            gamma := swi(psi(psi(gamma,i),i),i);
        else
            gamma := swi(psi(psi(swi(gamma,i),i),i),i);
        fi;
        return NormalizeBlock(i,gamma,Mod);
    end;
    #
    # killallblocks sends gamma of the form (Mod, 1,Mod,1,Mod…) to (Mod,1,1,1,1…)
    # 
    KillAllBlocks := function(offset,gamma,Mod)
        local i,phi;
        for i in [Size(gamma)-3,Size(gamma)-5..offset] do
            gamma := KillBlock(i,gamma,Mod);
        od;
        return gamma;
    end;
    # given γ:F₅→Q
    # Returns the index of the element γᵣ in ReducedConstraints such that 
    # γ and γᵣ are in the same orbit under the mcg
    # 
    #
    RepresentativeInOrbitReps := function(gamma) 
        return NestedListElm(TempOrbitTable,List(gamma,hashInQ));
    end;


    #Now do the real work...
    gamma := NormalizeAllBlocks(1,gamma,C1);# (Q,C1,Q,C1,Q,C1,Q,C1…)
    Assert(2,ForAll(gamma{[2,4..Size(gamma)]},x->x in C1));
    gamma := KillAllBlocks(1,gamma,C1); # (Q,C1,C1,C1,C1,C1,C1,C1…)
    Assert(2,ForAll(gamma{[2..Size(gamma)]},x->x in C1));
    gamma := NormalizeAllBlocks(3,gamma,C2); # (Q,C1,C1,C2,C1,C2,C1,C2,C1,C2…)
    Assert(2,ForAll(gamma{[4,6..Size(gamma)]},x->x in C2));
    gamma := KillAllBlocks(3,gamma,C2); # (Q,C1,C1,C2,C2,C2,C2,C2,C2,C2…)
    Assert(2,ForAll(gamma{[4..Size(gamma)]},x->x in C2));
    gamma := NormalizeAllBlocks(5,gamma,Group(One(C1))); # (Q,C1,C1,C2,C2,1,C2,1,C2,1…)
    Assert(2,ForAll(gamma{[6,8..Size(gamma)]},IsOne));
    gamma := KillAllBlocks(5,gamma,Group(One(C1)));; # (Q,C1,C1,C2,C2,1,1,1,1,1…)
    Assert(2,ForAll(gamma{[6..Size(gamma)]},IsOne));
    #return gamma;
    return ReducedConstraints[offset+RepresentativeInOrbitReps(gamma{[1..Minimum(6,Size(gamma))]})];
end;

#returns a record of all precomputed data
# ∙ orbitReps : A list of representatives for the orbits of Aut(F₆)/Stab(R₃)
# ∙ orbitReps2 : A list of representatives for the orbits of Aut(F₄)/Stab(R₂)
# ∙ orbitTable : A nested list where the entry orbitTable[i₁][i₂][i₃][i₄][i₅][1] is 
#                the index of the element γ:xₖ↦List(Q)[iₖ] in the list of orbits #                
#                especially orbitReps[orbitTable[i₁][i₂][i₃][i₄][i₅][1]] is a representative.
# ∙ orbitTable2 : A nested list where the entry orbitTable[i₁][i₂][i₃][i₄] is 
#                the index of the element γ:xₖ↦List(Q)[iₖ] in the list of orbits 
#                especially orbitReps2[orbitTable2[i₁][i₂][i₃][i₄]] is a representative.#                
# ∙ ReducedConstraints : The list of all reduced constraints as records with additional information
# ∙ ReducedConstraintsActive : The list of active reduced constraints as records with additional information
# ∙ RealGoodPairs : The list of all good pairs where a successor exists.
# ∙ specialSuccessor : The successor of (1,[1,1,1,1]) 
# ∙ ConjugacyConstraints : For each q∈G'/K' a constraint γ and γ' such that 
#   forall g ∈ τ⁻¹(q) the successor of 
#   (a^x₁a^x₂a^x₃a^x₄a^x₅ag,γ) is (R₂(g@2)(g@1),γ') and ((g@2)(g@1),γ') is a good pair. 
# ∙ GermGroup4 : The 4ᵗʰ level germgroup of the Grigorchuk group.
# ∙ CharTblGermGroup4 : The character table of the 4ᵗʰ level germgroup
#                       together with the list of irreducible characters.
# ∙ nonCommutatorGermGroup4 : An element of derived of the 4ᵗʰ level germgroup 
#                             which is not a commutator.
# (∙ nonCommutatorG : Only available with loaded FR package: an element of G' which is not
#                     a commutator. )
# (∙ epiGermGroup4 : Only available with loaded FR package: The epimorphism G → GermGroup4 )
LoadPrecomputedData := function()
    local PCD,AGP,RGP,tbl;
    PCD := rec( orbitReps :=ReadAsFunction(Filename(dir,"PCD/orbitReps.go"))(),
                orbitReps2 :=ReadAsFunction(Filename(dir,"PCD/orbitReps2.go"))(),
                orbitTable := ReadAsFunction(Filename(dir,"PCD/orbitTable.go"))(),
                orbitTable2 := ReadAsFunction(Filename(dir,"PCD/orbitTable2.go"))()
            );
    PCD.ReducedConstraints := List([1..Size(PCD.orbitReps)],
                                i->rec(index:= i, length := 6, constraint:=PCD.orbitReps[i]));
    Append(PCD.ReducedConstraints,List([1..Size(PCD.orbitReps2)],
    i->rec(index:= i+Size(PCD.orbitReps), length := 4, constraint:=PCD.orbitReps2[i])));;
    PCD.ReducedConstraintsActive := Filtered(PCD.ReducedConstraints,E->HasNontrivialActivity(E.constraint));
    AGP := List(ReadAsFunction(Filename(dir,"PCD/AllGoodPairs.go"))(),
                L->List(L,i->List(GPmodKP)[i]));
    Perform(PCD.ReducedConstraints,function(E) E.goodPairs:=AGP[E.index]; end);
    RGP := List(ReadAsFunction(Filename(dir,"PCD/RealGoodPairs.go"))(),
                L->[List(GPmodKP)[L[1]],
                    PCD.ReducedConstraints[L[2]],
                    [PCD.ReducedConstraints[L[3][1]],L[3][2]]]);;
    PCD.RealGoodPairs := RGP;
    PCD.specialSuccessor := ReadAsFunction(Filename(dir,"PCD/specSuc.go"))();
    PCD.ConjugacyConstraints := ReadAsFunction(Filename(dir,"PCD/conjugacySuccessors.go"))();
    PCD.nonCommutatorG := ReadAsFunction(Filename(dir,"PCD/noncommutator.go"))();
    PCD.epiGermGroup4 := EpimorphismGermGroup(G,4);
    PCD.GermGroup4 := Range(PCD.epiGermGroup4);
    PCD.nonCommutatorGermGroup4 := PCD.nonCommutatorG^PCD.epiGermGroup4;
    return PCD;
end;
PCD := LoadPrecomputedData();;

#
# Function to compute an element φ fixing Rₙ which transorms a given
# constraint γ:F₂ₙ → Q to γ': F₅→Q 
# 
# The input can be either a group homomorphism from a free group to Q 
# or a list with entries in Q
# 
# By default ReducedConstraint returns an element of ReducedConstraints 
# but there are two different modes specified by a second argument mode:
# ∙ if mode = 0: 
#       This is the default mode. The returned value is a record from 
#       the list ReducedConstraints. To use this mode give the orbit table
#       as a third argument. 
# ∙ if mode = 1:
#       No lookup is done in the orbit table. This is usefull if the
#       orbit table is not computed. The output is then not a record
#       but a List with 6 element in Q.
# ∙ if mode = 2:
#       No lookup is done either and the return value is a list [γ,φ]
#       where γ is the reducedConstraint as in mode 1 and 
#       φ is a an automorphism of F₂ₙ which performs the reduction
#   
# There are aliases available:
# ReducedConstraint(γ)=ReducedConstraintAllModes(γ,0,orbitTable)
ReducedConstraint := function(gamma)
    if IsList(gamma) and Size(gamma) = 4 then
        #return ReducedConstraintAllModes(gamma,0,PCD.ReducedConstraints,PCD.orbitTable2,Size(PCD.orbitReps));
        return FastReducedConstraint(gamma,PCD.ReducedConstraints,PCD.orbitTable2,Size(PCD.orbitReps));
    fi;
    #return ReducedConstraintAllModes(gamma,0,PCD.ReducedConstraints,PCD.orbitTable,0);
    return FastReducedConstraint(gamma,PCD.ReducedConstraints,PCD.orbitTable,0);
end;



# IsGoodPair(g,γ)
# Test whether a given pair is a good pair.
# Input:
#    g ∈ G, GLP, or G/K'
#    γ  ∈ Q^n for some n≥5  or
#       group homomorphism from a free group to Q
#       ∈ ReducedConstraints
# Output:
#    true or false depending if (g,γ) is a good pair or not.
IsGoodPair := function(q,gamma)
    local gammaRec,E;
    if not q in GPmodKP then
        if not q in GLP then
            q := q^isoGtoGLP;
        fi;
        q := q^tauLP;
    fi;
    if IsRecord(gamma) then
        return q in gamma.goodPairs;
    fi;
    if IsGroupHomomorphism(gamma) then
        gamma := List(GeneratorsOfGroup(Source(gamma)),gen->gen^gamma);
    fi;
    gammaRec := First(PCD.ReducedConstraints,E->E.constraint=gamma);
    if gammaRec = fail then
        gammaRec := ReducedConstraint(gamma);
    fi;
    return q in gammaRec.goodPairs;
end;

# Returns the next good pair (g',γ') such that (Rₙg,γ) is solvable if 
# (R₂ₙ-₁ g' ,γ') is solvable for n≥2.
# Input: 
#    g ∈ G,GLP 
#    γ ∈ Q^n for some n≥4 with activity in some component
# Output:
#    [g',γ'] ∈ G,GLP × orbitReps  accordingly to the input
GetSuccessorLookup := function(g,gamma) 
    local gaP,q,inLP,next;
    #Compute the image of g in G'/K' if not already in G'/K'
    if g in G then
        q:= (g^isoGtoGLP)^tauLP; 
        inLP := false;
    elif g in GLP then
        q:= g^tauLP;
        g:= g^isoGLPtoG;
        inLP := true;
    else 
        Error("g has to be in G or GLP\n");
    fi;
    gamma:= ReducedConstraint(gamma);
    if not IsGoodPair(q,gamma) then
        Error("(q,gamma) needs to be a good pair.\n");
    fi;
    if HasNontrivialActivity(gamma) then
        gaP := First(PCD.RealGoodPairs,L->L[1]=q and L[2]=gamma);
        if gaP = fail then
            return fail;
        fi;
        gaP := gaP[3];
        next := [State(g,2)^PreImagesRepresentative(pi,gaP[2])*State(g,1),gaP[1]];
        if inLP then
            next[1] := next[1]^isoGtoGLP;
        fi;
        Assert(0,IsGoodPair(next[1],next[2]));
        return next;
    else
        Error("gamma has no activity\n");
    fi;
end;

==> anc/gap/init.g <==
if not IsBound(dir) then
    dir := Directory("gap");
fi;
DeclareInfoClass("InfoCW");
SetInfoLevel(InfoCW,2);
SetInfoHandler(InfoCW,function( infoclass, level, list )
  local cl, out, fun, s;
  cl := InfoData.LastClass![1];
  if IsBound(InfoData.Output[cl]) then
    out := InfoData.Output[cl];
  else
    out := DefaultInfoOutput;
  fi;
  if out = "*Print*" then
    if IsBoundGlobal( "PrintFormattedString" ) then
      fun := function(s)
        if (IsString(s) and Length(s) > 0) or IsStringRep(s) and
          #XXX this is a temporary hack, we would need a
          # IsInstalledGlobal instead of IsBoundGlobal here
                 NARG_FUNC(ValueGlobal("PrintFormattedString")) <> -1 then
          ValueGlobal( "PrintFormattedString" )(s);
        else
          Print(s);
        fi;
      end;
    else
      fun := Print;
    fi;
    fun("#I  ");
    for s in list do
      fun(s);
    od;
    #fun("\n"); No newlines. Otherwise progress information is not printed.
  else
    AppendTo(out, "#I  ");
    for s in list do
      AppendTo(out, s);
    od;
    #AppendTo(out, "\n");
  fi;
end);
DeclarationsLoadedFR := false;
DeclarationsLoaded := false;



==> anc/gap/noncommutatorNoFR.g <==
#Polycyclic version
local GermGroup0,PermGroup4,isoToPC,GG,GermGroup4,noncom,tbl,irr,IsCommutatorInFiniteGroup;

if not IsBound(dir) then
    dir := Directory("gap");
fi;
################################################################

GermGroup0 := Image(IsomorphismPcGroup(Group([(1,2),(3,4)])));
PermGroup4 := Group([ 
	(1,9)(2,10)(3,11)(4,12)(5,13)(6,14)(7,15)(8,16),
	(1,5)(2,6)(3,7)(4,8)(9,11)(10,12), 
	(1,5)(2,6)(3,7)(4,8)(13,14), 
	(9,11)(10,12)(13,14) ]);
isoToPC := IsomorphismPcGroup(PermGroup4);
GG := WreathProduct(GermGroup0,Range(isoToPC),InverseGeneralMapping(isoToPC),16);
GermGroup4 := Group(
		[GG.6,
		GG.2*GG.4*GG.6*GG.43,
		GG.1*GG.2*GG.4*GG.6*GG.11*GG.44,
		GG.1*GG.11*GG.43*GG.44]);
#Epi := GroupHomomorphismByImagesNC(GrigorchukGroup,GermGroup4);
noncom := Product([13,14,15,16,17,18,19,20,22,24,26,28,31,35,37,38,40,41,42,44],i->GG.(i));

# tbl := CharacterTable(GermGroup4);
# Info(InfoCW,1,"Computing character table.\n");
# irr:= Irr( tbl );;
# Info(InfoCW,1,"character table computed.\n");


#Assert(2,not IsCommutatorInFiniteGroup(GermGroup4,noncom) and
#		noncom in DerivedSubgroup(GermGroup4));
return rec(GermGroup4:=GermGroup4, noncom := noncom);

###Permutation Group version (Too slow for computations)

#GermGroup0 := Group([(1,2),(3,4)]);
#PermGroup4 := Group([ 
#	(1,9)(2,10)(3,11)(4,12)(5,13)(6,14)(7,15)(8,16),
#	(1,5)(2,6)(3,7)(4,8)(9,11)(10,12), 
#	(1,5)(2,6)(3,7)(4,8)(13,14), 
#	(9,11)(10,12)(13,14) ]);
#GG := WreathProduct(GermGroup0,PermGroup4);
#GermGroup4 := Group(
#		[(1,33)(2,34)(3,35)(4,36)(5,37)(6,38)(7,39)(8,40)(9,41)(10,42)(11,43)(12,44)(13,45)(14,46)(15,47)(16,48)(17,49)(18,50)(19,51)(20,52)(21,53)(22,54)(23,55)(24,56)(25,57)(26,58)(27,59)(28,60)(29,61)(30,62)(31,63)(32,64),
#		(1,17,2,18)(3,19)(4,20)(5,21)(6,22)(7,23)(8,24)(9,25)(10,26)(11,27)(12,28)(13,29)(14,30)(15,31)(16,32)(33,41)(34,42)(35,43)(36,44)(37,45)(38,46)(39,47)(40,48),
#		(1,17)(2,18)(3,19)(4,20)(5,21)(6,22)(7,23)(8,24)(9,29)(10,30)(11,31)(12,32)(13,25)(14,26)(15,27)(16,28)(33,41,34,42)(35,43)(36,44)(37,45)(38,46)(39,47)(40,48)(49,57,53,61)(50,58,54,62)(51,59,55,63)(52,60,56,64),
#		(1,2)(9,13)(10,14)(11,15)(12,16)(25,29)(26,30)(27,31)(28,32)(33,34)(49,57,53,61)(50,58,54,62)(51,59,55,63)(52,60,56,64) ]);
#Epi := GroupHomomorphismByImagesNC(GrigorchukGroup,GermGroup4);


==> anc/gap/precomputeCharacterTableGermGroup.g <==
Info(InfoCW,1,"Compute character Table of Germ group. Will take about 3h\n");
GermGroup4 := Range(EpimorphismGermGroup(G,4));
tbl := CharacterTable(GermGroup4);
chTblFile := Filename(dir,"PCD/IrrGermGroup4.go");
PrintTo(chTblFile,Concatenation("return ",String(Irr(tbl)),";"));



==> anc/gap/precomputeConjugacyWidth.g <==
p := function(q)
	local g;
	if not q in GmodKP then
		Error("q needs to be in G/K'");
	fi;
	g := PreImagesRepresentative(tauLP,q)^isoGLPtoG;
	return ((State(g,2)*State(g,1))^isoGtoGLP)^homGtoGmodKxK;
end;
StateLP := function(q,i)
	if not q in GmodKP then
		Error("State: q needs to be in G/K'");
	fi;
	return (State(PreImagesRepresentative(tauLP,q)^isoGLPtoG,i)^isoGtoGLP)^piLP;
end;


nextGammas := function(gamma,q)
		local Gamma1,Dep,i,ga,first,gp,acts,F,EqG,DEqG,FF,DEqQ,Eq,DEq,nf,num,U,q1,q2,H,gaP,Suc;
	Gamma1 := []; 
    Dep := [];
    i := 1;
    for ga in gamma do
        first := true;
        Add(Dep,[2*i-1,2*i]); i := i+1;
        for gp in PreImages(BS.epi,ga) do
            if first then
                Add(Gamma1,[gp![1]]);
                Add(Gamma1,[gp![2]]);
                first := false;
            else
                Add(Gamma1[Size(Gamma1)-1],gp![1]);
                Add(Gamma1[Size(Gamma1)],gp![2]);
            fi; 
        od;
    od;
    Gamma1 := DEP_CARTESIAN@fr(Gamma1,Dep);;#Size of Gamma1 about 1024	
	
	F := FreeGroup(infinity,"xn",["x1","x2","x3","x4","x5","x6"]);SetName(F,"FX");
    EqG := EquationGroup(G,F);
    DEqG := DecompositionEquationGroup(EqG);
    FF := DEqG!.free;
    DEqQ := EquationGroup(Q,FF);

    num := 5;    
	Eq := Equation(Equation(EqG,Concatenation(List([1..num],i->[F.(i)^-1,a,F.(i)]) ))*a);

	acts := ActivityConstraint(gamma);
	acts := GroupHomomorphismByImages(Group(EquationVariables(Eq)),SymmetricGroup(2),acts);
	DEq := DecompositionEquation(DEqG,Eq,acts);
	q1:= StateLP(q,1)^isoGmodKtoQ;
	q2:= StateLP(q,2)^isoGmodKtoQ;
	DEq := Equation(DEqQ,DEq!.words,DEq!.activity)*Equation(DEqQ,[[q1],[q2]],()); #Let this equation be defined over Q

	U := DecomposedEquationDisjointForm(DEq);
	nf := EquationNormalForm(First(EquationComponents(U.eq),eq->not IsOne(eq)));
	Assert(0,nf.nf=Equation(DEqQ,[Comm(FF.1,FF.2)*Comm(FF.3,FF.4)]));

	for gp in Gamma1 do
		H := EquationEvaluation(DEqQ,List([1..10],i->FF.(i)),gp);
		if ForAll(EquationComponents(DEq),eq->IsOne(eq^H))then
			#Compute the image of γ' under the normalization hommorphism and simplify it to the F₅ case
    		gaP := MakeImmutable(ReducedConstraint( List([1..10],i->ImageElm(nf.homInv*H,FF.(i))) ));
    		Suc := List(PreImages(varpiPrimeLP,p(q)));
            #Added check for nontrivial activity.
    		if HasNontrivialActivity(gaP) and ForAll(Suc, r->IsGoodPair(r,gaP)) then
    			return gaP; #[γ',z,{q₁,…,q₁₆}]
    		fi;          
		fi;
	od;
	return fail;
end;

#`Taken` is a short list of constraints, which will prop. do the job. 
# Therefore the following lines first try the elements from `Taken`.
# If the precomputed list `Taken` is not present, then random elements
# from Q⁵ are tested.
ConjugacyWidthConstraints := Filename(dir,"PCD/conjugacyConstraints.go");
if IsExistingFile(ConjugacyWidthConstraints) then
    Taken := ReadAsFunction(ConjugacyWidthConstraints)();
    L := [];
else
	Taken := [];
	L := Cartesian(ListWithIdenticalEntries(5,Q));;
fi;

i:=1;
GoodOnes := [];
for q in GPmodKP do
	Info(InfoCW,1,"Test element number ",i," from 128\r");
	j := 1;
	found := false;
	for gamma in Taken do
		next := nextGammas(gamma,q);
		if not next = fail then
			Add(GoodOnes,[q,gamma,next!.constraint]);
			found := true;
			break;
		fi;
		Info(InfoCW,2,"Test element number ",i," from 128. Try ",j,"\r");
		j:=j+1;
	od;
	if not found then
		while true do
			Info(InfoCW,2,"Test element number ",i," from 128. Guess no. ",j,".\r");
			if Length(L)=0 then
				L := Cartesian(ListWithIdenticalEntries(5,Q));
			fi;
			gamma := Random(L);
			next := nextGammas(gamma,q);
			if not next = fail then
				Add(Taken,gamma);
				Add(GoodOnes,[q,gamma,next!.constraint]);
				found := true;
				break;
			fi;
			j:=j+1;
		od;
	fi;
	i:=i+1;
od;
Info(InfoCW,1,"Done Computing ",i-1," from 128\n");
#Assert(0,ForAll(GoodOnes,dup->IsOne(f4^dup[2][1]*f4^dup[2][2]*f4^dup[2][3]*f4^dup[2][4]*f4^dup[2][5]*f4*(dup[1]^varpiLP)^isoGmodKtoQ)));
#Write result to a file.
ConjugacyWidthFile := Filename(dir,"PCD/conjugacySuccessors.go");
ConjugacyWidthConstraints := Filename(dir,"PCD/conjugacyConstraints.go");
PrintTo(ConjugacyWidthFile,Concatenation("return ",ReplacedString(String(GoodOnes),"<identity> of ...","One(Q)"),";"));

PrintTo(ConjugacyWidthConstraints,Concatenation("return ",ReplacedString(String(Taken),"<identity> of ...","One(Q)"),";"));
Assert(0,ReadAsFunction(ConjugacyWidthFile)()=GoodOnes);



==> anc/gap/precomputeGoodPairs.g <==
# Directory for Saved results. 
#
if not IsBound(dir) then
    dir := Directory("gap");
fi;
################################################################

if not IsBound(DeclarationsLoadedFR)  then
    LoadPackage("fr");
    Read(Filename(dir,"declarationsFR.g"));
    Read(Filename(dir,"functionsFR.g"));
fi;

#Assert(0,ForAll(GenKPLP,x->ForAll([1,2],i->State(x^isoGLPtoG,i)^isoGtoGLP in KxKLP)));
#See verifyLemmaStatesOfKPinKxK instead
#the map pₕ: G'/K' → G'/K×K, gK' ↦ ((g@2)ʰ⋅g@1)K×K is well defined
p_h := function(q,h)
	local g;
	if not q in GmodKP then
		Error("q needs to be in G/K'");
	fi;
	if not h in G then
		Error("h needs to be in G");
	fi;
	g := PreImagesRepresentative(tauLP,q)^isoGLPtoG;
	return ((State(g,2)^h*State(g,1))^isoGtoGLP)^homGtoGmodKxK;
end;
# p = p₁
p := function(q)
	local g;
	if not q in GmodKP then
		Error("q needs to be in G/K'");
	fi;
	g := PreImagesRepresentative(tauLP,q)^isoGLPtoG;
	return ((State(g,2)*State(g,1))^isoGtoGLP)^homGtoGmodKxK;
end;
#the maps @i: G'/K' → G/K, gK' ↦ g@i K are well defined
StateLP := function(q,i)
	if not q in GmodKP then
		Error("State: q needs to be in G/K'");
	fi;
	return (State(PreImagesRepresentative(tauLP,q)^isoGLPtoG,i)^isoGtoGLP)^piLP;
end;
StateModKxK := function(q,i)
    local g;
    if not q in GmodKP then
        Error("q needs to be in G/K'");
    fi;
    g := PreImagesRepresentative(tauLP,q)^isoGLPtoG;
    return (State(g,i)^isoGtoGLP)^homGtoGmodKxK;
end;
#Load orbits here:
orbitReps:=ReadAsFunction(Filename(dir,"PCD/orbitReps.go"))();;
ReducedConstraints := List([1..Size(orbitReps)],
    i->rec(index:= i, length := 6, constraint:=orbitReps[i]));;
orbitTable := ReadAsFunction(Filename(dir,"PCD/orbitTable.go"))();;
orbitReps2:=ReadAsFunction(Filename(dir,"PCD/orbitReps2.go"))();;
Append(ReducedConstraints,List([1..Size(orbitReps2)],
    i->rec(index:= i+Size(orbitReps), length := 4, constraint:=orbitReps2[i])));;
orbitTable2 := ReadAsFunction(Filename(dir,"PCD/orbitTable2.go"))();;

#Takes about 1 min
# Compute the full list of good pairs
# Such that for each entry e in ReducedConstraints the list e.goodPairs contains
# all q∈Q such that (q,e.constraint) is a good pair.
Info(InfoCW,1,"Compute the good pairs for each ReducedConstraint. Takes a Minute.\n");
Perform(ReducedConstraints,function(entry) entry.goodPairs:=goodPairs(entry.constraint); end);


#Write AllGoodPairs to a file
AllGoodPairsFile := Filename(dir,"PCD/AllGoodPairs.go");
PrintTo(AllGoodPairsFile,Concatenation("return ",String(List(ReducedConstraints,E->List(E.goodPairs,q->Position(List(GPmodKP),q)))),";"));

#Read the file again and check its correct
AGP := List(ReadAsFunction(AllGoodPairsFile)(),L->List(L,i->List(GPmodKP)[i]));;
Assert(0,ForAll(ReducedConstraints,E->E.goodPairs = AGP[E.index]));

#Usage of the file:
#Perform(ReducedConstraints,function(E) E.goodPairs:=AGP[E.index]; end);

#######################################################################################
#######################################################################################
#					Computation of the good pairs is done
#######################################################################################
#######################################################################################

# Rₐₜ active representatives
ReducedConstraintsActive := Filtered(ReducedConstraints,E->HasNontrivialActivity(E.constraint));;

#Make sure that forach q in G'/K' there is a good active pair involving q.
#See verifyLemmaExistGoodGammas instead
#Assert(0,ForAll(GPmodKP,q->ForAny(ReducedConstraintsActive,E->q in E.goodPairs)));


#For q in G'/K'
#Get List of all reduced constraints γ such that (q,γ) is a good pair.
GetAllGoodGammas := function(q)
    return Filtered(ReducedConstraints,E->q in E.goodPairs);
end;

# IsGoodPair(g,γ)
# Test whether a given pair is a good pair.
# Input:
#    g ∈ G, GLP, or G/K'
#    γ  ∈ Q^n for some n≥5  or
#       group homomorphism from a free group to Q
#       ∈ ReducedConstraints
# Output:
#    true or false depending if (g,γ) is a good pair or not.
IsGoodPair := function(q,gamma)
    local gammaRec;
    if not q in GPmodKP then
        if not q in GLP then
            q := q^isoGtoGLP;
        fi;
        q := q^tauLP;
    fi;
    if IsRecord(gamma) then
        return q in gamma.goodPairs;
    fi;
    if IsGroupHomomorphism(gamma) then
        gamma := List(GeneratorsOfGroup(Source(gamma)),gen->gen^gamma);
    fi;
    gammaRec := First(ReducedConstraints,E->E.constraint=gamma);
    if gammaRec = fail then
        gammaRec := ReducedConstraint(gamma);
    fi;
    return q in gammaRec.goodPairs;
end;


#
# Given a good pair (q,γ) where γ has nontrivial activity 
# 
# This method tries to compute a pair (γ',x) with the following property:
# ∙ γ' has nontrivial activity
# ∙ x ∈ {1,a,b,c,d,ab,ad,ba}
# ∙ for all g with g^τ=q 
# 	the sattisfiabillity of (R₂ₙ-₁ (g@2)^x ⋅ g@1 ,γ') implies the 
# 	sattisfiabillity of Rₙg,γ
# ∙ ((g@2)^x ⋅ g@1 , γ') is a good pair 
# 
# If the search for such a pair fails, the method returns fail, this doesn't 
# guarantee that such a pair does not exists.
# 
# 
# Given a good pair (q,γ) where γ has t̲r̲i̲v̲i̲a̲l̲ activity 
# 
# This method tries to compute a pair (γ₁,γ₂) with the following property:
# ∙ γ₁,γ₂ have both nontrivial activity
# ∙ for all g with g^τ=q 
#   the sattisfiabillity of both (Rₙ(g@1),γ₁) and (Rₙ(g@2),γ₂) implies the 
#   sattisfiabillity of (Rₙg,γ)
# ∙ ((g@1),γ₁) and ((g@2),γ₂) are good pairs
# If the length of γ is 4 then the computed pair (γ₁,γ₂) has the additional 
# property that γ₁,γ₂ are again of length four.
GetSuccessor  := function(q,gamma)
	local n,q1,q2,Gamma1,Dep,i,ga,first,gp,acts,qs,Suc,
	F2,F,EqG,DEqG,FF,DEqQ,DEqF2,Bridge,Eq,DEq,EqComp,I,normalforms,x,indx,newEq,z,
	H,nf,gaP,ShortConstraintCase,g1,g2,gpp;


    ShortConstraintCase := false;
    if IsGroupHomomorphism(gamma) then
        gamma := List(GeneratorsOfGroup(Source(gamma)),x->x^gamma);
    fi;
    n := Length(gamma);
	if n>6 then
		Error("gamma is too large!\n It need to be a reduced constraint");
	elif n=5  then
		Add(gamma,One(gamma[1]));
		n:=6;
    elif n=4  then
        ShortConstraintCase := true;
	elif n<4  then
		Error("invalid gamma!\n");
	fi;
	if not q in GmodKP then
		Error("q has to be in G/K'\n");
	fi;
		
	q1:= StateLP(q,1)^isoGmodKtoQ;
	q2:= StateLP(q,2)^isoGmodKtoQ;	

    Gamma1 := []; 
    Dep := [];
    i := 1;
    for ga in gamma do
        first := true;
        Add(Dep,[2*i-1,2*i]); i := i+1;
        for gp in PreImages(BS.epi,ga) do
            if first then
                Add(Gamma1,[gp![1]]);
                Add(Gamma1,[gp![2]]);
                first := false;
            else
                Add(Gamma1[Size(Gamma1)-1],gp![1]);
                Add(Gamma1[Size(Gamma1)],gp![2]);
            fi; 
        od;
    od;
    #Gamma1 contains all possible γ' such that <<γ'₂ₖ-₁,γ'₂ₖ>> = γₖ for k=1…6
    Gamma1 := DEP_CARTESIAN@fr(Gamma1,Dep);;#Size of Gamma1 about 4096
    
    acts := ActivityConstraint(gamma);
	if ForAll(acts,IsOne) then #this is needed for the product of two commutators and the f.c.w. of K' corrolary
        for gp in Gamma1 do
            gp := [gp{[1,3..2*n-1]},gp{[2,4..2*n]}]; #split gamma in two parts
            qs := [q1,q2];
            if ForAll(gp,gpi->HasNontrivialActivity(gpi)) then #No need for those with trivial activity
                if ForAll([1,2],i->IsOne(Product(List([1..Size(gamma)/2],k->Comm(gp[i][2*k-1],gp[i][2*k])))*qs[i])) then
                    Suc := Cartesian(List([1,2],i->PreImages(varpiPrimeLP,StateModKxK(q,i))));
                    if ForAll(Suc, r->ForAll([1,2],i->IsGoodPair(r[i],gp[i]))) then
                        return gp;
                    fi;
                fi;
            fi;
        od;
    
        return fail;
	fi;
    #Now the "regular" case. gamma has activity in some component.
    #
    F2 := FreeGroup(2); g1:=F2.1;g2:=F2.2; SetName(F2,"F2");
    F := FreeGroup(infinity,"xn",["x1","x2","x3","x4","x5","x6"]);SetName(F,"FX");
    EqG := EquationGroup(G,F);
    DEqG := DecompositionEquationGroup(EqG);
    FF := DEqG!.free;
    DEqQ := EquationGroup(Q,FF);
    DEqF2 := EquationGroup(F2,DEqG!.free);
    #Bridge: F₂⋆Fₓ⋆Fₓ → Q⋆Fₓ⋆Fₓ, g₁,g₂↦q1,q2  corresponds to i_H in the text.
    Bridge := FreeProductHomomorphism(DEqF2,DEqQ,[GroupHomomorphismByImages(F2,Q,[q1,q2]),IdentityMapping(FF)]);
    SetIsEquationHomomorphism(Bridge,true);
    
    Eq := Equation(EqG,[Product( List(List([1,3..n-1],i->Comm(F.(i),F.(i+1)))) )]);
    acts := GroupHomomorphismByImages(Group(EquationVariables(Eq)),SymmetricGroup(2),acts);
    DEq := DecompositionEquation(DEqG,Eq,acts);
    EqComp := List(EquationComponents(DEq),EquationLetterRep);
    I := Intersection(EquationVariables(EqComp[1]),EquationVariables(EqComp[2]));
	#I is nonempty as #act(γ) ≠ (1,1,1…1)
	normalforms := [];
	for x in I do #x corresponds to Y₀ in the text.
		#fail> n ∀n
		newEq := []; #v1*w2*g2*w1*v2*g1;
		indx := Minimum(Position(EqComp[1],x),Position(EqComp[1],x^-1));
		newEq[1] := EqComp[1]{[1..indx-1]};
		newEq[5] := EqComp[1]{[indx+1..Length(EqComp[1])]};
		indx := Minimum(Position(EqComp[2],x),Position(EqComp[2],x^-1));
		newEq[4] := EqComp[2]{[1..indx-1]};
		newEq[2] := EqComp[2]{[indx+1..Length(EqComp[1])]};

		Apply(newEq,eq->Equation(DEqF2,eq!.word));
		newEq[3] := g2; 
		newEq[6] := g1;
		newEq := Equation(Product(newEq));
		
		nf := EquationNormalForm(newEq);
		#Changed NormalForm algorithm, so make sure everything is still correct:
		Assert(0,nf.nf^nf.homInv=newEq);
		#normal form is [x₁₁,x₁₂]…[x₅₁,x₅₂] x₆₁⁻¹g₂g₁x₆₁ 
		Assert(0,nf.nf=Equation(DEqF2,[Product([1,3..2*n-3],i->Comm(FF.(i),FF.(i+1))),FF.(2*n-1)^-1,g2,FF.(2*n-1),g1]));
		#z is the preimage of x₆₁ or z=x₄₁ depending on |γ|=n 
		z := Equation(FreeProductElm(DEqF2,[DEqG!.free.(2*n-1)]))^nf.homInv;
		Add(normalforms,[z,nf,newEq]);
	od;

	for gp in Gamma1 do
		H := Bridge*EquationEvaluation(DEqQ,EquationVariables(DEq),gp);
		
		if IsOne(Equation(DEqF2,Concatenation(EqComp[1]!.word,[g1]))^H) and 
		   IsOne(Equation(DEqF2,Concatenation(EqComp[2]!.word,[g2]))^H) then
           # so gp in Γ₂
			for nf in normalforms do
				z := nf[1]^H;nf:=nf[2]; #new z is gpp(z) with gpp = gp∘nf 
                if z in List(Q){[1,2,5,9,13,6,15,10]} then # = [1,a,b,c,d,ab,ad,ba]^π
    				#Compute the image of γ' under the normalization hommorphism and simplify it to the F₅ case
                    # gaP = γ''|F_10 with γ'' ∈ Γ⁴
                    gaP := [MakeImmutable( ReducedConstraint( List([1..2*n-2],i->ImageElm(nf.homInv*H,FF.(i))) ) ),z];
    				Suc := List(PreImages(varpiPrimeLP,p_h(q,PreImagesRepresentative(pi,z))));
                    Add(gaP,Suc); #Adding all possible succeccors mod K' to the returned list
    				#Added check for nontrivial activity.
    				if HasNontrivialActivity(gaP[1]) and ForAll(Suc, r->IsGoodPair(r,gaP[1])) then
                        # so gaP ∈ Γ and fullfills Proposition 4.15
    					return gaP; #[γ',z,{q₁,…,q₁₆}]
    				fi;
                fi;
			od;
		fi;
	od;
	return fail;
end;


# The following function computes for each active good pair (q,γ) 
# the succesing (γ',x) as in Prop. 4.15
#
# The resulting list RealGoodPairs contains tuples (q,γ,[γ',x,[q₁,…,q₁₆]]) foreach
# q ∈ G'/K', γ∈Red such that γ has nontrivial activity and (q,γ) is a good pair.
# The element [γ',x,[q₁,…,q₁₆]] has the property that 
#   ∙(γ',qᵢ) are good pairs ∀i=1,…,16 and γ' has activity in some component
#   ∙if g ∈ τ⁻¹(q) then (g@2)^Rep(x) ⋅ (g@1) ∈ τ⁻¹(qᵢ) for some i ∈ {1,…,16}
#   ∙if (R₂ₙ-₁ (g@2)^Rep(x) ⋅ g@1 ,γ') is sattisfiable then so is (Rₙ g,γ)
ComputeAllSuccessors := function(Constraints)
    local size,count,RealGoodPairs,BadPairs,E,gamma,q,gammap;
    size := Sum(List(Constraints,C->Size(C.goodPairs)));
    count := 0;
    RealGoodPairs := [];
    BadPairs := [];
    for E in Constraints do
        gamma := E.constraint;
        for q in E.goodPairs do
            gammap := GetSuccessor(q,gamma);
            if not gammap = fail then
                Add(RealGoodPairs,[q,E,gammap]);
            else
                Add(BadPairs,[q,gamma]);
            fi;
            Info(InfoCW,1,Int(count*100/size),"% done. ",Size(RealGoodPairs)," good ones so far and ",Size(BadPairs)," bad ones.\r");
            count := count+1;
        od;
    od;
    return [RealGoodPairs,BadPairs];
end;
# The following takes about 30 min.
Info(InfoCW,1,"Compute the successor of each good pair with active constraint\nWill take about half an hour.\n");
T := ComputeAllSuccessors(ReducedConstraintsActive);;
RealGoodPairs := T[1];;
BadPairs := T[2];
Info(InfoCW,1,"Done. There should be no bad BadPairs. ",Size(BadPairs),"bad one found.\n");

#Save RealGoodPairs to a file
#Just store the index of the constraint and forget the successing qᵢs
RealGoodPairsFile := Filename(dir,"PCD/RealGoodPairs.go");
RGPstring := String(List(RealGoodPairs,L->[Position(List(GPmodKP),L[1]),L[2].index,[L[3][1].index,L[3][2]]]));
PrintTo(RealGoodPairsFile,Concatenation("return ",ReplacedString(RGPstring,"<identity> of ...","One(Q)"),";"));

#Read the file again:
RGP := List(ReadAsFunction(RealGoodPairsFile)(),
    L->[List(GPmodKP)[L[1]],ReducedConstraints[L[2]],[ReducedConstraints[L[3][1]],L[3][2]]]);;
#Check only the succesing qᵢs are forgotten.
Assert(0,ForAll([1..Size(RealGoodPairs)],
    i->(ForAll([1,2],k->RGP[i][k]=RealGoodPairs[i][k])
    and RGP[i][3][2] = RealGoodPairs[i][3][2]
    and RGP[i][3][1].constraint = RealGoodPairs[i][3][1].constraint)));
#Special Successor for (g,1) for g in K'
specSuc := GetSuccessor(One(GPmodKP),[One(Q),One(Q),One(Q),One(Q)]);
specSucFile := Filename(dir,"PCD/specSuc.go");
PrintTo(Concatenation("return ",ReplacedString(String(specSuc),"<identity> of ...","One(Q)"),";"));

Assert(0,specSuc=ReadAsFunction(specSucFile)());


==> anc/gap/precomputeNonCommutator.g <==
if not IsBound(dir) then
    dir := Directory("gap");
fi;
################################################################

if not IsBound(DeclarationsLoadedFR)  then
    LoadPackage("fr");
    Read(Filename(dir,"declarationsFR.g"));
    Read(Filename(dir,"functionsFR.g"));
fi;

IsCommutatorInFiniteGroup := function(G,x)
	local tbl,irr,s,g,h,i,chi;
	tbl :=  CharacterTable(G);
	irr := Irr(tbl);
	s := 0;
	i := 0;
	for chi in irr do
		s := s+ x^chi/(One(G)^chi);
		Info(InfoCW,1,"Check if element is commutator: ",Int((i*100)/Size(irr)),"% done\r");
		i := i+1;
	od;
	Info(InfoCW,1,"Check if element is commutator: 100% done\n");
	return s<>0;
end;

quot := EpimorphismGermGroup(G,4);
GQ := Range(quot);
GQp := DerivedSubgroup(GQ);
CC := ConjugacyClasses(GQ);;
tbl := CharacterTable(GQ);
chTblFile := Filename(dir,"PCD/IrrGermGroup4.go");
if IsExistingFile(chTblFile) then
	irr := List(ReadAsFunction(chTblFile)(),L->Character(tbl,L));;
	SetIrr(tbl,irr);
else
	Read(Filename(dir,"precomputeCharacterTableGermGroup.g"));
fi;

derived:= Intersection(List(LinearCharacters( tbl ),ClassPositionsOfKernel) );;
commut:= Filtered([1 .. Length( irr )],i->not Sum( irr, chi -> chi[i]/chi[1] )=0);;
noncommut:= List( Difference(derived,commut), i->IdentificationOfConjugacyClasses(tbl)[i]);;
#	#gives [628,644]
noncoms := Concatenation(List(noncommut,i->List(CC[i])));;
noncomsG := List(noncoms,e->PreImagesRepresentative(quot,e));;
min := Minimum(List(noncomsG,e->Size(States(e))));
noncomMinStates := First(noncomsG,e->Size(States(e))=min);
Assert(0,not IsCommutatorInFiniteGroup(GQ,noncomMinStates^quot) and noncomMinStates^quot in GQp);
noncomFile := Filename(dir,"PCD/noncommutator.go");
PrintTo(noncomFile,Concatenation("return ",String(noncomMinStates^isoGtoGLP),";"));

#	noncomGens := List(noncomsG,e->PreImagesRepresentative(EpimorphismFromFreeGroup(G),e));
#	minGens := Minimum(List(noncomGens,e->Length(e)));
#	noncomMinGens := First(noncomsG,e->Length(e)=minGens);

#noncomMinStates := (a*c*a*b*a*c*a*d)^3*a*c*a*b*(a*c)^2*(a*c*a*b*a*c*a*d)^2*(a*c*a*b)^3*a*c*a*d*a*c*a*b*(a*c)^2*(a*c*a*b*a*c*a*d)^2*(a*c*a*b*a*c*a*d*a*c*a*b*(a*c)^3*a*b*a*c*a*d*(a*c*a*b)^2\
#	)^5*a*c*a*b*a*c*a*d*a*c*a*b*(a*c)^2*(a*c*a*b*a*c*a*d)^2*(a*c*a*b*a*c*a*d*a*c)^2*(a*b*a*c)^3*a*d*a*c*a*b*(a*c)^2*(a*c*a*b*a*c*a*d)^3*a*c*a*b*(a*c)^2*(a*c*a*b*(a*c)^3*a*b\
#	*a*c*a*d)^2*a*c*a*b*a*c*a*d*((a*c*a*b*a*c*a*d*a*c*a*b*(a*c)^2)^2*a*c*a*b*a*c*a*d*(a*c*a*b)^3*a*c*a*d*a*c*a*b*(a*c)^2)^2*((a*c*a*b*a*c*a*d)^3*a*c*a*b)^2*a*c*a*b*(a*c*a*b\
#	*a*c*a*d)^2*a*c*a*b*(a*c)^2*(a*c*a*b*a*c*a*d)^3*a*c*a*b*(a*c)^3*a*b*a; #29 states
#noncommMinGens := c*(a*c*a*b)^2*(a*c*a*b*a*c*a*d*a*c*a*b*(a*c)^2)^2*a*c*a*b*(a*c*a*d)^2*(a*c*a*b*a*c*a*d*a*c*a*b*(a*c)^2)^3*(a*c*a*b*a*c*a*d)^2*a*b*a*c*a*d*(a*c*a*b)^3*(a*c)^3*a*b*a*c*a*\
#	d*(a*c*a*b)^3*a*c*a*d*a*c*a*b*(a*c)^2*(a*c*a*b*a*c*a*d)^2*a*c*a*b*(a*c*a*d*(a*c*a*b)^3*a*c*a*d)^2*(a*c*a*b*a*c*a*d)^2*a*c*a*b*(a*c)^2*(a*c*a*b*a*c*a*d)^3*(a*c*a*b)^3*a*\
#	c*a*d*a*c*a*b*(a*c)^2*(a*c*a*b*a*c*a*d)^3*a*c*a*b*(a*c)^3*a*b*a*c*a*d*(a*c*a*b)^2*(a*c*a*b*a*c*a*d*a*c*a*b*(a*c)^2)^2*a*c*a*b*a*c*a*d*a*c; #34 states
#Assert(2,not IsCommutatorInFiniteGroup(GQ,noncomMinGens^quot) and noncomMinStates in GQp);

# Show there is an element g ∈ G such that g@2⋅g@1 = noncomMinStates
# This is needed to show that noncomMinStates is not a product of 4 conjugates of a. 
noncomMinStatesList := [a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,c,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,b,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,c,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,c,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,b,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,c,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,b,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,c,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,b,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,c,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,b,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,c,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,b,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,c,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,d,a,c,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,b,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,c,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,c,a,c,a,b,a,c,a,c,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,c,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,c,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,c,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,b,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,c,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,c,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,c,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,b,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,c,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,b,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,c,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,d,a,c,a,b,a,c,a,c,a,c,a,b,a];
Assert(0,noncomMinStates=Product(noncomMinStatesList));
pifast := GroupHomomorphismByImagesNC(G,Q,[a,b,c,d],[a^pi,b^pi,c^pi,d^pi]);
noncomMinStatesListQ := List(noncomMinStatesList,x->x^pifast);
i := First([1..Length(noncomMinStatesList)],i-> ForAny(Source(BS.epi),
			wrE->wrE![2]=Product(noncomMinStatesListQ{[1..i]}) and 
				 wrE![1]=Product(noncomMinStatesListQ{[i+1..Length(noncomMinStatesList)]}) and
				 IsOne(wrE^BS.epi) ));
Assert(0,not i = fail);
x2 := Product(noncomMinStatesList{[1..i]});
x1 := x2^-1*noncomMinStates;
#i=2; x2 = a*c
#So by the properties of the branch structure the it holds that <<x1,x2>>∈ K < G'
nonConjugacyProduct := UnderlyingMealyElement(FRElement([[[x1],[x2]]],[()],[1]));

==> anc/gap/precomputeNonCommutatorNoFR.g <==
if not IsBound(dir) then
    dir := Directory("gap");
fi;


NonCom := ReadAsFunction(Filename(dir,"noncommutatorNoFR.g"))();
GermGroup4 := NonCom.GermGroup4;
noncom := NonCom.noncom;

IsCommutatorInFiniteGroup := function(G,x)
	local tbl,irr,s,g,h,i,chi;
	tbl :=  CharacterTable(G);
	irr := Irr(tbl);
	s := 0;
	i := 0;
	for chi in irr do
		s := s+ x^chi/(One(G)^chi);
		Info(InfoCW,1,"Check if element is commutator: ",Int((i*100)/Size(irr)),"% done\r");
		i := i+1;
	od;
	Info(InfoCW,1,"Check if element is commutator: 100% done\n");
	return s<>0;
end;

Assert(0,not IsCommutatorInFiniteGroup(GermGroup4,noncom) and
		noncom in DerivedSubgroup(GermGroup4));

==> anc/gap/precomputeOrbits.g <==
#Precompute the 90 orbits of Q⁶/Stab(R₆)
#
# Directory for Saved results. 
#
if not IsBound(dir) then
    dir := Directory("gap");
fi;
################################################################

if not IsBound(DeclarationsLoadedFR)  then
    LoadPackage("fr");
    Read(Filename(dir,"declarationsFR.g"));
    Read(Filename(dir,"functionsFR.g"));
fi;

# the pure mapping class group of a surface group F / surface_relator,
# written in terms of automorphisms of F.
pure_mcg := function(F)
    local gens, d, L, i, imgs, x;
    gens := GeneratorsOfGroup(F);
    d := Length(gens);
    L := [];

    for i in [2,4..d] do
        imgs := ShallowCopy(gens);
        imgs[i] := gens[i-1]*gens[i];
        Add(L,GroupHomomorphismByImages(F,F,imgs));
    od;
    for i in [1,3..d-1] do
        imgs := ShallowCopy(gens);
        imgs[i] := gens[i+1]*gens[i];
        Add(L,GroupHomomorphismByImages(F,F,imgs));
    od;
    for i in [1,3..d-3] do
        imgs := ShallowCopy(gens);
        x := gens[i+1]/gens[i+2];
        imgs[i] := x*gens[i];
        imgs[i+1] := x*gens[i+1]/x;
        imgs[i+2] := x*gens[i+2]/x;
        imgs[i+3] := x*gens[i+3];
        Add(L,GroupHomomorphismByImages(F,F,imgs));
    od;

    #Switch two neighbours 
    #already contained in mcg !
    for i in [1,3..d-3] do
        imgs := ShallowCopy(gens);
        imgs[i+2] := gens[i]^Comm(gens[i+2],gens[i+3]);
        imgs[i+3] := gens[i+1]^Comm(gens[i+2],gens[i+3]);
        imgs[i] := gens[i+2];
        imgs[i+1] := gens[i+3];
        Add(L,GroupHomomorphismByImages(F,F,imgs));
    od;

    # check that indeed the surface relator is preserved
    x := surface_relator(F);
    Assert(0,ForAll(L,g->x^g=x));
    
    return Group(L);
end;

################################################################
# construct orbits on Q^{2n}
#orbits of pure mcg
#
#The following lines take about 12h
Info(InfoCW,1,"Start computing the orbits. This will take about 12 hours.\n");
orbits := OrbitsDomain(pure_mcg(FreeGroup(6)),
                  Cartesian(ListWithIdenticalEntries(6,BS.group)),
                  OnImages);;

orbits2 := OrbitsDomain(pure_mcg(FreeGroup(4)),
                  Cartesian(ListWithIdenticalEntries(4,BS.group)),
                  OnImages);;

#orbits := OrbitsDomain(DirectProduct(pure_mcg(FreeGroup(6)),BS.group),
#                  Cartesian(ListWithIdenticalEntries(6,BS.group)),
#                  function(list,elm)
#    return OnTuples(OnImages(list,elm![1]),elm![2]);
#end);;
#orbits2 := OrbitsDomain(DirectProduct(pure_mcg(FreeGroup(4)),BS.group),
#                  Cartesian(ListWithIdenticalEntries(4,BS.group)),
#                  function(list,elm)
#    return OnTuples(OnImages(list,elm![1]),elm![2]);
#end);;
Info(InfoCW,1,"Orbits computed; there are ",Size(orbits)," orbits for Aut(F₆)/Stab(R₃)\n");
Info(InfoCW,1,"and there are ",Size(orbits2)," orbits for Aut(F₄)/Stab(R₂)\n");
orbits := List(orbits,ShallowCopy);;
orbits2 := List(orbits2,ShallowCopy);;
#The following lines take about 5min
Info(InfoCW,1,"Start sorting and saving the orbits. This will take about 30 Minutes\n");
for i in orbits do Sort(i); MakeImmutable(i); od; # for fast lookup
for i in orbits2 do Sort(i); MakeImmutable(i); od; # for fast lookup
MakeImmutable(orbits);;
MakeImmutable(orbits2);;

##################################################################
# Find Representatives with maximal number of ones and one in last coord.
MinimalReprOrbit := function(O)
    local cone,o,L,R,max,elm;
    cone := function(L)
        return Size(Filtered(L,IsOne));
    end;
    R := [];
    for o in O do
        max := -1;
        elm := 0;
        for L in o do
            if (Size(L)<6 or IsOne(L[6])) and cone(L) > max then
                max:=cone(L);
                elm := L;
            fi;
        od;
        if elm = 0 then
            Error("No fitting element found in orbit\n");
        fi;
        Add(R,elm);
    od;
    return R;
end;
orbitReps := MinimalReprOrbit(orbits);
orbitReps2 := MinimalReprOrbit(orbits2);

#
# Save the orbit Representations to a file.
# Needs the following lines to be read again properly
#
orbitRepsFile := Filename(dir,"PCD/orbitReps.go");
orbitRepsFile2 := Filename(dir,"PCD/orbitReps2.go");
PrintTo(orbitRepsFile,Concatenation("return ",ReplacedString(String(orbitReps),"<identity> of ...","One(Q)"),";"));
PrintTo(orbitRepsFile2,Concatenation("return ",ReplacedString(String(orbitReps2),"<identity> of ...","One(Q)"),";"));

Q:= BS.group;
f4:= Q.1; # = a^π
f2 := Q.2; # = b^π
f1 := Q.3; # = c^π
f3 := f1*f2*f4*f1*f2; # = (dad)^π
Assert(0,ReadAsFunction(orbitRepsFile)()=orbitReps);
Assert(0,ReadAsFunction(orbitRepsFile2)()=orbitReps2);


ComputeTable := function(O)
	local Values,i,q1,q2,q3,q4,q5,o;
	i := 0;
	Values := ListWithIdenticalEntries(16,0);
	for q1 in Q do 
		Values[hashInQ(q1)]:=ListWithIdenticalEntries(16,0);
		for q2 in Q do
			Values[hashInQ(q1)][hashInQ(q2)]:=ListWithIdenticalEntries(16,0);
			for q3 in Q do
				Values[hashInQ(q1)][hashInQ(q2)][hashInQ(q3)]:=ListWithIdenticalEntries(16,0);
				for q4 in Q do
					Values[hashInQ(q1)][hashInQ(q2)][hashInQ(q3)][hashInQ(q4)]:=ListWithIdenticalEntries(16,0);
					for q5 in Q do
						Values[hashInQ(q1)][hashInQ(q2)][hashInQ(q3)][hashInQ(q4)][hashInQ(q5)] := [PositionProperty(O,o->[q1,q2,q3,q4,q5,One(Q)] in o)];
						if i mod 1000 =0 then
							Info(InfoCW,1,i," Done ", Int(i*100/16^5),"%.\r");
						fi;
						i := i+1;
	od;od;od;od;od;
	Info(InfoCW,1,"Done\n");
	return Values;
end;
ComputeTable2 := function(O)
    local Values,i,q1,q2,q3,q4,o;
    i := 0;
    Values := ListWithIdenticalEntries(16,0);
    for q1 in Q do 
        Values[hashInQ(q1)]:=ListWithIdenticalEntries(16,0);
        for q2 in Q do
            Values[hashInQ(q1)][hashInQ(q2)]:=ListWithIdenticalEntries(16,0);
            for q3 in Q do
                Values[hashInQ(q1)][hashInQ(q2)][hashInQ(q3)]:=ListWithIdenticalEntries(16,0);
                for q4 in Q do
                    Values[hashInQ(q1)][hashInQ(q2)][hashInQ(q3)][hashInQ(q4)] := PositionProperty(O,o->[q1,q2,q3,q4] in o);
                    if i mod 1000 =0 then
                        Info(InfoCW,1,i," Done ", Int(i*100/16^4),"%.\r");
                    fi;
                    i := i+1;
    od;od;od;od;
    Info(InfoCW,1,"Done\n");
    return Values;
end;

#Takes ~20 Minutes 
orbitTable := ComputeTable(orbits);
orbitTableFile := Filename(dir,"PCD/orbitTable.go");
s := String(List(orbitTable,a->List(a,b->List(b,c->List(c,d->List(d,e->e[1]))))));
RemoveCharacters(s," ");
PrintTo(orbitTableFile,Concatenation("return List(",s,",a->List(a,b->List(b,c->List(c,d->List(d,e->[e])))));"));
#Check that everything worked as expected
Assert(0,orbitTable=ReadAsFunction(orbitTableFile)());

orbitTable2 := ComputeTable2(orbits2);
orbitTableFile2 := Filename(dir,"PCD/orbitTable2.go");
s := String(orbitTable2);
RemoveCharacters(s," ");
PrintTo(orbitTableFile2,Concatenation("return ",s,";"));
#Check that everything worked as expected
Assert(0,orbitTable2=ReadAsFunction(orbitTableFile2)());
#######################################################################################
#######################################################################################
#######################################################################################
#					Computation of the orbits now done
#######################################################################################
#######################################################################################
#######################################################################################


==> anc/verify.g <==
if not IsExistingFile("./gap/declarations.g") then
    Error("Please start this 'verify.g' script in the main directory of the archive.");
fi;

dir := Directory("gap");
Read(Filename(dir,"init.g"));
if not TestPackageAvailability( "fr","2.3") = fail and not TestPackageAvailability( "LPRES","0.3") = fail then
	LoadPackage("fr");
	Read(Filename(dir,"declarationsFR.g"));
	Read(Filename(dir,"functionsFR.g"));
else
	Read(Filename(dir,"declarations.g"));
	Read(Filename(dir,"functions.g"));
fi;

#PCD.
# ∙ orbitReps : A list of representatives for the orbits of Aut(F₆)/Stab(R₃)
# ∙ orbitReps2 : A list of representatives for the orbits of Aut(F₄)/Stab(R₂)
# ∙ orbitTable : A nested list where the entry orbitTable[i₁][i₂][i₃][i₄][i₅][1] is 
#                the index of the element γ:xₖ↦List(Q)[iₖ] in the list of orbits #                
#                especially orbitReps[orbitTable[i₁][i₂][i₃][i₄][i₅][1]] is a representative.
# ∙ orbitTable2 : A nested list where the entry orbitTable[i₁][i₂][i₃][i₄] is 
#                the index of the element γ:xₖ↦List(Q)[iₖ] in the list of orbits 
#                especially orbitReps2[orbitTable2[i₁][i₂][i₃][i₄]] is a representative.#                
# ∙ ReducedConstraints : The list of all reduced constraints as records with additional information
# ∙ ReducedConstraintsActive : The list of active reduced constraints as records with additional information
# ∙ RealGoodPairs : The list of all good pairs where a successor exists.
# ∙ specialSuccessor : The successor of (1,[1,1,1,1]) 
# ∙ ConjugacyConstraints : For each q∈G'/K' a constraint γ and γ' such that 
#   					   forall g ∈ τ⁻¹(q) the successor of 
#   					   (a^x₁a^x₂a^x₃a^x₄a^x₅ag,γ) is (R₂(g@2)(g@1),γ')
#   					   and ((g@2)(g@1),γ') is a good pair. 
# ∙ GermGroup4 : The 4ᵗʰ level germgroup of the Grigorchuk group.
# ∙ CharTblGermGroup4 : The character table of the 4ᵗʰ level germgroup
# 						together with the list of irreducible characters.
# ∙ nonCommutatorGermGroup4 : An element of derived of the 4ᵗʰ level germgroup 
# 							  which is not a commutator.
# (∙ nonCommutatorG : Only available with loaded FR package: an element of G' which is not
# 					  a commutator. )
# (∙ epiGermGroup4 : Only available with loaded FR package: The epimorphism G → GermGroup4 )
PCD := LoadPrecomputedData();;

#
# Allow recomputation of the precomputed data. 
# possible modes are:
# ∙ "orbits" : compute the orbits of Aut(F₆)/Stab(R₃). Runtime: ~12h
# ∙ "goodpairs" : computes all good pairs for all possible constraints and 
# 				  the graph of the successors. Runtime: ~3/4h
# ∙ "conjugacywidth" : computes the succecors for the product of 6 conjugate equations.
# 				  Runtime: ~1h
# ∙ "noncommutator" : computes an element of G which is not a commutator.
# 					  Runtime ~6h 					  
# ∙ "all" : Do all of the above.
# Additionally it is possible to give a list of modes. They are then performed in
# the given order. 
#
RedoPrecomputation := function(mode)
	if not DeclarationsLoadedFR then
		Error("To redo the precomputation the fr package must be available.");
	fi;
	if IsList(mode) and not IsString(mode) then
		Perform(mode,RedoPrecomputation);
	elif LowercaseString(mode) = "orbits" then
		Read(Filename(dir,"precomputeOrbits.g"));
	elif  LowercaseString(mode) = "goodpairs"  then
		Read(Filename(dir,"precomputeGoodPairs.g"));
	elif  LowercaseString(mode) = "conjugacywidth"  then
		Read(Filename(dir,"precomputeConjugacyWidth.g"));
	elif  LowercaseString(mode) = "charactertable"  then
		Read(Filename(dir,"precomputeCharacterTableGermGroup.g"));	
	elif  LowercaseString(mode) = "noncommutator"  then

		Read(Filename(dir,"precomputeNonCommutator.g"));	
	#	Read(Filename(dir,"precomputeNonCommutatorNoFR.g"));	
	elif  LowercaseString(mode) = "all"  then
		Read(Filename(dir,"precomputeOrbits.g"));
		Read(Filename(dir,"precomputeGoodPairs.g"));
		Read(Filename(dir,"precomputeConjugacyWidth.g"));
		Read(Filename(dir,"precomputeCharacterTableGermGroup.g"));	
		Read(Filename(dir,"precomputeNonCommutator.g"));	
		Read(Filename(dir,"precomputeNonCommutatorNoFR.g"));
	else
		Error("Input must be \"orbits\", \"goodPairs\" , \"conjugacywidth\", \"charactertable\", \"noncommutator\" or \"all\"");
	fi;
	PCD := LoadPrecomputedData();;
end;



##################################################################################
##################################################################################
##################################################################################
#####################     verify functions        ################################
##################################################################################
##################################################################################
##################################################################################

verifyexact90orbits := function()
	Read(Filename(dir,"exact90.g"));
end;
verifyLemma90orbits := function()
	return Size(PCD.orbitReps)=90;
end;
verifyLemma86orbits := function()
	return Size(PCD.orbitReps2)=86;
end;
verifyLemmaExistGoodConstraints := function()
	return ForAll(GPmodKP,q->ForAny(Filtered(PCD.ReducedConstraintsActive,E->E.length=6),E->q in E.goodPairs));
end;

verifyLemmaExistGoodConstraints4 := function()
	return ForAll(GPmodKP,q->ForAny(Filtered(PCD.ReducedConstraintsActive,E->E.length=4),E->q in E.goodPairs));
end;

verifyExistGoodConjugacyConstraints := function()
	return ForAll(GPmodKP,q->ForAny(PCD.ConjugacyConstraints,cc->cc[1]=q));
end;

verifyPropExistsSuccessor := function()
	return ForAll(PCD.ReducedConstraintsActive,
		gamma->ForAll(gamma.goodPairs,
			q->not PositionProperty(PCD.RealGoodPairs,
				L->L[1]=q and L[2]=gamma) = fail));
end;

#verifyLemmaStatesOfKPinKxK := function()
#	return ForAll(GenKPLP,x->ForAll([1,2],i->State(x^isoGLPtoG,i)^isoGtoGLP in KxKLP));
#end;

verifyCorollaryFiniteCWK := function()
	return not  PCD.specialSuccessor = fail;
end;

verifyGermGroup4hasCW2 := function()
	return IsBound(PCD.nonCommutatorGermGroup4);
end;

verifyAll := function()
	local func;
	for func in [	verifyLemma90orbits,
					verifyLemma86orbits,
					verifyLemmaExistGoodConstraints,
					verifyLemmaExistGoodConstraints4,
					verifyPropExistsSuccessor,
					verifyCorollaryFiniteCWK,
					verifyExistGoodConjugacyConstraints,
					verifyGermGroup4hasCW2
#					verifyLemmaStatesOfKPinKxK
				] do
		Info(InfoCW,1,NameFunction(func),": ",func(),"\n");
	od;
end;
verifyAll();
